Evolution of creases on the event horizon of a black hole merger

A generic black hole merger occurs through a restructuring of creases (sharp edges) on the event horizon. This process is studied for a black hole merger in the limit of infinite mass ratio, for which constructing the event horizon reduces to finding a null hypersurface that asymptotes to a Rindler horizon in the Kerr spacetime. Geometrical properties of the creases on this horizon are determined and the results are compared with the predictions of an exact local description of the event horizon in a generic merger. The crease set is shown to have finite area. A recently proposed expression for the gravitational entropy of a crease is shown to diverge at the instant of merger. Caustics on (and off) the event horizon are determined by exploiting the correspondence with the problem of gravitational lensing by a Kerr black hole. Caustics form an "astroid tube" in spacetime, two edges of which lie on the event horizon of the merger. Perturbative expressions for the location of this tube are presented, extending previous work to much higher perturbative order.

==> anc/README.txt <==
This README file explains the structure of the data file "crease_data_final.m".

Questions/comments can be sent to Maxime Gadioux, mjhg2@cam.ac.uk.

The data file is a Mathematica (or Wolfram Language) file. In Mathematica 13.3 it can be imported with:
   Import["<directory>\\crease_data_final.m"];
where <directory> is the location of the file.

The data is stored as a nested list.
The first level contains three elements corresponding to the three different types of mergers: [a=1/2, \mu_o=0], [a=1, \mu_o=0], [a=1, \mu_o=1/2].
Thus, the following lines of code will give the data corresponding to the extremal orthogonal merger a=1, \mu_o=0:
   data = Import["<directory>\\crease_data_final.m"];
   data[[2]]

The second level contains pairs of data points, each pair corresponding to two geodesics that enter the horizon at the same crease point.
Thus, the following code gives a pair of points of the extremal orthogonal merger:
   data[[2,1]]

For example, the first of these two data points can be obtained with:
   data[[2,1,1]]

This latter point is given as the list {{\alpha, \beta, \lambda_i - \lambda_c}, {t, r, \theta, \phi}}. See the main text for definitions of these quantities.
To obtain the \alpha coordinate of the data point in the example above, one would run:
   data[[2,1,1,1,1]]
To obtain all four spacetime coordinates of the data point in the example above, one would run:
   data[[2,1,1,2]]

==> anc/crease_data_final.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{{{{-3.780903717209704, 4.963700247728413*^-16, 10001.864922649205}, 
    {-10., 2.056276254252519, 1.5707963267948966, -3.833594807892334}}, 
   {{5.166669610196989, 2.3839675727714148*^-8, 10001.713327611029}, 
    {-10., 2.056276263882156, 1.5707963267701146, 2.4495905270862317}}}, 
  {{{-3.7753640379925044, 0.22354781152941455, 10001.864769569094}, 
    {-10., 2.0562715988482565, 1.570456301118301, -3.8335992597495068}}, 
   {{5.154965419091809, 0.3243996830583851, 10001.713454369554}, 
    {-10., 2.0562716104533374, 1.5704589279858157, 2.4495859200994317}}}, 
  {{{-3.758701903446775, 0.44711136417796393, 10001.864309940065}, 
    {-10., 2.056257668547529, 1.5701169791660605, -3.8336125829780947}}, 
   {{5.1204106202908015, 0.6436752934604507, 10001.713828798873}, 
    {-10., 2.0562578142426267, 1.5701260838644262, 2.449572052366514}}}, 
  {{{-3.7307863747640755, 0.6707063298680402, 10001.86354258846}, 
    {-10., 2.0562345789391148, 1.569779068193407, -3.833634662752306}}, 
   {{5.061275217636512, 0.9683572908404103, 10001.714475597266}, 
    {-10., 2.0562349900753967, 1.569786274010424, 2.449550627650745}}}, 
  {{{-3.691393727334234, 0.8943482495166467, 10001.862465441505}, 
    {-10., 2.0562025134224147, 1.5694432751180474, -3.8336653333362403}}, 
   {{4.9771226810058575, 1.2924491124438688, 10001.715401291305}, 
    {-10., 2.0562028176618545, 1.569444962785572, 2.44952055816137}}}, 
  {{{-3.640198565442159, 1.1180524619819148, 10001.861075436911}, 
    {-10., 2.056161738039142, 1.5691103179258183, -3.8337043523604226}}, 
   {{4.872848021714413, 1.5995565984502764, 10001.716552407152}, 
    {-10., 2.0561626263579487, 1.56911831030826, 2.4494813344871864}}}, 
  {{{-3.5767602897990085, 1.3418340341170552, 10001.859368273617}, 
    {-10., 2.056112590016324, 1.5687809205851275, -3.8337513980136975}}, 
   {{4.741443111217935, 1.9096458850651838, 10001.71802686879}, 
    {-10., 2.056114592404307, 1.5687861851948484, 2.4494386837267466}}}, 
  {{{-3.500503419162371, 1.5657076773902094, 10001.857338007741}, 
    {-10., 2.0560554901560804, 1.5684558209781834, -3.8338060576528368}}, 
   {{4.585501622239136, 2.212017945176008, 10001.719780085316}, 
    {-10., 2.056055737679981, 1.5684557194896782, 2.4493801698610524}}}, 
  {{{-3.410689697580105, 1.7896877086368, 10001.854976822724}, 
    {-10., 2.0559909187786776, 1.5681358302192046, -3.8338679259272266}}, 
   {{4.404637336989097, 2.5054562993583507, 10001.721849383912}, 
    {-10., 2.0559905344577767, 1.5681308327339059, 2.449318828604873}}}, 
  {{{-3.3063782039582748, 2.013788004609101, 10001.852274152821}, 
    {-10., 2.0559194439805175, 1.5678215519708607, -3.833936427334333}}, 
   {{4.203635980582378, 2.781829221853452, 10001.72417706283}, 
    {-10., 2.0559187425282404, 1.5678174180340376, 2.449249015289912}}}, 
  {{{-3.186367320757733, 2.238021716117345, 10001.84921604026}, 
    {-10., 2.0558417384904564, 1.567514049764493, -3.8340109317966404}}, 
   {{3.980371349745007, 3.044094038305327, 10001.72680805415}, 
    {-10., 2.055841651663447, 1.5675130807759037, 2.449174814870269}}}, 
  {{{-3.0491103582833823, 2.46240149910674, 10001.845783408791}, 
    {-10., 2.0557585352322043, 1.567214147567292, -3.8340907669805575}}, 
   {{3.731546622238428, 3.294133864998808, 10001.729796860047}, 
    {-10., 2.055758900989819, 1.56721466368187, 2.4490955596880646}}}, 
  {{{-2.8925854660795083, 2.6869390995596305, 10001.841950404245}, 
    {-10., 2.0556706840875103, 1.5669227808804773, -3.834175072806717}}, 
   {{3.4538877539401467, 3.5316934894429384, 10001.733207598576}, 
    {-10., 2.055671195290286, 1.5669224197638891, 2.4490127626897253}}}, 
  {{{-2.7140907669297367, 2.9116454768678155, 10001.83768124266}, 
    {-10., 2.0555792150033887, 1.5666412531337426, -3.8342629373177326}}, 
   {{3.1467513804912937, 3.753130886249778, 10001.737070408755}, 
    {-10., 2.0555789897087493, 1.5666380384540213, 2.4489252040179164}}}, 
  {{{-2.509901131538462, 3.1365304777464003, 10001.832924422586}, 
    {-10., 2.055485268873439, 1.5663709097915108, -3.8343532384353374}}, 
   {{2.823941002616306, 3.946763505198202, 10001.741224262756}, 
    {-10., 2.055485533066889, 1.5663714564377889, 2.448832579591369}}}, 
  {{{-2.274655029243255, 3.361602827346246, 10001.827603524438}, 
    {-10., 2.055390235245629, 1.5661134343013479, -3.8344445930289504}}, 
   {{2.4610003723637752, 4.123469621864181, 10001.746043073577}, 
    {-10., 2.055390230136132, 1.5661134809416042, 2.448740592533248}}}, 
  {{{-2.000152155752752, 3.586869541003668, 10001.821598273795}, 
    {-10., 2.0552959955609365, 1.5658715190746124, -3.8345353135591314}}, 
   {{2.0585418119989356, 4.274871279288094, 10001.751571708468}, 
    {-10., 2.0552959230744983, 1.5658711784423913, 2.448650293115988}}}, 
  {{{-1.6726735475310592, 3.812335831286445, 10001.814702535807}, 
    {-10., 2.0552050042651655, 1.5656488982542605, -3.8346229208388922}}, 
   {{1.6147394120390866, 4.393041369217027, 10001.75789813959}, 
    {-10., 2.055205012044079, 1.5656490307299153, 2.4485620950567335}}}, 
  {{{-1.265694560865857, 4.038003926169357, 10001.806509736292}, 
    {-10., 2.0551213856687314, 1.5654525781220299, -3.834703507923295}}, 
   {{1.1020937703597131, 4.470859999092443, 10001.765541403864}, 
    {-10., 2.0551214051972706, 1.5654526634691488, 2.448481678986009}}}, 
  {{{-3.7753640379925044, -0.22354781152941455, 10001.864769569092}, 
    {-10., 2.056271598848019, 1.571136352471577, -3.8335992597491626}}, 
   {{5.154965419091809, -0.3243996830583851, 10001.713454369554}, 
    {-10., 2.0562716104523475, 1.5711337256039595, 2.4495859200984715}}}, 
  {{{-3.758701903446775, -0.44711136417796393, 10001.86430994005}, 
    {-10., 2.0562576685447773, 1.5714756744246965, -3.8336125829796615}}, 
   {{5.1204106202908015, -0.6436752934604507, 10001.713828798864}, 
    {-10., 2.0562578142417873, 1.5714665697258106, 2.449572052363521}}}, 
  {{{-3.7307863747640755, -0.6707063298680402, 10001.863542588433}, 
    {-10., 2.0562345789328447, 1.5718135854005182, -3.8336346627534907}}, 
   {{5.061275217636512, -0.9683572908404103, 10001.714475597235}, 
    {-10., 2.056234990068212, 1.5718063795809267, 2.4495506276376813}}}, 
  {{{-3.691393727334234, -0.8943482495166467, 10001.862465441445}, 
    {-10., 2.0562025134110336, 1.57214937848343, -3.8336653333330517}}, 
   {{4.9771226810058575, -1.2924491124438688, 10001.71540129123}, 
    {-10., 2.05620281764941, 1.5721476908104444, 2.4495205581327717}}}, 
  {{{-3.640198565442159, -1.1180524619819148, 10001.861075436816}, 
    {-10., 2.056161738020282, 1.5724823356864723, -3.8337043523565866}}, 
   {{4.872848021714413, -1.5995565984502764, 10001.716552407019}, 
    {-10., 2.0561626263369175, 1.5724743432960497, 2.4494813344364323}}}, 
  {{{-3.5767602897990085, -1.3418340341170552, 10001.859368273483}, 
    {-10., 2.0561125899896657, 1.5728117330414986, -3.83375139800678}}, 
   {{4.741443111217935, -1.9096458850651838, 10001.718026868619}, 
    {-10., 2.056114592377216, 1.5728064684190852, 2.449438683659528}}}, 
  {{{-3.500503419162371, -1.5657076773902094, 10001.857338007558}, 
    {-10., 2.056055490115199, 1.5731368326590425, -3.833806057647545}}, 
   {{4.585501622239136, -2.212017945176008, 10001.71978008508}, 
    {-10., 2.0560557376407265, 1.5731369341396368, 2.44938016976675}}}, 
  {{{-3.410689697580105, -1.7896877086368, 10001.854976822555}, 
    {-10., 2.055990918748329, 1.5734568234328108, -3.8338679259177146}}, 
   {{4.404637336989097, -2.5054562993583507, 10001.721849383577}, 
    {-10., 2.055990534402151, 1.5734618209209912, 2.44931882847123}}}, 
  {{{-3.3063782039582748, -2.013788004609101, 10001.852274152574}, 
    {-10., 2.0559194439314474, 1.5737711017077254, -3.8339364273220595}}, 
   {{4.203635980582378, -2.781829221853452, 10001.724177062613}, 
    {-10., 2.055918742493697, 1.5737752355998984, 2.4492490152094555}}}, 
  {{{-3.186367320757733, -2.238021716117345, 10001.849216040082}, 
    {-10., 2.055841738462604, 1.5740786038651442, -3.8340109318012137}}, 
   {{3.980371349745007, -3.044094038305327, 10001.726808053952}, 
    {-10., 2.0558416516368054, 1.5740795728594117, 2.4491748148130092}}}, 
  {{{-3.0491103582833823, -2.46240149910674, 10001.845783408502}, 
    {-10., 2.055758535164893, 1.5743785060724491, -3.834090766966922}}, 
   {{3.731546622238428, -3.294133864998808, 10001.729796859794}, 
    {-10., 2.055758900947412, 1.5743779899534875, 2.449095559599262}}}, 
  {{{-2.8925854660795083, -2.6869390995596305, 10001.841950404129}, 
    {-10., 2.0556706840778003, 1.5746698727351687, -3.83417507281029}}, 
   {{3.4538877539401467, -3.5316934894429384, 10001.733207598443}, 
    {-10., 2.055671195279239, 1.5746702338443035, 2.4490127626720857}}}, 
  {{{-2.7140907669297367, -2.9116454768678155, 10001.83768124249}, 
    {-10., 2.0555792149815724, 1.5749514004954934, -3.8342629373253776}}, 
   {{3.1467513804912937, -3.753130886249778, 10001.737070408431}, 
    {-10., 2.0555789896582124, 1.5749546152636336, 2.4489252039059797}}}, 
  {{{-2.509901131538462, -3.1365304777464003, 10001.832924423858}, 
    {-10., 2.055485269343812, 1.5752217463484188, -3.8343532375809626}}, 
   {{2.823941002616306, -3.946763505198202, 10001.741224262545}, 
    {-10., 2.055485533034034, 1.5752211971919319, 2.448832579555639}}}, 
  {{{-2.274655029243255, -3.361602827346246, 10001.827603524327}, 
    {-10., 2.055390235257291, 1.5754792192496514, -3.8344445930516646}}, 
   {{2.4610003723637752, -4.123469621864181, 10001.74604307552}, 
    {-10., 2.0553902309487486, 1.5754791715955812, 2.4487405932535813}}}, 
  {{{-2.000152155752752, -3.586869541003668, 10001.821598250915}, 
    {-10., 2.055295987674762, 1.575721133044439, -3.83453531841917}}, 
   {{2.0585418119989356, -4.274871279288094, 10001.751571708359}, 
    {-10., 2.0552959230890426, 1.5757214751141173, 2.4486502932034773}}}, 
  {{{-1.6726735475310592, -3.812335831286445, 10001.814702536247}, 
    {-10., 2.0552050046865613, 1.5759437530605775, -3.834622920469267}}, 
   {{1.6147394120390866, -4.393041369217027, 10001.75789814037}, 
    {-10., 2.0552050123248273, 1.5759436220373624, 2.4485620958199728}}}, 
  {{{-1.265694560865857, -4.038003926169357, 10001.806509735985}, 
    {-10., 2.055121385625331, 1.5761400755727886, -3.834703507967396}}, 
   {{1.1020937703597131, -4.470859999092443, 10001.765541420478}, 
    {-10., 2.055121413940345, 1.5761399808359784, 2.448481682720108}}}, 
  {{{-3.824121096729504, 5.011681177535259*^-16, 10001.926594639854}, 
    {-9.5, 2.116709983252531, 1.5707963267948966, -3.7621937070962588}}, 
   {{5.2059951545451035, 2.906057216234869*^-8, 10001.777511583476}, 
    {-9.5, 2.1167102816771055, 1.57079632676624, 2.52099159489427}}}, 
  {{{-3.81852316419663, 0.2257084703532787, 10001.926444179246}, 
    {-9.5, 2.1167040208790446, 1.5704724313970413, -3.7621983397128336}}, 
   {{5.1943512504626845, 0.32501222760002263, 10001.777633245276}, 
    {-9.5, 2.116704045458994, 1.5704756917252547, 2.520986822422576}}}, 
  {{{-3.801685131186169, 0.4514313411079629, 10001.925989923806}, 
    {-9.5, 2.1166854962404344, 1.570149194252277, -3.7622116630977573}}, 
   {{5.159916419387061, 0.6453150303957808, 10001.77799375772}, 
    {-9.5, 2.116685700147613, 1.5701589692672515, 2.5209728986427478}}}, 
  {{{-3.7734752889099963, 0.6771829434172281, 10001.925231652787}, 
    {-9.5, 2.116654794020575, 1.5698272787016017, -3.7622337458847617}}, 
   {{5.1004187141961665, 0.9735733877296706, 10001.778623752702}, 
    {-9.5, 2.116655262639505, 1.5698331612894456, 2.5209515625174816}}}, 
  {{{-3.7336680911105176, 0.9029774678877043, 10001.924167104047}, 
    {-9.5, 2.1166121424472024, 1.569507343558741, -3.7622644446100035}}, 
   {{5.017184015189903, 1.2958808558730794, 10001.77950202386}, 
    {-9.5, 2.1166111930756855, 1.5695106020135146, 2.52091771873898}}}, 
  {{{-3.6819355209688704, 1.1288288975603382, 10001.922793507998}, 
    {-9.5, 2.1165578986899156, 1.5691900551902003, -3.7623034980261982}}, 
   {{4.909762392764469, 1.6133149881776576, 10001.78065277752}, 
    {-9.5, 2.116556958971108, 1.5691906816662107, 2.520879293998783}}}, 
  {{{-3.6178333568508285, 1.3547509161334808, 10001.921106583848}, 
    {-9.5, 2.1164925054596093, 1.5688761013527757, -3.762350582150867}}, 
   {{4.779369603561612, 1.92161645779178, 10001.78206674956}, 
    {-9.5, 2.1164930278377954, 1.5688771834341084, 2.520835582823507}}}, 
  {{{-3.5407814210775164, 1.5807568422566793, 10001.919100511403}, 
    {-9.5, 2.116416514031518, 1.5685661697322686, -3.7624053073748}}, 
   {{4.624514797350634, 2.223157013159947, 10001.78374086007}, 
    {-9.5, 2.1164129088949517, 1.568563068330207, 2.5207723172722605}}}, 
  {{{-3.450035338912786, 1.8068595543199997, 10001.91676770622}, 
    {-9.5, 2.116330558034043, 1.5682610256608844, -3.762467267720778}}, 
   {{4.446349484218725, 2.514137938197038, 10001.785722078499}, 
    {-9.5, 2.116329425387387, 1.5682590093330373, 2.5207162308418978}}}, 
  {{{-3.344646243857532, 2.0330713946627994, 10001.914097706584}, 
    {-9.5, 2.116235387655282, 1.5679613077240524, -3.762535903391054}}, 
   {{4.2442936485545015, 2.7940955531016938, 10001.787992337977}, 
    {-9.5, 2.116234768307454, 1.5679593808167553, 2.5206490125211807}}}, 
  {{{-3.2234025576745915, 2.2594040201207948, 10001.911076729712}, 
    {-9.5, 2.11613183050974, 1.5676677459371986, -3.762610552561796}}, 
   {{4.019117679007472, 3.0604618979907032, 10001.790562840974}, 
    {-9.5, 2.116131728309937, 1.5676671075902717, 2.520574959151111}}}, 
  {{{-3.0847442604079225, 2.4858683042027994, 10001.907686316972}, 
    {-9.5, 2.116020925540874, 1.5673814084212956, -3.762690595097063}}, 
   {{3.7741869251952407, 3.308619375573823, 10001.793402620613}, 
    {-9.5, 2.1160212728397663, 1.5673848177102074, 2.5204927212316015}}}, 
  {{{-2.9266322397504005, 2.7124741798127996, 10001.90390120329}, 
    {-9.5, 2.1159038213981316, 1.56710322041436, -3.7627752008118365}}, 
   {{3.4937167745546884, 3.55088827374596, 10001.796740868724}, 
    {-9.5, 2.1159037306122874, 1.5671032586498141, 2.520409795215901}}}, 
  {{{-2.746341213913748, 2.939230484001058, 10001.899685966144}, 
    {-9.5, 2.115781735586006, 1.5668340924589244, -3.7628633801710456}}, 
   {{3.1785997403132162, 3.7798603745797092, 10001.800593438593}, 
    {-9.5, 2.1157807175965715, 1.566828617590801, 2.520325098872928}}}, 
  {{{-2.5401134176815936, 3.166144441551828, 10001.894990212912}, 
    {-9.5, 2.1156562884069974, 1.5665754904214426, -3.7629540832722657}}, 
   {{2.8569035458432985, 3.9742776671401776, 10001.804601268725}, 
    {-9.5, 2.1156556919626164, 1.566574382951151, 2.5202307143845304}}}, 
  {{{-2.302540050111472, 3.3932214689981666, 10001.889738826849}, 
    {-9.5, 2.115529256279374, 1.5663290536065961, -3.763045952782811}}, 
   {{2.4975304190074397, 4.151260116078897, 10001.80922469314}, 
    {-9.5, 2.1155294305208647, 1.5663299808347435, 2.5201384594496297}}}, 
  {{{-2.0253481409176475, 3.6204641878901955, 10001.883813868115}, 
    {-9.5, 2.115403109214808, 1.5660971750318053, -3.7631372442545628}}, 
   {{2.0903192765267384, 4.306809657335069, 10001.814653386757}, 
    {-9.5, 2.115403084792552, 1.5660971132718053, 2.5200481128021064}}}, 
  {{{-1.6946961845476385, 3.847870866706575, 10001.877013053627}, 
    {-9.5, 2.115281213455298, 1.5658836408204504, -3.7632255666164496}}, 
   {{1.637314915972941, 4.429476539019164, 10001.820927644378}, 
    {-9.5, 2.1152810655149303, 1.5658832551552668, 2.5199599868089906}}}, 
  {{{-1.2838216011634036, 4.075431580444223, 10001.868937043882}, 
    {-9.5, 2.1151689254728763, 1.5656948837373654, -3.763306963410557}}, 
   {{1.1222743883568567, 4.509662448329611, 10001.828385718796}, 
    {-9.5, 2.115168869165579, 1.5656948184790385, 2.5198783908949687}}}, 
  {{{-3.81852316419663, -0.2257084703532787, 10001.926444179244}, 
    {-9.5, 2.116704020878755, 1.571120222192869, -3.7621983397121537}}, 
   {{5.1943512504626845, -0.32501222760002263, 10001.777633245272}, 
    {-9.5, 2.1167040454576265, 1.571116961864504, 2.5209868224218486}}}, 
  {{{-3.801685131186169, -0.4514313411079629, 10001.925989923782}, 
    {-9.5, 2.116685496235917, 1.5714434593384643, -3.7622116631028715}}, 
   {{5.159916419387061, -0.6453150303957808, 10001.777993757702}, 
    {-9.5, 2.116685700145492, 1.5714336843229115, 2.520972898639374}}}, 
  {{{-3.7734752889099963, -0.6771829434172281, 10001.925231652749}, 
    {-9.5, 2.116654794011679, 1.5717653748928506, -3.762233745888689}}, 
   {{5.1004187141961665, -0.9735733877296706, 10001.778623752667}, 
    {-9.5, 2.1166552626301973, 1.5717594923019302, 2.520951562505318}}}, 
  {{{-3.7336680911105176, -0.9029774678877043, 10001.924167103984}, 
    {-9.5, 2.1166121424319093, 1.5720853100442262, -3.7622644446093254}}, 
   {{5.017184015189903, -1.2958808558730794, 10001.779502023772}, 
    {-9.5, 2.1166111930587346, 1.5720820515825469, 2.520917718711175}}}, 
  {{{-3.6819355209688704, -1.1288288975603382, 10001.922793507907}, 
    {-9.5, 2.116557898666293, 1.5724025984231507, -3.7623034980238836}}, 
   {{4.909762392764469, -1.6133149881776576, 10001.780652777374}, 
    {-9.5, 2.11655695894067, 1.5724019719380329, 2.5208792939483313}}}, 
  {{{-3.6178333568508285, -1.3547509161334808, 10001.921106583732}, 
    {-9.5, 2.1164925054296693, 1.5727165522734559, -3.7623505821435566}}, 
   {{4.779369603561612, -1.92161645779178, 10001.782066749385}, 
    {-9.5, 2.116493027801664, 1.5727154701792636, 2.520835582759775}}}, 
  {{{-3.5407814210775164, -1.5807568422566793, 10001.91910051123}, 
    {-9.5, 2.116416513982576, 1.573026483888431, -3.7624053073794235}}, 
   {{4.624514797350634, -2.223157013159947, 10001.783740859837}, 
    {-9.5, 2.116412908845447, 1.5730295852972809, 2.5207723171861085}}}, 
  {{{-3.450035338912786, -1.8068595543199997, 10001.916767706085}, 
    {-9.5, 2.116330558005733, 1.5733316280024674, -3.7624672677125113}}, 
   {{4.446349484218725, -2.514137938197038, 10001.78572207815}, 
    {-9.5, 2.1163294253108402, 1.5733336443243964, 2.520716230708407}}}, 
  {{{-3.344646243857532, -2.0330713946627994, 10001.914097706445}, 
    {-9.5, 2.116235387632842, 1.5736313459282243, -3.7625359033848564}}, 
   {{4.2442936485545015, -2.7940955531016938, 10001.787992337755}, 
    {-9.5, 2.11623476826242, 1.5736332728177502, 2.52064901244378}}}, 
  {{{-3.2234025576745915, -2.2594040201207948, 10001.911076729573}, 
    {-9.5, 2.116131830484955, 1.5739249076899788, -3.762610552562196}}, 
   {{4.019117679007472, -3.0604618979907032, 10001.790562840824}, 
    {-9.5, 2.116131728287695, 1.5739255460369832, 2.520574959117473}}}, 
  {{{-3.0847442604079225, -2.4858683042027994, 10001.907686316832}, 
    {-9.5, 2.116020925520022, 1.5742112451944072, -3.7626905951094365}}, 
   {{3.7741869251952407, -3.308619375573823, 10001.793402620498}, 
    {-9.5, 2.116021272825826, 1.5742078359132954, 2.520492721215749}}}, 
  {{{-2.9266322397504005, -2.7124741798127996, 10001.903901207019}, 
    {-9.5, 2.115903823082977, 1.574489432581232, -3.7627752007904665}}, 
   {{3.4937167745546884, -3.55088827374596, 10001.796740868607}, 
    {-9.5, 2.1159037306014987, 1.5744893949656378, 2.52040979520723}}}, 
  {{{-2.746341213913748, -2.939230484001058, 10001.899685965884}, 
    {-9.5, 2.1157817355185924, 1.5747585612398003, -3.762863380157398}}, 
   {{3.1785997403132162, -3.7798603745797092, 10001.80059343862}, 
    {-9.5, 2.115780717660518, 1.5747640358772816, 2.5203250989741908}}}, 
  {{{-2.5401134176815936, -3.166144441551828, 10001.894990212935}, 
    {-9.5, 2.11565628851648, 1.5750171629334937, -3.7629540833999506}}, 
   {{2.8569035458432985, -3.9742776671401776, 10001.804601207352}, 
    {-9.5, 2.115655674979966, 1.5750183216949836, 2.5202306841035744}}}, 
  {{{-2.302540050111472, -3.3932214689981666, 10001.889738826108}, 
    {-9.5, 2.1155292562259698, 1.5752635997289308, -3.7630459538709395}}, 
   {{2.4975304190074397, -4.151260116078897, 10001.809224716937}, 
    {-9.5, 2.1155294393080544, 1.5752626723597385, 2.5201384646003215}}}, 
  {{{-2.0253481409176475, -3.6204641878901955, 10001.883813867924}, 
    {-9.5, 2.115403109183526, 1.5754954786551945, -3.7631372442909763}}, 
   {{2.0903192765267384, -4.306809657335069, 10001.81465338812}, 
    {-9.5, 2.1154030853618986, 1.575495540453174, 2.520048112921564}}}, 
  {{{-1.6946961845476385, -3.847870866706575, 10001.877013053507}, 
    {-9.5, 2.1152812134750056, 1.57570901268542, -3.7632255666476633}}, 
   {{1.637314915972941, -4.429476539019164, 10001.82092764419}, 
    {-9.5, 2.115281065498044, 1.5757093984687445, 2.5199599868048237}}}, 
  {{{-1.2838216011634036, -4.075431580444223, 10001.868937043093}, 
    {-9.5, 2.1151689254188777, 1.5758977638717475, -3.7633069651411937}}, 
   {{1.1222743883568567, -4.509662448329611, 10001.828385678547}, 
    {-9.5, 2.115168851599496, 1.5758979069403147, 2.5198783673061205}}}, 
  {{{-3.8841218797473007, 5.078295428337155*^-16, 10002.013763632776}, 
    {-9., 2.202182374112802, 1.5707963267948966, -3.6887508958700717}}, 
   {{5.260710317800992, 2.1809534946974138*^-8, 10001.868067791173}, 
    {-9., 2.202182377699476, 1.5707963267748972, 2.594434417121597}}}, 
  {{{-3.878442508014927, 0.2287081895396411, 10002.013614514204}, 
    {-9., 2.202173920877862, 1.5704933034304194, -3.6887553735941165}}, 
   {{5.2492433162694745, 0.3245211163448892, 10001.86818100325}, 
    {-9., 2.2021737462874547, 1.5704985695002287, 2.5944293104342497}}}, 
  {{{-3.8613604751690054, 0.457428938842098, 10002.013166847479}, 
    {-9., 2.2021486328588704, 1.5701908790233166, -3.6887687726311555}}, 
   {{5.215052840379698, 0.6463483698087994, 10001.868522082923}, 
    {-9., 2.2021489503601828, 1.5702026302992314, 2.594415586068903}}}, 
  {{{-3.8327423401428757, 0.6861747342536779, 10002.012419420964}, 
    {-9., 2.2021067029056596, 1.5698896652233008, -3.688791009243817}}, 
   {{5.154909450776627, 0.9806708478858355, 10001.86912985714}, 
    {-9., 2.2021072073928285, 1.569894119319999, 2.5943942925695973}}}, 
  {{{-3.792360060714181, 0.9149579160150306, 10002.01137030066}, 
    {-9., 2.2020484529994793, 1.5695902499690113, -3.6888219100991333}}, 
   {{5.074483719406539, 1.295258153405278, 10001.86993262886}, 
    {-9., 2.202047488972134, 1.5696010390141923, 2.594359006941158}}}, 
  {{{-3.739881932838283, 1.1437905967698523, 10002.010016685957}, 
    {-9., 2.201974352100576, 1.5692932545312268, -3.6888612261611518}}, 
   {{4.9651677819162465, 1.6217689208378523, 10001.871058163379}, 
    {-9., 2.201974973362116, 1.5692960541131755, 2.5943242331279346}}}, 
  {{{-3.6748587635194627, 1.37268457686907, 10002.008354428044}, 
    {-9., 2.2018850002636343, 1.5689993053167854, -3.688908653947197}}, 
   {{4.834672790758985, 1.932768113713416, 10001.872393019934}, 
    {-9., 2.2018832055237167, 1.569000536167129, 2.594273043621259}}}, 
  {{{-3.5967037849756633, 1.6016512469940076, 10002.00637802331}, 
    {-9., 2.2017811416084547, 1.5687090015158927, -3.688963748049677}}, 
   {{4.678628867412957, 2.2388962729530273, 10001.874027934053}, 
    {-9., 2.2017814186656377, 1.5687080050155222, 2.594222525920344}}}, 
  {{{-3.5046641599112323, 1.8307015264487208, 10002.004079812476}, 
    {-9., 2.201663582547232, 1.5684230209415944, -3.689026181660907}}, 
   {{4.500679579094934, 2.531646396963466, 10001.875899521216}, 
    {-9., 2.2016624682050554, 1.5684215803526869, 2.5941579151626186}}}, 
  {{{-3.3977800361047668, 2.0598456857849197, 10002.001450148085}, 
    {-9., 2.201533406891109, 1.5681421356107315, -3.689095385981944}}, 
   {{4.2986295731179975, 2.813870417848105, 10001.878064788789}, 
    {-9., 2.2015329218054958, 1.5681410400218392, 2.5940897382777295}}}, 
  {{{-3.274825830120906, 2.289093260310286, 10001.99847518378}, 
    {-9., 2.2013916498469848, 1.5678668102864857, -3.6891707013589223}}, 
   {{4.081648316614443, 3.073531224710261, 10001.880414184818}, 
    {-9., 2.2013929916622548, 1.5678741285049813, 2.5940116662747945}}}, 
  {{{-3.134223156204348, 2.51845276828885, 10001.995137289086}, 
    {-9., 2.2012397664084946, 1.5675981143022646, -3.689251494331536}}, 
   {{3.822003475722737, 3.3394131652686903, 10001.883305759251}, 
    {-9., 2.2012386649226503, 1.5675975127320472, 2.5939321212640336}}}, 
  {{{-2.973908861753504, 2.747931646315127, 10001.991411832523}, 
    {-9., 2.201079276649763, 1.5673369089430351, -3.6893369532299234}}, 
   {{3.5456386361478596, 3.5801836683385027, 10001.886446143439}, 
    {-9., 2.201079501349069, 1.567337484263876, 2.593848243776544}}}, 
  {{{-2.791124983763715, 2.977535708464374, 10001.987264231013}, 
    {-9., 2.2009117903123867, 1.5670839253963693, -3.6894260826821603}}, 
   {{3.237227970247349, 3.8073248829495077, 10001.890039439959}, 
    {-9., 2.2009114850829707, 1.567082692234724, 2.5937599834704175}}}, 
  {{{-2.582068722978405, 3.2072688664503364, 10001.98264588027}, 
    {-9., 2.200739618201844, 1.566840813386224, -3.689517875504219}}, 
   {{2.910502742343792, 4.008090895134204, 10001.893938333904}, 
    {-9., 2.2007406520162034, 1.5668427129789522, 2.593667313796331}}}, 
  {{{-2.3412654271303794, 3.4371319191492713, 10001.977483218365}, 
    {-9., 2.2005650172126185, 1.566608701026331, -3.6896109171074007}}, 
   {{2.536999963306788, 4.194722497768506, 10001.89854851445}, 
    {-9., 2.200564829953242, 1.5666081697697931, 2.593574784523674}}}, 
  {{{-2.060341105308032, 3.667121473744041, 10001.9716614662}, 
    {-9., 2.200391381482222, 1.5663900993325295, -3.689703548271873}}, 
   {{2.126124734625617, 4.353826251263063, 10001.903798642219}, 
    {-9., 2.2003908146737787, 1.5663888281840714, 2.593482685389469}}}, 
  {{{-1.7252840905591045, 3.8972265511655597, 10001.964983437445}, 
    {-9., 2.2002232054381365, 1.5661883231807587, -3.6897933056247565}}, 
   {{1.6807268115411178, 4.477351203179873, 10001.909703096842}, 
    {-9., 2.2002233931029984, 1.5661886369400457, 2.5933918837934034}}}, 
  {{{-1.3090009022654812, 4.127420331010352, 10001.957059411561}, 
    {-9., 2.200067726642724, 1.5660094083489244, -3.6898763470596276}}, 
   {{1.1776527544564606, 4.560583608046666, 10001.916673416514}, 
    {-9., 2.2000683678803172, 1.566010512305258, 2.5933077401104345}}}, 
  {{{-3.878442508014927, -0.2287081895396411, 10002.01361451419}, 
    {-9., 2.202173920876664, 1.5710993501594503, -3.688755373595804}}, 
   {{5.2492433162694745, -0.3245211163448892, 10001.868181003243}, 
    {-9., 2.2021737462858755, 1.5710940840895242, 2.594429310433876}}}, 
  {{{-3.8613604751690054, -0.457428938842098, 10002.013166847468}, 
    {-9., 2.2021486328543016, 1.57140177456838, -3.6887687726301515}}, 
   {{5.215052840379698, -0.6463483698087994, 10001.868522082912}, 
    {-9., 2.202148950357392, 1.5713900232909614, 2.594415586065654}}}, 
  {{{-3.8327423401428757, -0.6861747342536779, 10002.012419420927}, 
    {-9., 2.2021067028944588, 1.5717029883730669, -3.688791009246024}}, 
   {{5.154909450776627, -0.9806708478858355, 10001.869129857105}, 
    {-9., 2.2021072073828942, 1.5716985342718537, 2.594394292558342}}}, 
  {{{-3.792360060714181, -0.9149579160150306, 10002.011370300588}, 
    {-9., 2.2020484529773134, 1.5720024036377285, -3.6888219101009994}}, 
   {{5.074483719406539, -1.295258153405278, 10001.869932628779}, 
    {-9., 2.2020474889495274, 1.5719916145823183, 2.5943590069143063}}}, 
  {{{-3.739881932838283, -1.1437905967698523, 10002.010016685848}, 
    {-9., 2.201974352067363, 1.572299399089089, -3.6888612261605664}}, 
   {{4.9651677819162465, -1.6217689208378523, 10001.87105816323}, 
    {-9., 2.2019749733218696, 1.572296599491857, 2.5943242330798175}}}, 
  {{{-3.6748587635194627, -1.37268457686907, 10002.008354427935}, 
    {-9., 2.2018850002305443, 1.5725933483139483, -3.6889086539399116}}, 
   {{4.834672790758985, -1.932768113713416, 10001.872393019745}, 
    {-9., 2.2018832054727895, 1.5725921174455402, 2.5942730435611514}}}, 
  {{{-3.5967037849756633, -1.6016512469940076, 10002.006378023201}, 
    {-9., 2.2017811415744983, 1.5728836521088738, -3.6889637480507047}}, 
   {{4.678628867412957, -2.2388962729530273, 10001.874027933833}, 
    {-9., 2.2017814186034177, 1.572884648608519, 2.5942225258459826}}}, 
  {{{-3.5046641599112323, -1.8307015264487208, 10002.004079812392}, 
    {-9., 2.201663582528085, 1.5731696326703855, -3.6890261816663608}}, 
   {{4.500679579094934, -2.531646396963466, 10001.875899520974}, 
    {-9., 2.2016624681407473, 1.5731710732765685, 2.5941579150862526}}}, 
  {{{-3.3977800361047668, -2.0598456857849197, 10002.00145014677}, 
    {-9., 2.2015334062901006, 1.5734505150303875, -3.68909538674734}}, 
   {{4.2986295731179975, -2.813870417848105, 10001.878064788487}, 
    {-9., 2.2015329217239157, 1.5734516136315828, 2.5940897381800525}}}, 
  {{{-3.274825830120906, -2.289093260310286, 10001.998475183465}, 
    {-9., 2.2013916497231967, 1.573725843446127, -3.689170701341703}}, 
   {{4.081648316614443, -3.073531224710261, 10001.880414184707}, 
    {-9., 2.2013929916427224, 1.5737185251090893, 2.594011666255543}}}, 
  {{{-3.134223156204348, -2.51845276828885, 10001.995137289658}, 
    {-9., 2.201239766903514, 1.5739945393563721, -3.689251494176038}}, 
   {{3.822003475722737, -3.3394131652686903, 10001.883305759084}, 
    {-9., 2.201238664883908, 1.5739951408962196, 2.5939321212240833}}}, 
  {{{-2.973908861753504, -2.747931646315127, 10001.991411832345}, 
    {-9., 2.201079276612982, 1.5742557446521903, -3.689336953228819}}, 
   {{3.5456386361478596, -3.5801836683385027, 10001.88644614318}, 
    {-9., 2.2010795012761157, 1.5742551693156936, 2.593848243689019}}}, 
  {{{-2.791124983763715, -2.977535708464374, 10001.987264258001}, 
    {-9., 2.2009118051565073, 1.574508696637911, -3.689426093065164}}, 
   {{3.237227970247349, -3.8073248829495077, 10001.890039479573}, 
    {-9., 2.2009115059331568, 1.5745099653661903, 2.593759993757405}}}, 
  {{{-2.582068722978405, -3.2072688664503364, 10001.982645880136}, 
    {-9., 2.20073961819265, 1.5747518400870324, -3.6895178755083697}}, 
   {{2.910502742343792, -4.008090895134204, 10001.893938333611}, 
    {-9., 2.2007406519395007, 1.5747499407366794, 2.5936673137142825}}}, 
  {{{-2.3412654271303794, -3.4371319191492713, 10001.977483206525}, 
    {-9., 2.200565013454541, 1.5749839359819882, -3.6896109281753247}}, 
   {{2.536999963306788, -4.194722497768506, 10001.898548514058}, 
    {-9., 2.200564829776867, 1.5749844840026777, 2.5935747842977626}}}, 
  {{{-2.060341105308032, -3.667121473744041, 10001.971661465936}, 
    {-9., 2.200391381399951, 1.575202554358214, -3.6897035482777274}}, 
   {{2.126124734625617, -4.353826251263063, 10001.903798642206}, 
    {-9., 2.200390814909899, 1.5752038185918276, 2.593482682265903}}}, 
  {{{-1.7252840905591045, -3.8972265511655597, 10001.964983437043}, 
    {-9., 2.2002232051822643, 1.5754043314243789, -3.6897933065220148}}, 
   {{1.6807268115411178, -4.477351203179873, 10001.909703093212}, 
    {-9., 2.200223390657909, 1.57540401989589, 2.593391882338338}}}, 
  {{{-1.3090009022654812, -4.127420331010352, 10001.957059411337}, 
    {-9., 2.2000677265862327, 1.5755832453265102, -3.689876347105288}}, 
   {{1.1776527544564606, -4.560583608046666, 10001.916673422524}, 
    {-9., 2.2000683718767604, 1.575582152268962, 2.5933077355660203}}}, 
  {{{-3.9716780461083387, 5.17550230017909*^-16, 10002.14418798784}, 
    {-8.5, 2.330180683512859, 1.5707963267948966, -3.611669138088791}}, 
   {{5.340791860169288, -3.778220287287405*^-8, 10002.003241318831}, 
    {-8.5, 2.3301806830440706, 1.5707963268261191, 2.6715161616416485}}}, 
  {{{-3.9658802475717736, 0.23308555164420977, 10002.144041280812}, 
    {-8.5, 2.3301685822636116, 1.5705208916474453, -3.6116736886358103}}, 
   {{5.329250892940204, 0.3284656214181199, 10002.00334791758}, 
    {-8.5, 2.3301687837188583, 1.5705248211216418, 2.671511603540908}}}, 
  {{{-3.9484423207901993, 0.4661809936292845, 10002.143600890482}, 
    {-8.5, 2.3301322804163505, 1.5702459925318717, -3.611687392281656}}, 
   {{5.294148918233764, 0.6590815350193672, 10002.003671813141}, 
    {-8.5, 2.3301321904624146, 1.570250933066512, 2.671497201515687}}}, 
  {{{-3.919228694944269, 0.6992961431377712, 10002.142865677513}, 
    {-8.5, 2.330072026670488, 1.5699721402413578, -3.611710167765495}}, 
   {{5.235837859292678, 0.9855505148257218, 10002.00421503694}, 
    {-8.5, 2.330072971490219, 1.5699794337640887, 2.6714747921156605}}}, 
  {{{-3.8780076198881477, 0.9324406508226178, 10002.14183395173}, 
    {-8.5, 2.329988400715324, 1.5696998818019712, -3.6117417443938864}}, 
   {{5.15083807767112, 1.3197665435259691, 10002.005020345501}, 
    {-8.5, 2.3299907992752, 1.5697003575431108, 2.6714460972158762}}}, 
  {{{-3.824442089821677, 1.1656239354198104, 10002.14050283948}, 
    {-8.5, 2.3298819350367945, 1.5694297174267469, -3.6117819833985125}}, 
   {{5.045581989806093, 1.6357565221169936, 10002.006008821285}, 
    {-8.5, 2.3298835976414556, 1.5694334162179253, 2.6714039875407942}}}, 
  {{{-3.758075603923008, 1.3988550624555531, 10002.138868464353}, 
    {-8.5, 2.3297534650227454, 1.5691622101097207, -3.6118305852495585}}, 
   {{4.914580086599127, 1.9511552223406914, 10002.007258042664}, 
    {-8.5, 2.3297546168402925, 1.5691645121785496, 2.6713551256026316}}}, 
  {{{-3.678311861324001, 1.6321426650635769, 10002.136925759893}, 
    {-8.5, 2.3296040846649433, 1.5688978937643623, -3.611887049314294}}, 
   {{4.7599861247266695, 2.2578063946184437, 10002.008741473253}, 
    {-8.5, 2.3296015937992056, 1.5688986477832743, 2.671295016198706}}}, 
  {{{-3.5843855455679923, 1.865494791618137, 10002.134667503291}, 
    {-8.5, 2.3294349532802214, 1.5686374324794334, -3.6119510591724913}}, 
   {{4.580558928242176, 2.5564778283555905, 10002.010501056873}, 
    {-8.5, 2.329432927585653, 1.5686369207853517, 2.6712321263993135}}}, 
  {{{-3.475320909391153, 2.0989187846063415, 10002.13208430486}, 
    {-8.5, 2.3292475094823546, 1.568381420350124, -3.612022055560172}}, 
   {{4.377559955844527, 2.8433127083090097, 10002.01252557686}, 
    {-8.5, 2.3292474070172067, 1.568381123750404, 2.671163354987835}}}, 
  {{{-3.3498718093315953, 2.3324210766091764, 10002.129163424148}, 
    {-8.5, 2.3290433472772762, 1.5681303766261159, -3.612099385941048}}, 
   {{4.145050190743506, 3.123580739389368, 10002.014888603631}, 
    {-8.5, 2.329041740248306, 1.568125962420413, 2.671087218006154}}}, 
  {{{-3.206433226317774, 2.56600691027987, 10002.125887484575}, 
    {-8.5, 2.3288242649769324, 1.5678849946783826, -3.6121823583654677}}, 
   {{3.901704772340106, 3.3750027483209517, 10002.017389533994}, 
    {-8.5, 2.328824759722861, 1.5678872455996118, 2.6710016433796357}}}, 
  {{{-3.0429067677530397, 2.7996800758147793, 10002.122233501614}, 
    {-8.5, 2.328592631277721, 1.5676463067377444, -3.61227022691372}}, 
   {{3.6184755473541665, 3.6252775662311074, 10002.020393317727}, 
    {-8.5, 2.328592569665529, 1.5676459310751436, 2.6709153735839584}}}, 
  {{{-2.856486905429082, 3.0334421917535965, 10002.118167998782}, 
    {-8.5, 2.328350611086298, 1.567414929413006, -3.6123620095174203}}, 
   {{3.313139327202886, 3.8536782682018336, 10002.023706789738}, 
    {-8.5, 2.3283514579160665, 1.567415555066912, 2.670823796360907}}}, 
  {{{-2.6433047845166353, 3.267292212627744, 10002.113644450454}, 
    {-8.5, 2.3281013602200655, 1.5671920746572465, -3.6124565960992796}}, 
   {{2.970217177217696, 4.067680711359946, 10002.027543964541}, 
    {-8.5, 2.3281002987197814, 1.5671902845427967, 2.6707295247661573}}}, 
  {{{-2.3977900802002843, 3.5012248512780593, 10002.10859274011}, 
    {-8.5, 2.327848454257485, 1.5669793044647156, -3.6125526712881184}}, 
   {{2.602886025253929, 4.254377221895041, 10002.031778526498}, 
    {-8.5, 2.327848337691656, 1.566978871025604, 2.670633130160021}}}, 
  {{{-2.1114209954331993, 3.7352279939109314, 10002.102902130751}, 
    {-8.5, 2.3275963523507928, 1.566778406081372, -3.6126484944112054}}, 
   {{2.195215073426966, 4.41662607944946, 10002.036650062753}, 
    {-8.5, 2.3275963950136673, 1.5667784766505477, 2.6705367807370712}}}, 
  {{{-1.7699373936726337, 3.969277718633402, 10002.096383253285}, 
    {-8.5, 2.3273516742774762, 1.5665926004104431, -3.6127415812656594}}, 
   {{1.7359966362352026, 4.54876620734933, 10002.042370591955}, 
    {-8.5, 2.327351678215558, 1.5665927060305915, 2.67044358680492}}}, 
  {{{-1.3457625131719895, 4.203323558509777, 10002.088660219097}, 
    {-8.5, 2.327124299489654, 1.566427038044972, -3.6128280745942467}}, 
   {{1.2095068859196383, 4.639810797989025, 10002.049249132304}, 
    {-8.5, 2.3271245387275026, 1.566427278944411, 2.6703569675234404}}}, 
  {{{-3.9658802475717736, -0.23308555164420977, 10002.14404128081}, 
    {-8.5, 2.33016858226219, 1.5710717619425254, -3.611673688636168}}, 
   {{5.329250892940204, -0.3284656214181199, 10002.003347917585}, 
    {-8.5, 2.330168783718383, 1.5710678324681826, 2.6715116035404836}}}, 
  {{{-3.9484423207901993, -0.4661809936292845, 10002.143600890462}, 
    {-8.5, 2.3301322804075864, 1.5713466610593698, -3.611687392281797}}, 
   {{5.294148918233764, -0.6590815350193672, 10002.003671813129}, 
    {-8.5, 2.330132190457092, 1.5713417205236615, 2.6714972015125995}}}, 
  {{{-3.919228694944269, -0.6992961431377712, 10002.142865677475}, 
    {-8.5, 2.3300720266567225, 1.5716205133573917, -3.6117101677668675}}, 
   {{5.235837859292678, -0.9855505148257218, 10002.004215036895}, 
    {-8.5, 2.3300729714741473, 1.5716132198277581, 2.671474792105173}}}, 
  {{{-3.8780076198881477, -0.9324406508226178, 10002.14183395165}, 
    {-8.5, 2.3299884006794924, 1.5718927717851907, -3.6117417444044557}}, 
   {{5.15083807767112, -1.3197665435259691, 10002.005020345397}, 
    {-8.5, 2.3299907992413114, 1.5718922960535477, 2.6714460971910636}}}, 
  {{{-3.824442089821677, -1.1656239354198104, 10002.140502839358}, 
    {-8.5, 2.329881934982946, 1.5721629361768337, -3.6117819834058613}}, 
   {{5.045581989806093, -1.6357565221169936, 10002.006008821127}, 
    {-8.5, 2.3298835975848067, 1.5721592373856954, 2.6714039875000473}}}, 
  {{{-3.758075603923008, -1.3988550624555531, 10002.138868464237}, 
    {-8.5, 2.3297534649807923, 1.5724304435422378, -3.611830585230984}}, 
   {{4.914580086599127, -1.9511552223406914, 10002.007258042466}, 
    {-8.5, 2.329754616769819, 1.5724281414333863, 2.671355125549927}}}, 
  {{{-3.678311861324001, -1.6321426650635769, 10002.13692575979}, 
    {-8.5, 2.329604084632091, 1.5726947598631893, -3.611887049325985}}, 
   {{4.7599861247266695, -2.2578063946184437, 10002.008741473088}, 
    {-8.5, 2.329601593739402, 1.572694005829267, 2.671295016152815}}}, 
  {{{-3.5843855455679923, -1.865494791618137, 10002.134667503504}, 
    {-8.5, 2.329434953616826, 1.5729552210431985, -3.6119510591907056}}, 
   {{4.580558928242176, -2.5564778283555905, 10002.010501056651}, 
    {-8.5, 2.32943292751127, 1.5729557328385355, 2.6712321263474594}}}, 
  {{{-3.475320909391153, -2.0989187846063415, 10002.132084303528}, 
    {-8.5, 2.329247508225234, 1.573211234575251, -3.6120220552094304}}, 
   {{4.377559955844527, -2.8433127083090097, 10002.012525576683}, 
    {-8.5, 2.329247406955059, 1.5732115298714349, 2.6711633549407074}}}, 
  {{{-3.3498718093315953, -2.3324210766091764, 10002.129163424037}, 
    {-8.5, 2.3290433472399275, 1.5734622770210198, -3.6120993859428463}}, 
   {{4.145050190743506, -3.123580739389368, 10002.01488860342}, 
    {-8.5, 2.329041740164028, 1.5734666912135944, 2.671087217941981}}}, 
  {{{-3.206433226317774, -2.56600691027987, 10002.125887484464}, 
    {-8.5, 2.328824264949569, 1.573707658932288, -3.612182358379392}}, 
   {{3.901704772340106, -3.3750027483209517, 10002.01738953336}, 
    {-8.5, 2.328824759385413, 1.5737054082475752, 2.6710016431259613}}}, 
  {{{-3.0429067677530397, -2.7996800758147793, 10002.122233501494}, 
    {-8.5, 2.328592631247713, 1.573946346845956, -3.612270226939711}}, 
   {{3.6184755473541665, -3.6252775662311074, 10002.020393288001}, 
    {-8.5, 2.3285925537932157, 1.5739467465813324, 2.6709153597717803}}}, 
  {{{-2.856486905429082, -3.0334421917535965, 10002.118167998513}, 
    {-8.5, 2.328350610973899, 1.5741777243008548, -3.612362009509965}}, 
   {{3.313139327202886, -3.8536782682018336, 10002.023706787639}, 
    {-8.5, 2.3283514568415646, 1.574177096880138, 2.670823795899974}}}, 
  {{{-2.6433047845166353, -3.267292212627744, 10002.113644450297}, 
    {-8.5, 2.3281013602624654, 1.5744005790410662, -3.6124565960939803}}, 
   {{2.970217177217696, -4.067680711359946, 10002.027543963946}, 
    {-8.5, 2.3281002993865196, 1.5744023593192422, 2.670729526377896}}}, 
  {{{-2.3977900802002843, -3.5012248512780593, 10002.108592733643}, 
    {-8.5, 2.3278484469409695, 1.574613366370378, -3.612552667306254}}, 
   {{2.602886025253929, -4.254377221895041, 10002.031778527706}, 
    {-8.5, 2.327848338930019, 1.5746137812606518, 2.6706331316519245}}}, 
  {{{-2.1114209954331993, -3.7352279939109314, 10002.102902113811}, 
    {-8.5, 2.3275963373391755, 1.5748142559261356, -3.6126484928221494}}, 
   {{2.195215073426966, -4.41662607944946, 10002.036650093198}, 
    {-8.5, 2.3275964219337877, 1.5748141609141393, 2.670536794338465}}}, 
  {{{-1.7699373936726337, -3.969277718633402, 10002.096383260827}, 
    {-8.5, 2.3273516850220544, 1.5750000315280905, -3.6127415906248337}}, 
   {{1.7359966362352026, -4.54876620734933, 10002.042370583906}, 
    {-8.5, 2.327351671134417, 1.574999949341661, 2.6704435821641934}}}, 
  {{{-1.3457625131719895, -4.203323558509777, 10002.088660218915}, 
    {-8.5, 2.3271242994522785, 1.5751656155029994, -3.6128280745822328}}, 
   {{1.2095068859196383, -4.639810797989025, 10002.049249127487}, 
    {-8.5, 2.3271245335205557, 1.5751653856697143, 2.6703569658011768}}}, 
  {{{-4.113593588360656, 0., 10002.363709546635}, {-8., 2.5458892294235187, 
     1.5707963267948966, -3.526658670836388}}, 
   {{5.471158935663942, 3.731874332162244*^-8, 10002.230000189098}, 
    {-8., 2.5458892063550627, 1.5707963267687528, 2.7565266266901642}}}, 
  {{{-4.107603658752309, 0.2401805965593238, 10002.363564265377}, 
    {-8., 2.545869471954264, 1.5705593934048356, -3.5266636431615512}}, 
   {{5.459510779645573, 0.3346410475748495, 10002.230092318736}, 
    {-8., 2.5458695389569974, 1.5705618087080393, 2.7565215617176295}}}, 
  {{{-4.089588121680048, 0.48036668036521896, 10002.363128185585}, 
    {-8., 2.5458103864484682, 1.5703229192338837, -3.5266784949880545}}, 
   {{5.424621036223908, 0.6676698702852419, 10002.23036888343}, 
    {-8., 2.5458107466127013, 1.5703279407942046, 2.7565064096915273}}}, 
  {{{-4.059407979841271, 0.7205636565904683, 10002.362400345906}, 
    {-8., 2.5457123369310324, 1.5700872763183122, -3.5267031750658333}}, 
   {{5.3653857492316686, 1.0034558678440788, 10002.230844511463}, 
    {-8., 2.5457136282349273, 1.5700912983951991, 2.7564821910750545}}}, 
  {{{-4.0168256210271895, 0.9607767566479302, 10002.361379269745}, 
    {-8., 2.545576035181295, 1.5698528242792038, -3.5267374780421084}}, 
   {{5.284892094919915, 1.3259433627098076, 10002.23148683786}, 
    {-8., 2.545578141254103, 1.5698623789626738, 2.756446750714815}}}, 
  {{{-3.961495424675841, 1.2010109543153014, 10002.360062462283}, 
    {-8., 2.545402545092981, 1.5696202113285846, -3.5267811763886954}}, 
   {{5.176910715464794, 1.6569493511096043, 10002.23236754311}, 
    {-8., 2.545404311755057, 1.5696259422482663, 2.75640342297872}}}, 
  {{{-3.892949206776828, 1.4412708482792673, 10002.358446636434}, 
    {-8., 2.5451931312266134, 1.5693896806090852, -3.526833915377431}}, 
   {{5.046933025877159, 1.975579303734533, 10002.233435944932}, 
    {-8., 2.545195889235245, 1.5693958661686498, 2.756350755257738}}}, 
  {{{-3.8105752919692555, 1.6815605626489312, 10002.356527373677}, 
    {-8., 2.544949474673306, 1.569161681895861, -3.526895248275079}}, 
   {{4.888884068109558, 2.294480719556782, 10002.234754616593}, 
    {-8., 2.544947520841288, 1.5691627750741919, 2.756288261306053}}}, 
  {{{-3.7135883193921058, 1.9218835050512093, 10002.354298027152}, 
    {-8., 2.544673315425896, 1.5689368438885156, -3.526964862073653}}, 
   {{4.709764402999914, 2.5975623722826304, 10002.236279509092}, 
    {-8., 2.5446751446503733, 1.5689384748674513, 2.756220780532704}}}, 
  {{{-3.6009869336956046, 2.162242303907034, 10002.3517503507}, 
    {-8., 2.5443669942584695, 1.5687155773791814, -3.5270420998724665}}, 
   {{4.503838303050315, 2.893497016071376, 10002.238061290578}, 
    {-8., 2.544367655633633, 1.5687152639745288, 2.756143867594657}}}, 
  {{{-3.47149185216221, 2.4026384410762858, 10002.348873058985}, 
    {-8., 2.544033127654167, 1.5684985070253075, -3.527126365538594}}, 
   {{4.27364795572281, 3.176163189430484, 10002.240088455917}, 
    {-8., 2.544030323329599, 1.568496718942409, 2.7560582725876914}}}, 
  {{{-3.323454955851443, 2.643071894894034, 10002.34565016551}, 
    {-8., 2.543674401564907, 1.568285988964357, -3.52721686746506}}, 
   {{4.019678059782817, 3.4434792996529997, 10002.242385003154}, 
    {-8., 2.5436747442597873, 1.5682855305895644, 2.7559690682512206}}}, 
  {{{-3.154720956499599, 2.8835407173746983, 10002.342060485924}, 
    {-8., 2.5432943766383094, 1.5680788043335014, -3.5273128232285638}}, 
   {{3.741628529989654, 3.694094517811882, 10002.244954056234}, 
    {-8., 2.5432953704511143, 1.5680799784172301, 2.755872081425686}}}, 
  {{{-2.9624076710364453, 3.1240401631952386, 10002.338074035835}, 
    {-8., 2.5428970840775516, 1.5678778199541539, -3.5274132282725654}}, 
   {{3.430655677076325, 3.932314666190007, 10002.247921830347}, 
    {-8., 2.5428972778448653, 1.56787836899121, 2.7557716102065672}}}, 
  {{{-2.742539275163826, 3.3645614692590913, 10002.333647029041}, 
    {-8., 2.5424869396897183, 1.5676838496024674, -3.5275169490052725}}, 
   {{3.092973783972599, 4.14921522478908, 10002.251244734176}, 
    {-8., 2.542488386440004, 1.5676853636886423, 2.7556675702312075}}}, 
  {{{-2.4893903500460763, 3.605089794437363, 10002.328714969493}, 
    {-8., 2.5420698927899785, 1.5674981275910425, -3.527622493015075}}, 
   {{2.706563949835067, 4.35212630289511, 10002.255211644884}, 
    {-8., 2.5420690923713547, 1.5674973164595156, 2.755563424610612}}}, 
  {{{-2.1942000478158827, 3.8456000637545094, 10002.323174560292}, 
    {-8., 2.541652954414903, 1.5673223202229583, -3.5277280605867003}}, 
   {{2.2902917377594156, 4.523687565608665, 10002.259644394338}, 
    {-8., 2.5416527586904354, 1.5673220059791175, 2.75545765411041}}}, 
  {{{-1.8423050452622554, 4.086047888371607, 10002.316847480715}, 
    {-8., 2.5412458082075657, 1.5671587562117721, -3.527831149876195}}, 
   {{1.8204899297809491, 4.66522011707583, 10002.264884598342}, 
    {-8., 2.5412456647481254, 1.5671586169273992, 2.7553542497504293}}}, 
  {{{-1.4053463314678893, 4.326348747120255, 10002.309385462991}, 
    {-8., 2.5408666257557986, 1.5670126771475354, -3.52792733599436}}, 
   {{1.277170893106851, 4.766076353560627, 10002.271283142274}, 
    {-8., 2.5408665457425346, 1.5670126176300199, 2.7552581117917656}}}, 
  {{{-4.107603658752309, -0.2401805965593238, 10002.36356426538}, 
    {-8., 2.545869471954236, 1.5710332601851011, -3.5266636431595604}}, 
   {{5.459510779645573, -0.3346410475748495, 10002.230092318729}, 
    {-8., 2.545869538954267, 1.5710308448816939, 2.756521561718136}}}, 
  {{{-4.089588121680048, -0.48036668036521896, 10002.363128185592}, 
    {-8., 2.5458103864540877, 1.5712697343543112, -3.5266784949836323}}, 
   {{5.424621036223908, -0.6676698702852419, 10002.230368883416}, 
    {-8., 2.5458107466036988, 1.5712647127960986, 2.7565064096887193}}}, 
  {{{-4.059407979841271, -0.7205636565904683, 10002.362400345914}, 
    {-8., 2.5457123369504893, 1.5715053772586294, -3.52670317505781}}, 
   {{5.3653857492316686, -1.0034558678440788, 10002.230844511414}, 
    {-8., 2.545713628209554, 1.571501355197312, 2.756482191065244}}}, 
  {{{-4.0168256210271895, -0.9607767566479302, 10002.361379269734}, 
    {-8., 2.545576035178877, 1.571739829318991, -3.526737478038937}}, 
   {{5.284892094919915, -1.3259433627098076, 10002.23148683777}, 
    {-8., 2.5455781412074145, 1.571730274633623, 2.7564467506967087}}}, 
  {{{-3.961495424675841, -1.2010109543153014, 10002.360062462254}, 
    {-8., 2.545402545077075, 1.5719724422923083, -3.52678117637916}}, 
   {{5.176910715464794, -1.6569493511096043, 10002.23236754295}, 
    {-8., 2.5454043116737846, 1.571966711355814, 2.756403422946077}}}, 
  {{{-3.892949206776828, -1.4412708482792673, 10002.358446636237}, 
    {-8., 2.545193131061956, 1.572202973276196, -3.5268339151817374}}, 
   {{5.046933025877159, -1.975579303734533, 10002.233435944678}, 
    {-8., 2.545195889108918, 1.5721967874462413, 2.756350755208458}}}, 
  {{{-3.8105752919692555, -1.6815605626489312, 10002.356527373644}, 
    {-8., 2.5449494746655654, 1.5724309717030012, -3.5268952482818094}}, 
   {{4.888884068109558, -2.294480719556782, 10002.234754616358}, 
    {-8., 2.5449475207260708, 1.5724298785435384, 2.7562882612582738}}}, 
  {{{-3.7135883193921058, -1.9218835050512093, 10002.354298027105}, 
    {-8., 2.5446733154172145, 1.5726558097154133, -3.526964862086409}}, 
   {{4.709764402999914, -2.5975623722826304, 10002.236279508972}, 
    {-8., 2.544675144603761, 1.572654178745142, 2.7562207805134693}}}, 
  {{{-3.6009869336956046, -2.162242303907034, 10002.351750350657}, 
    {-8., 2.5443669942549656, 1.5728770762398456, -3.5270420998830745}}, 
   {{4.503838303050315, -2.893497016071376, 10002.238061290378}, 
    {-8., 2.5443676555380765, 1.5728773896586636, 2.7561438675517773}}}, 
  {{{-3.47149185216221, -2.4026384410762858, 10002.34887305887}, 
    {-8., 2.544033127590329, 1.5730941465792567, -3.527126365534635}}, 
   {{4.27364795572281, -3.176163189430484, 10002.240088455776}, 
    {-8., 2.5440303232746015, 1.5730959346901268, 2.756058272562247}}}, 
  {{{-3.323454955851443, -2.643071894894034, 10002.345650166822}, 
    {-8., 2.543674405384895, 1.5733066641471933, -3.527216878251712}}, 
   {{4.019678059782817, -3.4434792996529997, 10002.242385003008}, 
    {-8., 2.5436747442014096, 1.573307123028637, 2.7559690682267166}}}, 
  {{{-3.154720956499599, -2.8835407173746983, 10002.342060485813}, 
    {-8., 2.5432943765671605, 1.5735138493305307, -3.5273128233024185}}, 
   {{3.741628529989654, -3.694094517811882, 10002.244954053864}, 
    {-8., 2.543295367747009, 1.573512675174808, 2.755872080901417}}}, 
  {{{-2.9624076710364453, -3.1240401631952386, 10002.338074035832}, 
    {-8., 2.5428970842231617, 1.573714833341672, -3.5274132283043556}}, 
   {{3.430655677076325, -3.932314666190007, 10002.24792182272}, 
    {-8., 2.5428972694317777, 1.57371429166285, 2.7557716069311913}}}, 
  {{{-2.742539275163826, -3.3645614692590913, 10002.333647028976}, 
    {-8., 2.542486939708415, 1.5739088039670144, -3.5275169490203058}}, 
   {{3.092973783972599, -4.14921522478908, 10002.251244734123}, 
    {-8., 2.5424883864601755, 1.5739072899266096, 2.755667570261001}}}, 
  {{{-2.4893903500460763, -3.605089794437363, 10002.328714982596}, 
    {-8., 2.5420699108002993, 1.5740944887549855, -3.527622505546469}}, 
   {{2.706563949835067, -4.35212630289511, 10002.255211643229}, 
    {-8., 2.5420690917867863, 1.574095337142032, 2.7555634246991416}}}, 
  {{{-2.1942000478158827, -3.8456000637545094, 10002.323174560377}, 
    {-8., 2.5416529548736326, 1.574270332489666, -3.5277280608292667}}, 
   {{2.2902917377594156, -4.523687565608665, 10002.259644394162}, 
    {-8., 2.541652758596236, 1.5742706476912502, 2.755457654095877}}}, 
  {{{-1.8423050452622554, -4.086047888371607, 10002.316847480832}, 
    {-8., 2.541245808542181, 1.5744338967717244, -3.527831149728956}}, 
   {{1.8204899297809491, -4.66522011707583, 10002.264884615395}, 
    {-8., 2.5412456881983174, 1.5744340063071498, 2.755354258851549}}}, 
  {{{-1.4053463314678893, -4.326348747120255, 10002.309385462928}, 
    {-8., 2.5408666258056947, 1.5745799764418025, -3.5279273359517798}}, 
   {{1.277170893106851, -4.766076353560627, 10002.2712831416}, 
    {-8., 2.5408665447657897, 1.5745800365959757, 2.755258111685917}}}, 
  {{{-4.263397657330772, 0., 10002.606329453865}, {-7.7, 2.7846375245176223, 
     1.5707963267948966, -3.46527136988544}}, 
   {{5.60947923285352, -8.664701188986345*^-8, 10002.47969283847}, 
    {-7.7, 2.784637487737055, 1.5707963268461498, 2.8179139175202255}}}, 
  {{{-4.257203058278781, 0.24766993406590085, 10002.606179940949}, 
    {-7.7, 2.784604997238608, 1.5705931393790222, -3.4652772829789753}}, 
   {{5.5976057462772975, 0.34273449869927936, 10002.479766569071}, 
    {-7.7, 2.784604985920659, 1.5705935261603432, 2.8179079930859876}}}, 
  {{{-4.238572355855066, 0.49534015928755165, 10002.605731049882}, 
    {-7.7, 2.784507606904791, 1.5703902979490798, -3.4652949947360354}}, 
   {{5.562041473658734, 0.6838265684405488, 10002.479987880173}, 
    {-7.7, 2.78450768114284, 1.5703913162878103, 2.8178902083837825}}}, 
  {{{-4.207363077739792, 0.7430108893414694, 10002.60498234365}, 
    {-7.7, 2.7843461035754644, 1.5701881105538498, -3.4653243594735628}}, 
   {{5.5029472324861874, 1.021677555456025, 10002.480357130262}, 
    {-7.7, 2.7843463823091112, 1.57019025777264, 2.817860655771423}}}, 
  {{{-4.163331560232908, 0.9906821562596988, 10002.603932358794}, 
    {-7.7, 2.7841214073542826, 1.5699868736655844, -3.465365237872151}}, 
   {{5.41894632469921, 1.3604580886898026, 10002.480889868253}, 
    {-7.7, 2.784120824406455, 1.5699875464002484, 2.81781968761517}}}, 
  {{{-4.106123604676096, 1.2383537898175196, 10002.602579703636}, 
    {-7.7, 2.7838354322894934, 1.5697870313139093, -3.465417237987754}}, 
   {{5.311524201727803, 1.6918211445430646, 10002.48157913498}, 
    {-7.7, 2.7838351416101665, 1.5697877453866675, 2.81776773751749}}}, 
  {{{-4.035259065661046, 1.4860252284345756, 10002.60092183324}, 
    {-7.7, 2.783490210856866, 1.5695889268137073, -3.465480066328211}}, 
   {{5.182262187733192, 2.0121109760351574, 10002.482415410648}, 
    {-7.7, 2.783491997819188, 1.5695925182473887, 2.817704528335264}}}, 
  {{{-3.950110343840404, 1.7336953732257874, 10002.598954876803}, 
    {-7.7, 2.7830881157335137, 1.5693929926933963, -3.465553321594346}}, 
   {{5.024245713239528, 2.3352438226588212, 10002.483470350408}, 
    {-7.7, 2.7830887679211442, 1.5693936601861078, 2.8176319296461205}}}, 
  {{{-3.8498719938886317, 1.9813625768956906, 10002.596674487353}, 
    {-7.7, 2.7826325433632224, 1.5691993795370756, -3.465636258316124}}, 
   {{4.841818266420866, 2.64818453873041, 10002.484719206752}, 
    {-7.7, 2.782635894191547, 1.5691986887597187, 2.8175507693972004}}}, 
  {{{-3.7335157890985076, 2.2290240261701073, 10002.594072814682}, 
    {-7.7, 2.7821264618502615, 1.5690086763847866, -3.465728474802303}}, 
   {{4.6360986164267395, 2.948107167384664, 10002.486140235693}, 
    {-7.7, 2.782122877719722, 1.569007354617135, 2.817456200146369}}}, 
  {{{-3.5997286181018393, 2.4766759724115377, 10002.591141114619}, 
    {-7.7, 2.7815744726779217, 1.5688212950654827, -3.4658291172877145}}, 
   {{4.406451404519954, 3.2349330915343875, 10002.487783341272}, 
    {-7.7, 2.781574987270129, 1.5688212277123017, 2.8173564544320846}}}, 
  {{{-3.446817912704654, 2.7243129123506695, 10002.587866394157}, 
    {-7.7, 2.7809815411010805, 1.5686378238782608, -3.4659373859107583}}, 
   {{4.14908467564481, 3.5109248611299417, 10002.489681369976}, 
    {-7.7, 2.7809814930388574, 1.568637549515946, 2.8172481373011005}}}, 
  {{{-3.2725689914941003, 2.9719267436205743, 10002.584228963924}, 
    {-7.7, 2.780352138807721, 1.5684584490414315, -3.466052237371193}}, 
   {{3.863363576614686, 3.773311221127997, 10002.491864593563}, 
    {-7.7, 2.780351828739529, 1.5684580588359978, 2.8171333252119632}}}, 
  {{{-3.0740201141765464, 3.219506438180658, 10002.580203747897}, 
    {-7.7, 2.7796937448133248, 1.5682842884846886, -3.4661726023234665}}, 
   {{3.5505352469440594, 4.017792001538886, 10002.494342342947}, 
    {-7.7, 2.779693837292888, 1.5682842966676154, 2.81701274982192}}}, 
  {{{-2.8470837483505766, 3.4670355498481165, 10002.57575103314}, 
    {-7.7, 2.779012961317355, 1.5681157749443533, -3.4662971181291904}}, 
   {{3.197524797645799, 4.249283477890016, 10002.497281941445}, 
    {-7.7, 2.7790129508826285, 1.5681146507235095, 2.816889707587546}}}, 
  {{{-2.585872351288205, 3.7144901007004334, 10002.570812810334}, 
    {-7.7, 2.778319299732987, 1.5679540701599755, -3.466424081982134}}, 
   {{2.8216060172664097, 4.451888527404641, 10002.500523839311}, 
    {-7.7, 2.778319911894592, 1.5679541724905492, 2.8167613999037413}}}, 
  {{{-2.281374287625593, 3.9618323835007896, 10002.565294667707}, 
    {-7.7, 2.7776238800052853, 1.567800467327295, -3.466551460844457}}, 
   {{2.393915143724036, 4.634684341498466, 10002.504430781515}, 
    {-7.7, 2.777623605853394, 1.5678002817091772, 2.816634035886703}}}, 
  {{{-1.91850414654943, 4.209000365006597, 10002.559035383274}, 
    {-7.7, 2.7769439775421647, 1.567657303620987, -3.4666761297640347}}, 
   {{1.9189929444705676, 4.784827764290817, 10002.509015570322}, 
    {-7.7, 2.776944187223384, 1.5676574089836388, 2.81650895373995}}}, 
  {{{-1.468078752735388, 4.455874987283298, 10002.551710575086}, 
    {-7.7, 2.776305496656796, 1.5675283082155307, -3.466793257826623}}, 
   {{1.3712140334699254, 4.895274579257547, 10002.514665843859}, 
    {-7.7, 2.776305995775915, 1.5675285747310146, 2.816391542813783}}}, 
  {{{-4.257203058278781, -0.24766993406590085, 10002.60617994095}, 
    {-7.7, 2.7846049972392017, 1.5709995142109536, -3.4652772829776004}}, 
   {{5.5976057462772975, -0.34273449869927936, 10002.479766569075}, 
    {-7.7, 2.784604985920761, 1.5709991274296324, 2.8179079930841846}}}, 
  {{{-4.238572355855066, -0.49534015928755165, 10002.605731049889}, 
    {-7.7, 2.7845076069141035, 1.5712023556366037, -3.4652949947289002}}, 
   {{5.562041473658734, -0.6838265684405488, 10002.479987880153}, 
    {-7.7, 2.784507681130731, 1.571201337302832, 2.8178902083806663}}}, 
  {{{-4.207363077739792, -0.7430108893414694, 10002.604982343659}, 
    {-7.7, 2.7843461035938937, 1.5714045430280474, -3.465324359456564}}, 
   {{5.5029472324861874, -1.021677555456025, 10002.480357130205}, 
    {-7.7, 2.784346382274253, 1.5714023958191996, 2.8178606557677233}}}, 
  {{{-4.163331560232908, -0.9906821562596988, 10002.603932358812}, 
    {-7.7, 2.7841214073612046, 1.5716057799353114, -3.465365237854277}}, 
   {{5.41894632469921, -1.3604580886898026, 10002.480889868159}, 
    {-7.7, 2.7841208243497033, 1.5716051071951285, 2.817819687605503}}}, 
  {{{-4.106123604676096, -1.2383537898175196, 10002.602579703622}, 
    {-7.7, 2.783835432285115, 1.5718056222945833, -3.4654172379390804}}, 
   {{5.311524201727803, -1.6918211445430646, 10002.481579134846}, 
    {-7.7, 2.7838351415275104, 1.571804908211536, 2.8177677375029138}}}, 
  {{{-4.035259065661046, -1.4860252284345756, 10002.600921833333}, 
    {-7.7, 2.7834902108934303, 1.5720037267301428, -3.4654800664375727}}, 
   {{5.182262187733192, -2.0121109760351574, 10002.482415410474}, 
    {-7.7, 2.7834919977228303, 1.5720001353579747, 2.8177045283166757}}}, 
  {{{-3.950110343840404, -1.7336953732257874, 10002.598954876217}, 
    {-7.7, 2.7830881152383955, 1.5721996610220326, -3.4655533224428976}}, 
   {{5.024245713239528, -2.3352438226588212, 10002.483470350133}, 
    {-7.7, 2.7830887677265044, 1.5721989934250804, 2.817631929607734}}}, 
  {{{-3.8498719938886317, -1.9813625768956906, 10002.596674487342}, 
    {-7.7, 2.782632543364887, 1.5723932740391053, -3.465636258329212}}, 
   {{4.841818266420866, -2.64818453873041, 10002.484719206544}, 
    {-7.7, 2.7826358940463076, 1.5723939648577765, 2.817550769366255}}}, 
  {{{-3.7335157890985076, -2.2290240261701073, 10002.594072814636}, 
    {-7.7, 2.782126461811131, 1.5725839772541903, -3.4657284747863915}}, 
   {{4.6360986164267395, -2.948107167384664, 10002.486140235525}, 
    {-7.7, 2.782122877624012, 1.5725852990087785, 2.8174562001174683}}}, 
  {{{-3.5997286181018393, -2.4766759724115377, 10002.591141114544}, 
    {-7.7, 2.781574472685605, 1.5727713584053529, -3.4658291173790503}}, 
   {{4.406451404519954, -3.2349330915343875, 10002.487783341181}, 
    {-7.7, 2.781574987238456, 1.5727714258679288, 2.8173564544298317}}}, 
  {{{-3.446817912704654, -2.7243129123506695, 10002.587866394058}, 
    {-7.7, 2.7809815410457674, 1.5729548297684668, -3.4659373859113063}}, 
   {{4.14908467564481, -3.5109248611299417, 10002.489681369841}, 
    {-7.7, 2.7809814929565135, 1.5729551041167085, 2.817248137277749}}}, 
  {{{-3.2725689914941003, -2.9719267436205743, 10002.584228963846}, 
    {-7.7, 2.7803521387686234, 1.5731342045849814, -3.4660522373496825}}, 
   {{3.863363576614686, -3.773311221127997, 10002.491864595595}, 
    {-7.7, 2.78035183112447, 1.5731345970104487, 2.8171333251443897}}}, 
  {{{-3.0740201141765464, -3.219506438180658, 10002.580203747793}, 
    {-7.7, 2.7796937447724135, 1.5733083651140107, -3.4661726023373034}}, 
   {{3.5505352469440594, -4.017792001538886, 10002.494342342688}, 
    {-7.7, 2.7796938371205697, 1.5733083570562976, 2.817012749727733}}}, 
  {{{-2.8470837483505766, -3.4670355498481165, 10002.575751033153}, 
    {-7.7, 2.779012961440646, 1.573476878617178, -3.466297118145814}}, 
   {{3.197524797645799, -4.249283477890016, 10002.497281964394}, 
    {-7.7, 2.7790129720576924, 1.5734779967484982, 2.8168897049202215}}}, 
  {{{-2.585872351288205, -3.7144901007004334, 10002.570812810318}, 
    {-7.7, 2.778319299955862, 1.5736385830484383, -3.466424082106576}}, 
   {{2.8216060172664097, -4.451888527404641, 10002.500523839095}, 
    {-7.7, 2.7783199116501813, 1.5736384812008224, 2.816761399832246}}}, 
  {{{-2.281374287625593, -3.9618323835007896, 10002.56529466763}, 
    {-7.7, 2.7776238800244877, 1.5737921862381505, -3.466551460861719}}, 
   {{2.393915143724036, -4.634684341498466, 10002.504430779456}, 
    {-7.7, 2.7776236082342534, 1.5737923618569136, 2.81663403712628}}}, 
  {{{-1.91850414654943, -4.209000365006597, 10002.559035379642}, 
    {-7.7, 2.7769439705137757, 1.5739353622176033, -3.46667613942648}}, 
   {{1.9189929444705676, -4.784827764290817, 10002.509015586964}, 
    {-7.7, 2.7769442150148835, 1.5739352077617272, 2.816508952516706}}}, 
  {{{-1.468078752735388, -4.455874987283298, 10002.551710574997}, 
    {-7.7, 2.7763054966182255, 1.5740643454075038, -3.4667932578642753}}, 
   {{1.3712140334699254, -4.895274579257547, 10002.514665876563}, 
    {-7.7, 2.776306042303482, 1.574064043058723, 2.8163915604067116}}}, 
  {{{-4.4753912123618225, 0., 10002.968783066151}, 
    {-7.5, 3.141869968275305, 1.5707963267948966, -3.4047960916734823}}, 
   {{5.806351933670941, -1.0513017731989034*^-7, 10002.851271410405}, 
    {-7.5, 3.1418760341162173, 1.5707963268442853, 2.8783862446029556}}}, 
  {{{-4.468909337520779, 0.2582685045315824, 10002.968630928655}, 
    {-7.5, 3.141820330333382, 1.570631358421144, -3.4048043946708306}}, 
   {{5.793773237843045, 0.3597535893074019, 10002.851321886017}, 
    {-7.5, 3.1418200835220658, 1.5706273917830351, 2.878381113346657}}}, 
  {{{-4.449354092517877, 0.5165245208987651, 10002.968052711985}, 
    {-7.5, 3.141563328144382, 1.5704666744200546, -3.4048370461955955}}, 
   {{5.757658938882134, 0.7061816534473394, 10002.851354887676}, 
    {-7.5, 3.1415643174722274, 1.5704644112422643, 2.8783487266457217}}}, 
  {{{-4.416600602022582, 0.7747556786358568, 10002.967091256849}, 
    {-7.5, 3.1411384430403064, 1.5703024099218654, -3.404890985724872}}, 
   {{5.69524098934863, 1.0634085825540371, 10002.851431722638}, 
    {-7.5, 3.1411381628105848, 1.5702958522453276, 2.878295485802256}}}, 
  {{{-4.370398677738569, 1.0329495546261815, 10002.965746465854}, 
    {-7.5, 3.1405480396894903, 1.5701388325068537, -3.404965981697936}}, 
   {{5.612971953293231, 1.3971079523188952, 10002.851499507278}, 
    {-7.5, 3.1405465046246546, 1.5701371674326756, 2.8782194528182847}}}, 
  {{{-4.310384980764846, 1.291093850341862, 10002.964020273555}, 
    {-7.5, 3.139797259280242, 1.5699761201876108, -3.4050613824725744}}, 
   {{5.501235044046982, 1.7451701088129508, 10002.851654283739}, 
    {-7.5, 3.1397932948119016, 1.5699708868962678, 2.8781248431953887}}}, 
  {{{-4.236066125032613, 1.5491761270683553, 10002.96191286908}, 
    {-7.5, 3.138891118353464, 1.5698146638336463, -3.405176654201932}}, 
   {{5.369948617716258, 2.0732890607416596, 10002.851813439322}, 
    {-7.5, 3.138884698283803, 1.5698120239475184, 2.878008445459211}}}, 
  {{{-4.146798040349996, 1.807184261235052, 10002.959427571072}, 
    {-7.5, 3.137838609967632, 1.5696546238973375, -3.405310622951605}}, 
   {{5.214067248852967, 2.396124423731232, 10002.85204629527}, 
    {-7.5, 3.1378370088538916, 1.5696538632703452, 2.877874713023108}}}, 
  {{{-4.041751689691321, 2.0651057416900636, 10002.956564699829}, 
    {-7.5, 3.136648060893357, 1.5694963577932421, -3.405462357594946}}, 
   {{5.0240759757097795, 2.7266415430302127, 10002.852441468152}, 
    {-7.5, 3.136645551998227, 1.5694909345824948, 2.8777253854345304}}}, 
  {{{-3.9198682979551767, 2.322927662866123, 10002.953323860704}, 
    {-7.5, 3.135329049412822, 1.5693400007427873, -3.4056305419700843}}, 
   {{4.819749596394159, 3.028929040615143, 10002.852836731301}, 
    {-7.5, 3.135327615091897, 1.5693375886292136, 2.877555994889914}}}, 
  {{{-3.7797935695469502, 2.580636520599989, 10002.949703311979}, 
    {-7.5, 3.1338932363502776, 1.5691860346264546, -3.405813891923953}}, 
   {{4.595566720536844, 3.31466243202687, 10002.853302424737}, 
    {-7.5, 3.1338948671569775, 1.5691882913193367, 2.877370123360779}}}, 
  {{{-3.6197802842225033, 2.8382177619283486, 10002.945699484508}, 
    {-7.5, 3.1323538954290013, 1.5690348497879203, -3.4060107270506736}}, 
   {{4.33307746339783, 3.6030322899475373, 10002.85402989284}, 
    {-7.5, 3.1323532520741635, 1.5690361304833835, 2.8771733808103503}}}, 
  {{{-3.4375396774886444, 3.0956547581164826, 10002.941303549147}, 
    {-7.5, 3.1307253621779667, 1.5688868008877475, -3.406219259950089}}, 
   {{4.04516467739297, 3.874433067447214, 10002.854936008673}, 
    {-7.5, 3.1307302241481083, 1.568888472083515, 2.876965483799959}}}, 
  {{{-3.2300065455645597, 3.352927436179867, 10002.936499901605}, 
    {-7.5, 3.1290230527341163, 1.5687422260552086, -3.4064374479735204}}, 
   {{3.722856275244531, 4.1335547283374545, 10002.856119169677}, 
    {-7.5, 3.1290261510064674, 1.568743197695821, 2.876747463509316}}}, 
  {{{-2.992948490284828, 3.610011595012809, 10002.931266455413}, 
    {-7.5, 3.1272684037138134, 1.5686020985544267, -3.4066627839462233}}, 
   {{3.3608883374719127, 4.378228178663844, 10002.85767746844}, 
    {-7.5, 3.1272676420400773, 1.5686014884120636, 2.8765231483924563}}}, 
  {{{-2.720261399136954, 3.8668729576455263, 10002.925559672767}, 
    {-7.5, 3.125481720828906, 1.568466943917563, -3.4068925102717387}}, 
   {{2.9715356794478036, 4.595208148970545, 10002.859533493707}, 
    {-7.5, 3.125480367777752, 1.568466737467268, 2.8762927844873105}}}, 
  {{{-2.402597508043078, 4.123463344057436, 10002.919311738484}, 
    {-7.5, 3.123694007345877, 1.5683380787118122, -3.4071227646496904}}, 
   {{2.5365854045389034, 4.788758471571035, 10002.861926729165}, 
    {-7.5, 3.123693828951681, 1.5683381108856733, 2.8760624425975876}}}, 
  {{{-2.0242967082911054, 4.3797039199826235, 10002.912394564788}, 
    {-7.5, 3.1219444986398353, 1.568217229178827, -3.4073484514758094}}, 
   {{2.0370215154164844, 4.954915252986655, 10002.865129212483}, 
    {-7.5, 3.121943954116582, 1.5682169851565564, 2.875837185372163}}}, 
  {{{-1.5550499539344314, 4.635448044821446, 10002.904547483218}, 
    {-7.5, 3.120299795978383, 1.568107695477061, -3.4075609655788166}}, 
   {{1.4657451180310384, 5.078401335442676, 10002.869345877301}, 
    {-7.5, 3.1202994630407552, 1.5681076049780176, 2.8756245295940435}}}, 
  {{{-4.468909337520779, -0.2582685045315824, 10002.968630928659}, 
    {-7.5, 3.141820330334431, 1.5709612951690055, -3.404804394667769}}, 
   {{5.793773237843045, -0.3597535893074019, 10002.85132188601}, 
    {-7.5, 3.1418200835170804, 1.5709652618067693, 2.8783811133469404}}}, 
  {{{-4.449354092517877, -0.5165245208987651, 10002.968052711998}, 
    {-7.5, 3.1415633281541857, 1.5711259791712624, -3.4048370461881396}}, 
   {{5.757658938882134, -0.7061816534473394, 10002.851354887634}, 
    {-7.5, 3.141564317440524, 1.5711282423476585, 2.878348726645233}}}, 
  {{{-4.416600602022582, -0.7747556786358568, 10002.967091256862}, 
    {-7.5, 3.1411384430624256, 1.571290243669664, -3.404890985711588}}, 
   {{5.69524098934863, -1.0634085825540371, 10002.851431722507}, 
    {-7.5, 3.1411381626958645, 1.5712968013454505, 2.878295485799021}}}, 
  {{{-4.370398677738569, -1.0329495546261815, 10002.965746465883}, 
    {-7.5, 3.1405480397286323, 1.5714538210902345, -3.4049659816706996}}, 
   {{5.612971953293231, -1.3971079523188952, 10002.851499507027}, 
    {-7.5, 3.140546504416062, 1.5714554861585308, 2.878219452812226}}}, 
  {{{-4.310384980764846, -1.291093850341862, 10002.964020273588}, 
    {-7.5, 3.139797259337871, 1.5716165334011598, -3.4050613824604765}}, 
   {{5.501235044046982, -1.7451701088129508, 10002.85165428363}, 
    {-7.5, 3.1397932947265534, 1.571621766699832, 2.8781248431989757}}}, 
  {{{-4.236066125032613, -1.5491761270683553, 10002.961912869094}, 
    {-7.5, 3.138891118357955, 1.5717779897723825, -3.405176654197025}}, 
   {{5.369948617716258, -2.0732890607416596, 10002.85181343759}, 
    {-7.5, 3.1388846972686633, 1.5717806301441115, 2.8780084447169427}}}, 
  {{{-4.146798040349996, -1.807184261235052, 10002.959427571062}, 
    {-7.5, 3.1378386099781195, 1.5719380297087526, -3.4053106229457044}}, 
   {{5.214067248852967, -2.396124423731232, 10002.852046342095}, 
    {-7.5, 3.1378370688016988, 1.5719387720798117, 2.877874728829907}}}, 
  {{{-4.041751689691321, -2.0651057416900636, 10002.95656469964}, 
    {-7.5, 3.1366480607282914, 1.5720962961554168, -3.405462357660198}}, 
   {{5.0240759757097795, -2.7266415430302127, 10002.85244146804}, 
    {-7.5, 3.1366455518996, 1.572101718994011, 2.8777253854325973}}}, 
  {{{-3.9198682979551767, -2.322927662866123, 10002.953323860609}, 
    {-7.5, 3.135329048854471, 1.5722526540992732, -3.4056305406629166}}, 
   {{4.819749596394159, -3.028929040615143, 10002.852836731228}, 
    {-7.5, 3.1353276150583516, 1.5722550649593536, 2.8775559949004843}}}, 
  {{{-3.7797935695469502, -2.580636520599989, 10002.94970331192}, 
    {-7.5, 3.1338932363718097, 1.5724066188505736, -3.405813891969888}}, 
   {{4.595566720536844, -3.31466243202687, 10002.853302424484}, 
    {-7.5, 3.1338948669364277, 1.5724043623445414, 2.8773701232997086}}}, 
  {{{-3.6197802842225033, -2.8382177619283486, 10002.945699484464}, 
    {-7.5, 3.1323538954066668, 1.5725578038163415, -3.4060107270588054}}, 
   {{4.33307746339783, -3.6030322899475373, 10002.85402989378}, 
    {-7.5, 3.1323532531124503, 1.5725565233028451, 2.8771733801955044}}}, 
  {{{-3.4375396774886444, -3.0956547581164826, 10002.941303549025}, 
    {-7.5, 3.1307253620421096, 1.5727058527409852, -3.406219259916818}}, 
   {{4.04516467739297, -3.874433067447214, 10002.854936008565}, 
    {-7.5, 3.1307302240849864, 1.5727041815221083, 2.8769654837901832}}}, 
  {{{-3.2300065455645597, -3.352927436179867, 10002.936499901423}, 
    {-7.5, 3.1290230525773577, 1.5728504276658517, -3.4064374478125377}}, 
   {{3.722856275244531, -4.1335547283374545, 10002.85611916971}, 
    {-7.5, 3.1290261511809048, 1.5728494557531947, 2.876747463352984}}}, 
  {{{-2.992948490284828, -3.610011595012809, 10002.931266455294}, 
    {-7.5, 3.1272684035335323, 1.572990555143609, -3.406662783867346}}, 
   {{3.3608883374719127, -4.378228178663844, 10002.85767746014}, 
    {-7.5, 3.1272676395451886, 1.5729911622889516, 2.8765231588626916}}}, 
  {{{-2.720261399136954, -3.8668729576455263, 10002.925559672634}, 
    {-7.5, 3.1254817207305963, 1.5731257097201106, -3.406892510276638}}, 
   {{2.9715356794478036, -4.595208148970545, 10002.859533493212}, 
    {-7.5, 3.12548036686545, 1.5731259164978668, 2.8762927849636584}}}, 
  {{{-2.402597508043078, -4.123463344057436, 10002.919311749381}, 
    {-7.5, 3.12369403807042, 1.5732545510243305, -3.4071227706099196}}, 
   {{2.5365854045389034, -4.788758471571035, 10002.861926728778}, 
    {-7.5, 3.123693828550038, 1.5732545410416254, 2.8760624387897296}}}, 
  {{{-2.0242967082911054, -4.3797039199826235, 10002.912394564759}, 
    {-7.5, 3.121944498753997, 1.5733754243256368, -3.4073484514593053}}, 
   {{2.0370215154164844, -4.954915252986655, 10002.865129212509}, 
    {-7.5, 3.1219439543618464, 1.5733756682706632, 2.8758371854999902}}}, 
  {{{-1.5550499539344314, -4.635448044821446, 10002.904547483065}, 
    {-7.5, 3.1202997957302205, 1.5734849582590502, -3.40756096557235}}, 
   {{1.4657451180310384, -5.078401335442676, 10002.869345886465}, 
    {-7.5, 3.1202994845507366, 1.5734850317207874, 2.8756245248453953}}}, 
  {{{-4.4857970668868905, 0., 10002.987155696934}, 
    {-7.495, 3.1599896004993524, 1.5707963267948966, -3.4023651592284376}}, 
   {{5.8160448782805325, 3.069399411050054*^-8, 10002.870060806597}, 
    {-7.495, 3.1599895872014225, 1.5707963267806477, 2.8808201457870544}}}, 
  {{{-4.479277729606839, 0.25878757337797387, 10002.986957284229}, 
    {-7.495, 3.159897653148606, 1.570632993529166, -3.4023766515231832}}, 
   {{5.803730376628067, 0.35600596042745525, 10002.870066717847}, 
    {-7.495, 3.159897530669368, 1.5706309874408064, 2.8808087520514443}}}, 
  {{{-4.459671457845564, 0.5175614551295827, 10002.986361850484}, 
    {-7.495, 3.1596221209321516, 1.5704699375413207, -3.4024111126477288}}, 
   {{5.766850523994718, 0.7102706107199106, 10002.87008427825}, 
    {-7.495, 3.1596215996375645, 1.570466173145805, 2.880774561939839}}}, 
  {{{-4.426832792012112, 0.7763080709056052, 10002.985371510435}, 
    {-7.495, 3.159166365010751, 1.5703072904247835, -3.4024680905180773}}, 
   {{5.70728688734188, 1.052971510829764, 10002.870102492743}, 
    {-7.495, 3.1591663801825947, 1.5703060687945622, 2.880717437646027}}}, 
  {{{-4.380511576882805, 1.0350138415198158, 10002.983986802696}, 
    {-7.495, 3.158533177553937, 1.5701453088382147, -3.4025472800178647}}, 
   {{5.621280384685775, 1.4031538218346147, 10002.870157223539}, 
    {-7.495, 3.158531877203547, 1.5701416859051498, 2.8806386998587334}}}, 
  {{{-4.320344608975649, 1.2936654152881868, 10002.98221043608}, 
    {-7.495, 3.157728541162961, 1.5699841749651595, -3.4026479728105774}}, 
   {{5.51107682326883, 1.7462122037307404, 10002.870240196347}, 
    {-7.495, 3.157726949062299, 1.5699794499304978, 2.8805385384228304}}}, 
  {{{-4.245838158502952, 1.5522492894216242, 10002.980042848676}, 
    {-7.495, 3.1567577037671057, 1.5698242652340997, -3.4027695983713504}}, 
   {{5.379408214511974, 2.0755972715614455, 10002.870334115914}, 
    {-7.495, 3.156756514172164, 1.569821798458248, 2.880416443974222}}}, 
  {{{-4.156347814213433, 1.8107523657704052, 10002.977487901573}, 
    {-7.495, 3.155630250253782, 1.5696657340186124, -3.4029109241266227}}, 
   {{5.223868753415395, 2.3980114083561674, 10002.87047541312}, 
    {-7.495, 3.155630084806379, 1.5696654064523559, 2.8802745026593133}}}, 
  {{{-4.0510443171742345, 2.069161376818205, 10002.974547324313}, 
    {-7.495, 3.1543557970501905, 1.5695089348184506, -3.4030708889784247}}, 
   {{5.047001727522522, 2.7076995892305247, 10002.870655505341}, 
    {-7.495, 3.1543576380775162, 1.5695122488693376, 2.8801129820760405}}}, 
  {{{-3.928867760952213, 2.3274625216073215, 10002.971220855505}, 
    {-7.495, 3.1529442531084144, 1.5693540625827385, -3.403248201353851}}, 
   {{4.834153686975537, 3.025212584311217, 10002.87102448581}, 
    {-7.495, 3.152945209540118, 1.569354401037741, 2.879937083179554}}}, 
  {{{-3.7884630160599015, 2.5856418278779674, 10002.967508539174}, 
    {-7.495, 3.1514086760469757, 1.5692014009207462, -3.4034412914714633}}, 
   {{4.600004969807654, 3.3240648856696877, 10002.87146918095}, 
    {-7.495, 3.151409543058004, 1.5692018364814664, 2.8797438743001402}}}, 
  {{{-3.6280809726478975, 2.8436842033178173, 10002.963407666615}, 
    {-7.495, 3.1497635886914623, 1.569051548489361, -3.403648524577049}}, 
   {{4.3383747801744885, 3.6110666552090005, 10002.872067055338}, 
    {-7.495, 3.14976105020874, 1.5690516919425292, 2.8795361609855243}}}, 
  {{{-3.445429896707489, 3.101572422530617, 10002.958910160689}, 
    {-7.495, 3.1480237840545024, 1.5689047468948423, -3.403867975623737}}, 
   {{4.04830017509383, 3.8841309881290655, 10002.872864085808}, 
    {-7.495, 3.148024083006102, 1.5689049096610215, 2.879317234345612}}}, 
  {{{-3.2374409891175984, 3.3592863923377143, 10002.954002563605}, 
    {-7.495, 3.14620679559804, 1.5687613868995585, -3.404097432852264}}, 
   {{3.720801499407468, 4.1466832979711175, 10002.873967008018}, 
    {-7.495, 3.1462056710904975, 1.5687602415414985, 2.8790889221807587}}}, 
  {{{-2.99987552057238, 3.616801442799993, 10002.94866340922}, 
    {-7.495, 3.144334621780234, 1.5686223678676736, -3.404334313442939}}, 
   {{3.371603048493926, 4.382505892004506, 10002.875266566733}, 
    {-7.495, 3.144334557962638, 1.5686222289399672, 2.8788511615949797}}}, 
  {{{-2.7266201771997065, 3.8740831342439384, 10002.942850766001}, 
    {-7.495, 3.142428986627222, 1.5684882088079695, -3.4045757250092836}}, 
   {{2.9844832933388354, 4.599015075231194, 10002.876959946849}, 
    {-7.495, 3.1424295143183505, 1.5684886684106005, 2.878608954496904}}}, 
  {{{-2.4083133905283836, 4.131084520704511, 10002.936502414947}, 
    {-7.495, 3.1405258600511545, 1.56836044668092, -3.404817345023135}}, 
   {{2.5396184836542366, 4.797454959603117, 10002.87931246052}, 
    {-7.495, 3.140525236945844, 1.568360227485407, 2.878368278535661}}}, 
  {{{-2.029267520021739, 4.387724665671795, 10002.929487482841}, 
    {-7.495, 3.138661732906959, 1.5682403912902707, -3.4050542969691544}}, 
   {{2.0414342215893995, 4.963206987005768, 10002.882358785528}, 
    {-7.495, 3.1386614339426337, 1.5682401597888125, 2.8781315156647542}}}, 
  {{{-4.479277729606839, -0.25878757337797387, 10002.986957284234}, 
    {-7.495, 3.159897653150168, 1.5709596600608593, -3.4023766515222102}}, 
   {{5.803730376628067, -0.35600596042745525, 10002.870066717844}, 
    {-7.495, 3.1598975306644927, 1.5709616661489851, 2.880808752051746}}}, 
  {{{-4.459671457845564, -0.5175614551295827, 10002.986361850493}, 
    {-7.495, 3.1596221209423656, 1.5711227160498684, -3.4024111126427474}}, 
   {{5.766850523994718, -0.7102706107199106, 10002.870084278204}, 
    {-7.495, 3.1596215996056944, 1.5711264804440184, 2.8807745619393073}}}, 
  {{{-4.426832792012112, -0.7763080709056052, 10002.98537151045}, 
    {-7.495, 3.1591663650320805, 1.5712853631674293, -3.4024680905066993}}, 
   {{5.70728688734188, -1.052971510829764, 10002.870102492594}, 
    {-7.495, 3.159166380061039, 1.5712865847955704, 2.8807174376432476}}}, 
  {{{-4.380511576882805, -1.0350138415198158, 10002.98398680272}, 
    {-7.495, 3.158533177591489, 1.5714473447598738, -3.402547279989855}}, 
   {{5.621280384685775, -1.4031538218346147, 10002.870157223399}, 
    {-7.495, 3.1585318771007076, 1.5714509676935076, 2.880638699854213}}}, 
  {{{-4.320344608975649, -1.2936654152881868, 10002.982210436103}, 
    {-7.495, 3.1577285412227476, 1.571608478621708, -3.402647972801619}}, 
   {{5.51107682326883, -1.7462122037307404, 10002.870240196244}, 
    {-7.495, 3.157726948980398, 1.5716132036655712, 2.880538538426574}}}, 
  {{{-4.245838158502952, -1.5522492894216242, 10002.980042848685}, 
    {-7.495, 3.156757703771983, 1.5717683883712923, -3.4027695983684247}}, 
   {{5.379408214511974, -2.0755972715614455, 10002.870334116174}, 
    {-7.495, 3.1567565145067253, 1.571770855206369, 2.880416443963956}}}, 
  {{{-4.156347814213433, -1.8107523657704052, 10002.977487901564}, 
    {-7.495, 3.1556302502635702, 1.5719269195891308, -3.4029109241150124}}, 
   {{5.223868753415395, -2.3980114083561674, 10002.870475413225}, 
    {-7.495, 3.1556300842552973, 1.5719272480339093, 2.880274502385924}}}, 
  {{{-4.0510443171742345, -2.069161376818205, 10002.974547328218}, 
    {-7.495, 3.1543557991348607, 1.572083715803114, -3.4030708923669333}}, 
   {{5.047001727522522, -2.7076995892305247, 10002.870655505298}, 
    {-7.495, 3.154357638077491, 1.572080404706448, 2.8801129820865636}}}, 
  {{{-3.928867760952213, -2.3274625216073215, 10002.971220857478}, 
    {-7.495, 3.1529442501866143, 1.5722385954835467, -3.4032482092125247}}, 
   {{4.834153686975537, -3.025212584311217, 10002.871024485741}, 
    {-7.495, 3.1529452095154986, 1.5722382525552923, 2.879937083184277}}}, 
  {{{-3.7884630160599015, -2.5856418278779674, 10002.967508539123}, 
    {-7.495, 3.1514086760825073, 1.5723912525353383, -3.403441291553107}}, 
   {{4.600004969807654, -3.3240648856696877, 10002.871469180696}, 
    {-7.495, 3.1514095428213067, 1.5723908171942058, 2.8797438742322394}}}, 
  {{{-3.6280809726478975, -2.8436842033178173, 10002.96340766656}, 
    {-7.495, 3.1497635886680357, 1.5725411051149483, -3.403648524584055}}, 
   {{4.3383747801744885, -3.6110666552090005, 10002.872067054876}, 
    {-7.495, 3.1497610499648125, 1.5725409616718906, 2.8795361609306163}}}, 
  {{{-3.445429896707489, -3.101572422530617, 10002.95891016058}, 
    {-7.495, 3.148023783926475, 1.57268790673026, -3.40386797559439}}, 
   {{4.04830017509383, -3.8841309881290655, 10002.872864085704}, 
    {-7.495, 3.1480240829429125, 1.5726877439438098, 2.8793172343365563}}}, 
  {{{-3.2374409891175984, -3.3592863923377143, 10002.954002563465}, 
    {-7.495, 3.1462067954975197, 1.5728312667096538, -3.4040974328623474}}, 
   {{3.720801499407468, -4.1466832979711175, 10002.873967008354}, 
    {-7.495, 3.146205671515252, 1.572832411714153, 2.8790889217781244}}}, 
  {{{-2.99987552057238, -3.616801442799993, 10002.948663409092}, 
    {-7.495, 3.1443346215700347, 1.5729702858324783, -3.4043343133561472}}, 
   {{3.371603048493926, -4.382505892004506, 10002.87526656658}, 
    {-7.495, 3.1443345578944095, 1.5729704246535305, 2.8788511615783943}}}, 
  {{{-2.7266201771997065, -3.8740831342439384, 10002.942850765907}, 
    {-7.495, 3.1424289865497896, 1.5731044448749687, -3.404575724961614}}, 
   {{2.9844832933388354, -4.599015075231194, 10002.876959946056}, 
    {-7.495, 3.142429513866191, 1.5731039857988713, 2.8786089560109573}}}, 
  {{{-2.4083133905283836, -4.131084520704511, 10002.93650241504}, 
    {-7.495, 3.140525860629941, 1.573232206405483, -3.4048173452491897}}, 
   {{2.5396184836542366, -4.797454959603117, 10002.879312455261}, 
    {-7.495, 3.140525224414607, 1.5732324370425599, 2.8783682757424973}}}, 
  {{{-2.029267520021739, -4.387724665671795, 10002.929487482817}, 
    {-7.495, 3.1386617330673947, 1.5733522621691487, -3.4050542969468527}}, 
   {{2.0414342215893995, -4.963206987005768, 10002.882358785388}, 
    {-7.495, 3.1386614337547623, 1.5733524939959678, 2.8781315156679868}}}, 
  {{{-4.497058895438245, 0., 10003.007095659186}, {-7.49, 3.179660699776771, 
     1.5707963267948966, -3.3997771038598854}}, 
   {{5.8265408830041245, -4.201879600663554*^-8, 10002.890455947667}, 
    {-7.49, 3.1796606853249325, 1.5707963268141723, 2.8834082024645347}}}, 
  {{{-4.4708572487662135, 0.5186856694164662, 10003.006272531373}, 
    {-7.49, 3.1792622463689506, 1.5704734323187683, -3.3998261157826692}}, 
   {{5.778391820593628, 0.7033004657621384, 10002.890434031446}, 
    {-7.49, 3.179260257515382, 1.5704732529349947, 2.8833588746951304}}}, 
  {{{-4.437923663066032, 0.777990739279286, 10003.005246139932}, 
    {-7.49, 3.1787682325437077, 1.5703125144868937, -3.399886854967925}}, 
   {{5.7163961153028175, 1.0605617140109564, 10002.890434196695}, 
    {-7.49, 3.1787682856590385, 1.5703084823762743, 2.883299200071559}}}, 
  {{{-4.391469469513096, 1.037250611986517, 10003.003811118708}, 
    {-7.49, 3.1780817883510237, 1.5701522405167618, -3.3999712942101645}}, 
   {{5.632888477650859, 1.400459745142045, 10002.890409706353}, 
    {-7.49, 3.1780827402413063, 1.5701506239495124, 2.8832145738173076}}}, 
  {{{-4.331131945871665, 1.2964506936980666, 10003.001971753827}, 
    {-7.49, 3.1772103018784534, 1.5699927937947535, -3.400078582063593}}, 
   {{5.525665549968867, 1.7363355687065547, 10002.89039040771}, 
    {-7.49, 3.1772102842628085, 1.569993300866338, 2.8831065704895624}}}, 
  {{{-4.256416813047679, 1.5555761223672715, 10002.999728230869}, 
    {-7.49, 3.176158806928215, 1.5698345137359577, -3.4002081399625217}}, 
   {{5.389088144362187, 2.0793748068705775, 10002.890440166831}, 
    {-7.49, 3.176158811217282, 1.5698316302877895, 2.88297827215441}}}, 
  {{{-4.166680067378204, 1.814612829892889, 10002.99708633571}, 
    {-7.49, 3.174938832935889, 1.5696775985739169, -3.400358591599902}}, 
   {{5.231322840825161, 2.4060687861747887, 10002.89049831669}, 
    {-7.49, 3.1749385446164013, 1.5696752870539856, 2.882827728752254}}}, 
  {{{-4.061091718042512, 2.073546422057867, 10002.994048076995}, 
    {-7.49, 3.1735602911810736, 1.5695223693721658, -3.40052881147885}}, 
   {{5.051218158422682, 2.7204851353790236, 10002.890590239263}, 
    {-7.49, 3.173559172596877, 1.5695220458103178, 2.882656463845786}}}, 
  {{{-3.9385915601274983, 2.332362375709974, 10002.990615083605}, 
    {-7.49, 3.172034888035271, 1.5693690145142405, -3.400717344730743}}, 
   {{4.837721526125916, 3.037768986608299, 10002.890838754667}, 
    {-7.49, 3.17203301109413, 1.569366192505127, 2.882469401494899}}}, 
  {{{-3.7978230376107853, 2.591045838839991, 10002.986787873433}, 
    {-7.49, 3.1703762835870566, 1.5692177986086842, -3.4009225690550435}}, 
   {{4.60879723004488, 3.3294592614015737, 10002.891098774504}, 
    {-7.49, 3.1703764222462296, 1.5692179137790563, 2.88226269390078}}}, 
  {{{-3.6370356759149876, 2.8495813479955854, 10002.982566137367}, 
    {-7.49, 3.168601124031919, 1.5690693291022764, -3.4011425941564886}}, 
   {{4.350756893097612, 3.6129199873841675, 10002.891522083448}, 
    {-7.49, 3.1686032072556833, 1.5690706389737408, 2.882042033924016}}}, 
  {{{-3.453934711270453, 3.1079510334528404, 10002.97794224845}, 
    {-7.49, 3.16672483343402, 1.5689238089708244, -3.4013754782788634}}, 
   {{4.0546081916468015, 3.8920234734685346, 10002.892214239988}, 
    {-7.49, 3.1667218867079012, 1.5689232425630444, 2.8818097885031224}}}, 
  {{{-3.245447417431349, 3.366134588341202, 10002.972904853586}, 
    {-7.49, 3.1647669308301536, 1.568781719127149, -3.401618862955215}}, 
   {{3.7318570325818294, 4.150985796682671, 10002.89311355672}, 
    {-7.49, 3.164765946462795, 1.5687810641565467, 2.8815669634406005}}}, 
  {{{-3.007329285036343, 3.6241075933509386, 10002.967435326935}, 
    {-7.49, 3.162751911225566, 1.5686439148383782, -3.401869814902753}}, 
   {{3.376240190522778, 4.391381801388188, 10002.894311756645}, 
    {-7.49, 3.162751311707526, 1.5686432825732863, 2.8813161854522087}}}, 
  {{{-2.733457133115457, 3.8818355135629905, 10002.961493581604}, 
    {-7.49, 3.1607033610531556, 1.5685109466144174, -3.40212536155603}}, 
   {{2.993114300764007, 4.605776297420381, 10002.895799288726}, 
    {-7.49, 3.1607039135489154, 1.5685114693965847, 2.8810592594155833}}}, 
  {{{-2.4144527740216026, 4.139270365362137, 10002.95501653722}, 
    {-7.49, 3.1586562423143643, 1.56838404287314, -3.4023811696128785}}, 
   {{2.5483405660125964, 4.80464761836193, 10002.897979751235}, 
    {-7.49, 3.1586560504841645, 1.5683839196799148, 2.8808042918220953}}}, 
  {{{-2.0346026422710892, 4.396333251371984, 10002.947881934684}, 
    {-7.49, 3.156654720210406, 1.568264933592633, -3.4026316771855454}}, 
   {{2.052596076418025, 4.970306231125541, 10002.90083182746}, 
    {-7.49, 3.1566546354762495, 1.5682648752956654, 2.880553793602857}}}, 
  {{{-4.4708572487662135, -0.5186856694164662, 10003.006272531386}, 
    {-7.49, 3.1792622463787, 1.5711192212726857, -3.3998261157770178}}, 
   {{5.778391820593628, -0.7033004657621384, 10002.890434031407}, 
    {-7.49, 3.179260257485599, 1.5711194006548272, 2.8833588746941885}}}, 
  {{{-4.437923663066032, -0.777990739279286, 10003.005246139948}, 
    {-7.49, 3.178768232564097, 1.571280139105216, -3.3998868549546954}}, 
   {{5.7163961153028175, -1.0605617140109564, 10002.890434196564}, 
    {-7.49, 3.178768285543037, 1.5712841712128751, 2.8832992000667304}}}, 
  {{{-4.391469469513096, -1.037250611986517, 10003.003811118735}, 
    {-7.49, 3.1780817883869705, 1.5714404130827409, -3.399971294183649}}, 
   {{5.632888477650859, -1.400459745142045, 10002.890409706211}, 
    {-7.49, 3.1780827401364635, 1.5714420296488054, 2.883214573814569}}}, 
  {{{-4.331131945871665, -1.2964506936980666, 10003.001971753853}, 
    {-7.49, 3.1772103019394327, 1.5715998597909622, -3.4000785820521355}}, 
   {{5.525665549968867, -1.7363355687065547, 10002.890390407721}, 
    {-7.49, 3.1772102843346026, 1.5715993527060919, 2.8831065705185925}}}, 
  {{{-4.256416813047679, -1.5555761223672715, 10002.999728230861}, 
    {-7.49, 3.1761588069478384, 1.571758139869914, -3.400208139921484}}, 
   {{5.389088144362187, -2.0793748068705775, 10002.890440167004}, 
    {-7.49, 3.1761588114142922, 1.571761023407594, 2.882978272121788}}}, 
  {{{-4.166680067378204, -1.814612829892889, 10002.997086335783}, 
    {-7.49, 3.1749388329482047, 1.5719150549170022, -3.400358591908233}}, 
   {{5.231322840825161, -2.4060687861747887, 10002.890498316356}, 
    {-7.49, 3.1749385441472606, 1.5719173677973262, 2.8828277279018226}}}, 
  {{{-4.061091718042512, -2.073546422057867, 10002.994048077233}, 
    {-7.49, 3.173560291387685, 1.5720702843264147, -3.4005288109960596}}, 
   {{5.051218158422682, -2.7204851353790236, 10002.890590239218}, 
    {-7.49, 3.1735591725935257, 1.572070607763696, 2.882656463858414}}}, 
  {{{-3.9385915601274983, -2.332362375709974, 10002.99061508337}, 
    {-7.49, 3.17203488763007, 1.5722236391157043, -3.4007173455543036}}, 
   {{4.837721526125916, -3.037768986608299, 10002.890838754616}, 
    {-7.49, 3.1720330110848254, 1.5722264610861, 2.8824694014980494}}}, 
  {{{-3.7978230376107853, -2.591045838839991, 10002.986787873357}, 
    {-7.49, 3.170376283491676, 1.572374855093787, -3.4009225690337552}}, 
   {{4.60879723004488, -3.3294592614015737, 10002.891098774218}, 
    {-7.49, 3.170376421998438, 1.5723747399202368, 2.882262693819197}}}, 
  {{{-3.6370356759149876, -2.8495813479955854, 10002.982566137895}, 
    {-7.49, 3.168601124245199, 1.5725233242206886, -3.401142593927523}}, 
   {{4.350756893097612, -3.6129199873841675, 10002.891522070508}, 
    {-7.49, 3.1686031878074035, 1.5725220284282386, 2.8820420280911967}}}, 
  {{{-3.453934711270453, -3.1079510334528404, 10002.97794224835}, 
    {-7.49, 3.166724833348352, 1.5726688446393846, -3.4013754782473344}}, 
   {{4.0546081916468015, -3.8920234734685346, 10002.892214239882}, 
    {-7.49, 3.16672188664578, 1.572669411039321, 2.8818097884954628}}}, 
  {{{-3.245447417431349, -3.366134588341202, 10002.972904853448}, 
    {-7.49, 3.1647669307680872, 1.572810934451719, -3.401618863007365}}, 
   {{3.7318570325818294, -4.150985796682671, 10002.89311355774}, 
    {-7.49, 3.1647659462088074, 1.5728115895320054, 2.881566962341083}}}, 
  {{{-3.007329285036343, -3.6241075933509386, 10002.967435326795}, 
    {-7.49, 3.1627519110920246, 1.5729487387971142, -3.4018698148625037}}, 
   {{3.376240190522778, -4.391381801388188, 10002.894311759475}, 
    {-7.49, 3.1627513200916995, 1.5729493627329494, 2.8813161889308105}}}, 
  {{{-2.733457133115457, -3.8818355135629905, 10002.961493581546}, 
    {-7.49, 3.1607033610741944, 1.5730817069939609, -3.4021253615685105}}, 
   {{2.993114300764007, -4.605776297420381, 10002.895799288664}, 
    {-7.49, 3.1607039136252277, 1.5730811840674912, 2.8810592594986186}}}, 
  {{{-2.4144527740216026, -4.139270365362137, 10002.955016537071}, 
    {-7.49, 3.1586562421200934, 1.5732086109006485, -3.4023811696478834}}, 
   {{2.5483405660125964, -4.80464761836193, 10002.897979751173}, 
    {-7.49, 3.158656050503443, 1.57320873390571, 2.880804291860481}}}, 
  {{{-2.0346026422710892, -4.396333251371984, 10002.947881934695}, 
    {-7.49, 3.156654720508399, 1.5733277197194468, -3.402631677281083}}, 
   {{2.052596076418025, -4.970306231125541, 10002.900831827223}, 
    {-7.49, 3.156654634837132, 1.5733277788564268, 2.8805537932435517}}}, 
  {{{-4.509435154554142, 0., 10003.029081707966}, 
    {-7.485, 3.2013521734210935, 1.5707963267948966, -3.3969856931450106}}, 
   {{5.8380793533733115, -5.1692784539165386*^-11, 10002.912939304979}, 
    {-7.485, 3.2013521519873573, 1.5707963267949208, 2.886199615302441}}}, 
  {{{-4.50287511840447, 0.25996892042574765, 10003.028866445156}, 
    {-7.485, 3.201242471825773, 1.5706366420402174, -3.3969989368911593}}, 
   {{5.825511700427679, 0.36031293928046443, 10002.912928048188}, 
    {-7.485, 3.201242361424752, 1.5706331452868496, 2.8861865740937183}}}, 
  {{{-4.483146855105707, 0.5199208213270496, 10003.028220794395}, 
    {-7.485, 3.200914038455342, 1.5704771660993841, -3.397038584701987}}, 
   {{5.789284944570323, 0.7086733006985309, 10002.91288353659}, 
    {-7.485, 3.2009151491327996, 1.5704750756407768, 2.886147167012718}}}, 
  {{{-4.450104511459704, 0.7798387752231699, 10003.027146179324}, 
    {-7.485, 3.2003696798450676, 1.5703181709867478, -3.3971043409543142}}, 
   {{5.728913263620335, 1.056853129701308, 10002.91280688638}, 
    {-7.485, 3.2003668320577323, 1.5703164310094961, 2.8860807922046656}}}, 
  {{{-4.403499025050927, 1.0397061347281966, 10003.025645992846}, 
    {-7.485, 3.199614918064151, 1.5701597469513442, -3.3971955440039325}}, 
   {{5.643467248724049, 1.4052058249551442, 10002.91272691867}, 
    {-7.485, 3.199614187670244, 1.570156897621054, 2.8859903603000583}}}, 
  {{{-4.342967284829465, 1.299506565076751, 10003.023724092942}, 
    {-7.485, 3.1986568307098673, 1.5700021140189742, -3.3973113863327913}}, 
   {{5.53180607287708, 1.7531228873546918, 10002.91265075772}, 
    {-7.485, 3.1986524476403524, 1.5699964718973758, 2.8858749630931775}}}, 
  {{{-4.268015290435608, 1.559223674759719, 10003.0213817369}, 
    {-7.485, 3.1975016582257427, 1.5698456443019915, -3.3974512363283624}}, 
   {{5.401879220534809, 2.078544926059305, 10002.912531104383}, 
    {-7.485, 3.1975021432664406, 1.56984429005711, 2.885734677877459}}}, 
  {{{-4.177999409806352, 1.8188421025052706, 10003.018626603118}, 
    {-7.485, 3.1961626243606673, 1.5696904258975402, -3.3976134367105626}}, 
   {{5.244173228417852, 2.4059633791737185, 10002.91245846774}, 
    {-7.485, 3.1961632665238175, 1.56968953694652, 2.885572392899142}}}, 
  {{{-4.072089147901265, 2.078346093941457, 10003.015461232995}, 
    {-7.485, 3.19465029739081, 1.5695368599489135, -3.397796882504027}}, 
   {{5.062674804958567, 2.7233906878327283, 10002.912415062729}, 
    {-7.485, 3.194649033890742, 1.5695369333366618, 2.885388155812611}}}, 
  {{{-3.9492247214594705, 2.3377204603677746, 10003.01189045899}, 
    {-7.485, 3.1929795108398276, 1.569385143821953, -3.3979998244481826}}, 
   {{4.849224015715292, 3.0410037849629097, 10002.91250200405}, 
    {-7.485, 3.19297704951388, 1.5693827309457333, 2.8851865589617876}}}, 
  {{{-3.808047996060876, 2.596949221353603, 10003.007915212267}, 
    {-7.485, 3.191164240669215, 1.5692354707935905, -3.3982205221052344}}, 
   {{4.619270317563748, 3.3343218654073272, 10002.912599171676}, 
    {-7.485, 3.191164348037361, 1.5692356260054952, 2.884964694858994}}}, 
  {{{-3.6468072059690058, 2.856016416219842, 10003.00353725256}, 
    {-7.485, 3.1892234170755467, 1.5690884827828657, -3.3984569516083734}}, 
   {{4.355237235339526, 3.6241859163831895, 10002.912893069717}, 
    {-7.485, 3.1892230902867365, 1.569087920659909, 2.8847287644796893}}}, 
  {{{-3.463205230876538, 3.114903923157403, 10002.998751749838}, 
    {-7.485, 3.1871749007805024, 1.5689443785864083, -3.3987068718469566}}, 
   {{4.070183041354666, 3.8930047072978353, 10002.913290520864}, 
    {-7.485, 3.1871737527228836, 1.5689453205162947, 2.8844773149727336}}}, 
  {{{-3.254165058440374, 3.3735911110225216, 10002.993548915469}, 
    {-7.485, 3.1850398314243953, 1.5688036315030829, -3.398967788170133}}, 
   {{3.741984714051681, 4.157083156107442, 10002.91404110081}, 
    {-7.485, 3.1850389762219966, 1.5688031253131862, 2.8842179279297806}}}, 
  {{{-3.0154354538633177, 3.632053228087264, 10002.987911527774}, 
    {-7.485, 3.182844095409988, 1.568667058019191, -3.399236625706597}}, 
   {{3.387191754489864, 4.3973663756002725, 10002.91502576104}, 
    {-7.485, 3.182843665050972, 1.5686667156591025, 2.88394903392261}}}, 
  {{{-2.7408835092551858, 3.890256232595053, 10002.981803194783}, 
    {-7.485, 3.1806146196037623, 1.568535233134131, -3.399510077686095}}, 
   {{2.995054502877668, 4.616896122159568, 10002.916395622646}, 
    {-7.485, 3.1806145724011716, 1.5685351119833195, 2.883675374020942}}}, 
  {{{-2.421114372261433, 4.148152496348576, 10002.975164071997}, 
    {-7.485, 3.178389193640108, 1.5684093825170866, -3.3997835558225162}}, 
   {{2.559136433587396, 4.81191879135224, 10002.918279040947}, 
    {-7.485, 3.1783892927691513, 1.5684094818690684, 2.88340158438051}}}, 
  {{{-2.0403856378665646, 4.405664511437021, 10002.967877943087}, 
    {-7.485, 3.1762173388952957, 1.568291287807812, -3.4000509344885392}}, 
   {{2.0695325202989485, 4.976612976117554, 10002.920863187057}, 
    {-7.485, 3.1762179744254095, 1.5682915642542177, 2.883133866184062}}}, 
  {{{-4.50287511840447, -0.25996892042574765, 10003.028866445155}, 
    {-7.485, 3.2012424718276957, 1.5709560115497054, -3.3969989368917077}}, 
   {{5.825511700427679, -0.36031293928046443, 10002.912928048188}, 
    {-7.485, 3.2012423614196677, 1.5709595083029788, 2.8861865740928017}}}, 
  {{{-4.483146855105707, -0.5199208213270496, 10003.028220794398}, 
    {-7.485, 3.200914038461347, 1.571115487492311, -3.397038584697476}}, 
   {{5.789284944570323, -0.7086733006985309, 10002.91288353655}, 
    {-7.485, 3.200915149101687, 1.5711175779485143, 2.8861471670149053}}}, 
  {{{-4.450104511459704, -0.7798387752231699, 10003.027146179335}, 
    {-7.485, 3.2003696798652137, 1.5712744826046903, -3.397104340942578}}, 
   {{5.728913263620335, -1.056853129701308, 10002.91280688625}, 
    {-7.485, 3.200366831941809, 1.5712762225789485, 2.886080792200306}}}, 
  {{{-4.403499025050927, -1.0397061347281966, 10003.025645992884}, 
    {-7.485, 3.1996149180972533, 1.5714329066514716, -3.3971955439766077}}, 
   {{5.643467248724049, -1.4052058249551442, 10002.912726918496}, 
    {-7.485, 3.1996141875450417, 1.5714357559706797, 2.8859903603207213}}}, 
  {{{-4.342967284829465, -1.299506565076751, 10003.023724092975}, 
    {-7.485, 3.198656830772627, 1.5715905395646208, -3.3973113863196334}}, 
   {{5.53180607287708, -1.7531228873546918, 10002.912650757453}, 
    {-7.485, 3.1986524473149536, 1.5715961817026296, 2.8858749630804654}}}, 
  {{{-4.268015290435608, -1.559223674759719, 10003.021381736917}, 
    {-7.485, 3.1975016582213587, 1.5717470093129673, -3.397451236319367}}, 
   {{5.401879220534809, -2.078544926059305, 10002.912531104104}, 
    {-7.485, 3.1975021429138, 1.5717483636893494, 2.8857346777147406}}}, 
  {{{-4.177999409806352, -1.8188421025052706, 10003.018626603167}, 
    {-7.485, 3.1961626243535117, 1.5719022276317474, -3.3976134369500084}}, 
   {{5.244173228417852, -2.4059633791737185, 10002.91245846722}, 
    {-7.485, 3.1961632657699304, 1.5719031169256308, 2.8855723927759924}}}, 
  {{{-4.072089147901265, -2.078346093941457, 10003.015461233057}, 
    {-7.485, 3.194650297483773, 1.5720557938135906, -3.3977968821073836}}, 
   {{5.062674804958567, -2.7233906878327283, 10002.912415062283}, 
    {-7.485, 3.194649033203176, 1.572055720623238, 2.885388155458657}}}, 
  {{{-3.9492247214594705, -2.3377204603677746, 10003.011890454894}, 
    {-7.485, 3.1929795045328966, 1.5722075184487363, -3.3979998217688907}}, 
   {{4.849224015715292, -3.0410037849629097, 10002.912502003886}, 
    {-7.485, 3.19297704928793, 1.572209922827918, 2.885186558868139}}}, 
  {{{-3.808047996060876, -2.596949221353603, 10003.00791521225}, 
    {-7.485, 3.1911642406930034, 1.5723571827883294, -3.398220522131526}}, 
   {{4.619270317563748, -3.3343218654073272, 10002.912599175032}, 
    {-7.485, 3.1911643546060082, 1.5723570315554505, 2.8849646930269386}}}, 
  {{{-3.6468072059690058, -2.856016416219842, 10003.003537253766}, 
    {-7.485, 3.1892234123756515, 1.5725041755493618, -3.3984569486779694}}, 
   {{4.355237235339526, -3.6241859163831895, 10002.912893069964}, 
    {-7.485, 3.18922309051978, 1.5725047327410302, 2.884728763894097}}}, 
  {{{-3.463205230876538, -3.114903923157403, 10002.998751749756}, 
    {-7.485, 3.187174900700289, 1.5726482750221493, -3.3987068718148348}}, 
   {{4.070183041354666, -3.8930047072978353, 10002.913290520755}, 
    {-7.485, 3.187173752663914, 1.5726473330834052, 2.8844773149668383}}}, 
  {{{-3.254165058440374, -3.3735911110225216, 10002.993548915289}, 
    {-7.485, 3.1850398312823147, 1.5727890221819016, -3.3989677881485516}}, 
   {{3.741984714051681, -4.157083156107442, 10002.914041116757}, 
    {-7.485, 3.1850390007227407, 1.57278953591347, 2.884217929941108}}}, 
  {{{-3.0154354538633177, -3.632053228087264, 10002.98791152764}, 
    {-7.485, 3.182844095284099, 1.5729255956109227, -3.3992366256709747}}, 
   {{3.387191754489864, -4.3973663756002725, 10002.915025760913}, 
    {-7.485, 3.1828436649507545, 1.5729259379946419, 2.8839490338999276}}}, 
  {{{-2.7408835092551858, -3.890256232595053, 10002.981803194705}, 
    {-7.485, 3.180614619600848, 1.573057420469733, -3.3995100776950644}}, 
   {{2.995054502877668, -4.616896122159568, 10002.916395622531}, 
    {-7.485, 3.180614572418153, 1.5730575415873989, 2.8836753741820678}}}, 
  {{{-2.421114372261433, -4.148152496348576, 10002.97516407304}, 
    {-7.485, 3.1783891963610675, 1.573183269140429, -3.3997835550360676}}, 
   {{2.559136433587396, -4.81191879135224, 10002.918279048337}, 
    {-7.485, 3.178389314406608, 1.5731831552169602, 2.883401593016826}}}, 
  {{{-2.0403856378665646, -4.405664511437021, 10002.967877942992}, 
    {-7.485, 3.1762173388540584, 1.573301365783586, -3.400050934486571}}, 
   {{2.0695325202989485, -4.976612976117554, 10002.920863187006}, 
    {-7.485, 3.176217974438635, 1.573301089353701, 2.8831338662556245}}}, 
  {{{-4.523296203173782, 0., 10003.053796056716}, {-7.48, 3.2257377174009574, 
     1.5707963267948966, -3.393922954824829}}, 
   {{5.851006821242908, -1.7913712619619192*^-7, 10002.938206921495}, 
    {-7.48, 3.2257376998083265, 1.570796326874821, 2.8892623539446487}}}, 
  {{{-4.516710430360517, 0.2606615523552584, 10003.05356740875}, 
    {-7.48, 3.225614184074879, 1.5706387343345798, -3.393937572800407}}, 
   {{5.8388062063165584, 0.3553408039352258, 10002.938177075273}, 
    {-7.48, 3.2256138149988387, 1.57063773418759, 2.88924773963506}}}, 
  {{{-4.496904908127506, 0.5213035576821753, 10003.05288141369}, 
    {-7.48, 3.2252441234012297, 1.5704813934362456, -3.393981400803848}}, 
   {{5.803011775337442, 0.7035286896552397, 10002.93808257257}, 
    {-7.48, 3.2252439967993083, 1.5704820055048296, 2.889203808769682}}}, 
  {{{-4.463735048181844, 0.7819067528371139, 10003.051742281059}, 
    {-7.48, 3.2246328138912728, 1.5703244092673418, -3.3940537728977067}}, 
   {{5.74136129577149, 1.0602169363945186, 10002.937946767875}, 
    {-7.48, 3.2246301764086605, 1.5703219221190448, 2.8891315786761314}}}, 
  {{{-4.4169508891387625, 1.0424519849869025, 10003.050151391764}, 
    {-7.48, 3.223784111069242, 1.5701680128130548, -3.39415429269615}}, 
   {{5.656538881314223, 1.4061066394488564, 10002.937757575133}, 
    {-7.48, 3.2237820115191944, 1.5701657127806974, 2.8890312520038886}}}, 
  {{{-4.3561905702055785, 1.3029208026796744, 10003.048115146421}, 
    {-7.48, 3.222707561386072, 1.5700123885326465, -3.394281965058783}}, 
   {{5.548949204232054, 1.7431010645105809, 10002.937518640876}, 
    {-7.48, 3.222704370531593, 1.5700121002416858, 2.8889029218627966}}}, 
  {{{-4.280961487625744, 1.5632950654220092, 10003.045638230702}, 
    {-7.48, 3.2214126699171004, 1.5698578489751254, -3.394435629156418}}, 
   {{5.411697049550394, 2.087817194472928, 10002.93730804638}, 
    {-7.48, 3.221408536228869, 1.5698539968055911, 2.88875049534289}}}, 
  {{{-4.190619278613061, 1.8235572938562603, 10003.042727298403}, 
    {-7.48, 3.219911881030288, 1.5697045101923783, -3.3946138857581825}}, 
   {{5.256493098671408, 2.409677678271977, 10002.937039179}, 
    {-7.48, 3.2199100716026754, 1.5697036051130382, 2.888571503280876}}}, 
  {{{-4.084335433435573, 2.0836908111265062, 10003.03939035599}, 
    {-7.48, 3.218220939513111, 1.569552801565049, -3.3948150960766506}}, 
   {{5.074932139250306, 2.727441271055621, 10002.936805142093}, 
    {-7.48, 3.2182199553799737, 1.5695529446334167, 2.8883699662327738}}}, 
  {{{-3.9610486651026133, 2.343678584113959, 10003.035631215917}, 
    {-7.48, 3.2163538850061597, 1.5694028101879116, -3.395037495427113}}, 
   {{4.868070812613087, 3.036197881254692, 10002.936619529586}, 
    {-7.48, 3.2163548598736464, 1.5694039218547218, 2.888147275043635}}}, 
  {{{-3.8194013501316424, 2.603504083382566, 10003.031455128908}, 
    {-7.48, 3.2143289380885567, 1.5692548117278589, -3.395279030970764}}, 
   {{4.630676007908896, 3.3399893324902776, 10002.936553204783}, 
    {-7.48, 3.2143291009766153, 1.5692549079741391, 2.8879062316190542}}}, 
  {{{-3.657640184718962, 2.863150504427373, 10003.026865758886}, 
    {-7.48, 3.2121668133652537, 1.569109339565605, -3.395537406855108}}, 
   {{4.366062903275951, 3.630683279306148, 10002.936609211152}, 
    {-7.48, 3.2121664799033613, 1.5691087548115326, 2.887648320610223}}}, 
  {{{-3.4734666163539925, 3.122599962265495, 10003.021863089378}, 
    {-7.48, 3.2098901728024667, 1.568966821992086, -3.395810022153237}}, 
   {{4.074670876956004, 3.9052821745426285, 10002.936817223332}, 
    {-7.48, 3.209889922330474, 1.5689662439527945, 2.887375794935998}}}, 
  {{{-3.2637990000352937, 3.3818313796844994, 10003.016438689161}, 
    {-7.48, 3.207521234661619, 1.5688275115397607, -3.396094143789856}}, 
   {{3.751583003290218, 4.165006756350176, 10002.937258722903}, 
    {-7.48, 3.207521237208847, 1.5688268852577751, 2.8870918497338933}}}, 
  {{{-3.024379540237081, 3.6408201863005702, 10003.010578433275}, 
    {-7.48, 3.2050891227092837, 1.5686922570020991, -3.3963864683007734}}, 
   {{3.395716786529909, 4.4061805987866505, 10002.937988558804}, 
    {-7.48, 3.2050885619013525, 1.56869174435092, 2.8867994098479857}}}, 
  {{{-2.749064528970687, 3.8995326370113954, 10003.004248980433}, 
    {-7.48, 3.202623430301654, 1.5685616478622086, -3.3966833807320085}}, 
   {{3.0037105347604496, 4.625837722873018, 10002.939089396103}, 
    {-7.48, 3.2026222987848345, 1.568561490059588, 2.8865019847949682}}}, 
  {{{-2.4284418677078436, 4.157922490277126, 10002.997396115932}, 
    {-7.48, 3.2001671160055434, 1.5684369641923115, -3.3969797868718543}}, 
   {{2.564449909548844, 4.822509387373604, 10002.940744116971}, 
    {-7.48, 3.200167440238914, 1.5684368671570135, 2.886205777888356}}}, 
  {{{-4.516710430360517, -0.2606615523552584, 10003.053567408751}, 
    {-7.48, 3.2256141840769486, 1.5709539192552995, -3.3939375728015007}}, 
   {{5.8388062063165584, -0.3553408039352258, 10002.938177075266}, 
    {-7.48, 3.225613814993255, 1.5709549194021348, 2.889247739635426}}}, 
  {{{-4.496904908127506, -0.5213035576821753, 10003.052881413701}, 
    {-7.48, 3.2252441234075495, 1.5711112601546258, -3.3939814008001474}}, 
   {{5.803011775337442, -0.7035286896552397, 10002.938082572537}, 
    {-7.48, 3.2252439967711335, 1.571110648084625, 2.8892038087709553}}}, 
  {{{-4.463735048181844, -0.7819067528371139, 10003.051742281072}, 
    {-7.48, 3.2246328139106653, 1.5712682443236161, -3.394053772886411}}, 
   {{5.74136129577149, -1.0602169363945186, 10002.937946767757}, 
    {-7.48, 3.224630176296903, 1.5712707314678183, 2.889131578676644}}}, 
  {{{-4.4169508891387625, -1.0424519849869025, 10003.050151391803}, 
    {-7.48, 3.2237841111016117, 1.5714246407882422, -3.3941542926713675}}, 
   {{5.656538881314223, -1.4061066394488564, 10002.937757574959}, 
    {-7.48, 3.2237820113981615, 1.5714269408095989, 2.8890312520299615}}}, 
  {{{-4.3561905702055785, -1.3029208026796744, 10003.048115146486}, 
    {-7.48, 3.222707561433247, 1.571580265099082, -3.394281965035199}}, 
   {{5.548949204232054, -1.7431010645105809, 10002.937518640285}, 
    {-7.48, 3.2227043697045077, 1.5715805533902012, 2.888902921804254}}}, 
  {{{-4.280961487625744, -1.5632950654220092, 10003.045638230715}, 
    {-7.48, 3.2214126699158663, 1.5717348046375859, -3.394435629150304}}, 
   {{5.411697049550394, -2.087817194472928, 10002.93730804609}, 
    {-7.48, 3.2214085358157365, 1.5717386569860423, 2.8887504951694227}}}, 
  {{{-4.190619278613061, -1.8235572938562603, 10003.042727298392}, 
    {-7.48, 3.2199118810186476, 1.571888143347858, -3.3946138858942754}}, 
   {{5.256493098671408, -2.409677678271977, 10002.93703919021}, 
    {-7.48, 3.219910100136916, 1.5718890210312246, 2.888571527189397}}}, 
  {{{-4.084335433435573, -2.0836908111265062, 10003.039390352274}, 
    {-7.48, 3.2182209314981707, 1.5720398666127708, -3.3948150928513177}}, 
   {{5.074932139250306, -2.727441271055621, 10002.936805142044}, 
    {-7.48, 3.2182199554245012, 1.5720397088785512, 2.888369966270021}}}, 
  {{{-3.9610486651026133, -2.343678584113959, 10003.035631215842}, 
    {-7.48, 3.2163538850042714, 1.5721898433744812, -3.395037495482231}}, 
   {{4.868070812613087, -3.036197881254692, 10002.936619529477}, 
    {-7.48, 3.2163548598094884, 1.5721887317332683, 2.888147275055255}}}, 
  {{{-3.8194013501316424, -2.603504083382566, 10003.03145512885}, 
    {-7.48, 3.2143289380288675, 1.572337841916902, -3.395279030983339}}, 
   {{4.630676007908896, -3.3399893324902776, 10002.936553187912}, 
    {-7.48, 3.2143290825813904, 1.57233774777945, 2.887906243088863}}}, 
  {{{-3.657640184718962, -2.863150504427373, 10003.026865758826}, 
    {-7.48, 3.212166813283547, 1.5724833141093106, -3.3955374067617172}}, 
   {{4.366062903275951, -3.630683279306148, 10002.93660921077}, 
    {-7.48, 3.2121664796068075, 1.5724838987819942, 2.8876483205728087}}}, 
  {{{-3.4734666163539925, -3.122599962265495, 10003.021863093769}, 
    {-7.48, 3.2098901736922634, 1.5726258277015297, -3.395810027711444}}, 
   {{4.074670876956004, -3.9052821745426285, 10002.936817223237}, 
    {-7.48, 3.209889922273839, 1.5726264096485238, 2.8873757949286225}}}, 
  {{{-3.2637990000352937, -3.3818313796844994, 10003.016438689025}, 
    {-7.48, 3.2075212344709016, 1.5727651420999063, -3.3960941437419403}}, 
   {{3.751583003290218, -4.165006756350176, 10002.937258722866}, 
    {-7.48, 3.20752123727234, 1.5727657683162697, 2.8870918497540243}}}, 
  {{{-3.024379540237081, -3.6408201863005702, 10003.010578433143}, 
    {-7.48, 3.20508912259, 1.5729003966224708, -3.39638646827053}}, 
   {{3.395716786529909, -4.4061805987866505, 10002.937988545218}, 
    {-7.48, 3.205088531975908, 1.5729009266771385, 2.8867994031820037}}}, 
  {{{-2.749064528970687, -3.8995326370113954, 10003.00424898132}, 
    {-7.48, 3.2026234320862454, 1.5730310029982337, -3.3966833796652898}}, 
   {{3.0037105347604496, -4.625837722873018, 10002.93908936253}, 
    {-7.48, 3.2026222387340026, 1.573031204379902, 2.886501987891544}}}, 
  {{{-2.4284418677078436, -4.157922490277126, 10002.997396112765}, 
    {-7.48, 3.2001671089414563, 1.5731556941625533, -3.3969797882441113}}, 
   {{2.564449909548844, -4.822509387373604, 10002.94074411678}, 
    {-7.48, 3.2001674400354547, 1.5731557865242822, 2.886205777847804}}}, 
  {{{-4.539279172028831, 0., 10003.08241267003}, {-7.475, 3.2539766346418135, 
     1.5707963267948966, -3.390471918391361}}, 
   {{5.865919437842358, -4.083900817850301*^-9, 10002.967456839988}, 
    {-7.475, 3.253976631010399, 1.5707963267966947, 2.892713389537877}}}, 
  {{{-4.532661116114177, 0.2614600854339248, 10003.082163733245}, 
    {-7.475, 3.2538323808136362, 1.5706411107855673, -3.390488603031272}}, 
   {{5.853407218401507, 0.3602456746769338, 10002.96740770891}, 
    {-7.475, 3.253832146991347, 1.5706382389311042, 2.8926968467127803}}}, 
  {{{-4.512759330988006, 0.5228969871335665, 10003.081418026342}, 
    {-7.475, 3.253401171665205, 1.5704861207570224, -3.3905385292715384}}, 
   {{5.817367300394979, 0.7083327655252892, 10002.967248333516}, 
    {-7.475, 3.2533997352931303, 1.5704851605926293, 2.8926466809657283}}}, 
  {{{-4.479429789259633, 0.7842879043549985, 10003.080180518416}, 
    {-7.475, 3.2526891305345997, 1.5703314657469, -3.3906209440625408}}, 
   {{5.755601186991358, 1.0645652648484376, 10002.967006572804}, 
    {-7.475, 3.25268607580507, 1.5703279392400173, 2.8925645650515244}}}, 
  {{{-4.432424040050547, 1.0456104286908152, 10003.07845523065}, 
    {-7.475, 3.251702695610625, 1.570177325457016, -3.3907351821836973}}, 
   {{5.6717690162195655, 1.4064679573866798, 10002.966662326135}, 
    {-7.475, 3.251701439073829, 1.570175981748128, 2.8924502648238914}}}, 
  {{{-4.371380140350906, 1.3068427328269343, 10003.07624785978}, 
    {-7.475, 3.2504509012342737, 1.5700239753055114, -3.390880345575922}}, 
   {{5.560304726878661, 1.7549821756670023, 10002.966272835753}, 
    {-7.475, 3.250450676276915, 1.5700200939057762, 2.8923061474915444}}}, 
  {{{-4.295808738926279, 1.5679643099436147, 10003.073569463359}, 
    {-7.475, 3.248949340231514, 1.5698716086123574, -3.3910546129109687}}, 
   {{5.426480414291472, 2.0904192161729407, 10002.965809342666}, 
    {-7.475, 3.2489485228170722, 1.5698682937363624, 2.8921318403416763}}}, 
  {{{-4.205066462549617, 1.8289552292696276, 10003.070428606876}, 
    {-7.475, 3.247212530016474, 1.5697203724891065, -3.3912564018979388}}, 
   {{5.270814463238684, 2.413526281439205, 10002.965289498388}, 
    {-7.475, 3.247212699432593, 1.5697197220813779, 2.891929228558926}}}, 
  {{{-4.0983265082551235, 2.0897970167850186, 10003.066837387274}, 
    {-7.475, 3.2452602411870024, 1.5695706786670387, -3.391483659837246}}, 
   {{5.084825490577439, 2.7387497253921755, 10002.96481227374}, 
    {-7.475, 3.2452589865526336, 1.569568513886356, 2.891702625292532}}}, 
  {{{-3.974528493844866, 2.350471113759538, 10003.06280302325}, 
    {-7.475, 3.2431098854172333, 1.5694226195509215, -3.3917343060205782}}, 
   {{4.883948483343353, 3.038472378106454, 10002.964266683846}, 
    {-7.475, 3.2431114103190883, 1.5694248584707957, 2.8914498449917816}}}, 
  {{{-3.8323151910333526, 2.6109598929034403, 10003.058334334903}, 
    {-7.475, 3.240783237199196, 1.5692764080997994, -3.3920058946192153}}, 
   {{4.646664499401436, 3.342834383193535, 10002.96387337749}, 
    {-7.475, 3.2407847165643933, 1.5692776907728183, 2.891178726363681}}}, 
  {{{-3.669933897594278, 2.8712465631453785, 10003.053441266069}, 
    {-7.475, 3.238307245493447, 1.5691327463619928, -3.3922955897248035}}, 
   {{4.37975088214428, 3.6366205616777227, 10002.963609007127}, 
    {-7.475, 3.238307281788957, 1.5691324550269974, 2.8908899633743834}}}, 
  {{{-3.485083148029117, 3.1313123610218385, 10003.048125144462}, 
    {-7.475, 3.2357058907502614, 1.568991827377206, -3.392600560795733}}, 
   {{4.0916547707070645, 3.9087217701245103, 10002.963429785012}, 
    {-7.475, 3.235704356844727, 1.5689923680420783, 2.8905839538993936}}}, 
  {{{-3.2746782594999555, 3.3911368150505856, 10003.042382904343}, 
    {-7.475, 3.233006679877914, 1.5688539961374237, -3.3929176017577563}}, 
   {{3.756330348824084, 4.178490926837379, 10002.963625803055}, 
    {-7.475, 3.2330042046143395, 1.5688520930604175, 2.890269398656763}}}, 
  {{{-3.034455267964598, 3.650696374908822, 10003.036206228639}, 
    {-7.475, 3.230244106475475, 1.5687201765365668, -3.393242864266587}}, 
   {{3.408878438913935, 4.4138898308386105, 10002.963913084852}, 
    {-7.475, 3.2302436732532493, 1.5687199617745662, 2.889942647156617}}}, 
  {{{-2.7582590208207987, 3.9099582108115407, 10003.02956570807}, 
    {-7.475, 3.227451525097293, 1.5685908726041624, -3.3935723487669645}}, 
   {{3.0214073503918115, 4.631819582200725, 10002.964607343514}, 
    {-7.475, 3.2274520114541674, 1.5685914194001644, 2.8896122036572924}}}, 
  {{{-2.436657656259085, 4.1688768750121135, 10003.022410829139}, 
    {-7.475, 3.224675472074162, 1.5684673204080368, -3.3939006514016885}}, 
   {{2.5709616915492353, 4.834165142199959, 10002.96601103537}, 
    {-7.475, 3.2246743490376546, 1.568467016559936, 2.889285012696097}}}, 
  {{{-2.05384205914611, 4.427377370184906, 10003.014636820426}, 
    {-7.475, 3.2219753929286528, 1.5683511691769008, -3.394220643054851}}, 
   {{2.0774994753607876, 5.00016817421832, 10002.968028081254}, 
    {-7.475, 3.2219753335109784, 1.568351175064164, 2.8889646840519925}}}, 
  {{{-4.532661116114177, -0.2614600854339248, 10003.082163733248}, 
    {-7.475, 3.2538323808146927, 1.5709515428044842, -3.3904886030292425}}, 
   {{5.853407218401507, -0.3602456746769338, 10002.967407708898}, 
    {-7.475, 3.2538321469854803, 1.5709544146585874, 2.8926968467126692}}}, 
  {{{-4.512759330988006, -0.5228969871335665, 10003.08141802635}, 
    {-7.475, 3.253401171671607, 1.571106532833587, -3.390538529269442}}, 
   {{5.817367300394979, -0.7083327655252892, 10002.967248333482}, 
    {-7.475, 3.2533997352612904, 1.5711074929966566, 2.892646680965986}}}, 
  {{{-4.479429789259633, -0.7842879043549985, 10003.080180518427}, 
    {-7.475, 3.2526891305530206, 1.5712611878437286, -3.390620944051798}}, 
   {{5.755601186991358, -1.0645652648484376, 10002.967006572717}, 
    {-7.475, 3.252686075738475, 1.5712647143526024, 2.8925645650579335}}}, 
  {{{-4.432424040050547, -1.0456104286908152, 10003.078455230678}, 
    {-7.475, 3.251702695650266, 1.5714153281424625, -3.3907351821572584}}, 
   {{5.6717690162195655, -1.4064679573866798, 10002.966662325915}, 
    {-7.475, 3.251701438866959, 1.5714166718445575, 2.8924502648204413}}}, 
  {{{-4.371380140350906, -1.3068427328269343, 10003.076247859846}, 
    {-7.475, 3.250450901279655, 1.5715686783264142, -3.390880345552347}}, 
   {{5.560304726878661, -1.7549821756670023, 10002.966272835438}, 
    {-7.475, 3.25045067598295, 1.5715725596852068, 2.892306147493484}}}, 
  {{{-4.295808738926279, -1.5679643099436147, 10003.073569463373}, 
    {-7.475, 3.248949340231835, 1.5717210450000165, -3.3910546129044743}}, 
   {{5.426480414291472, -2.0904192161729407, 10002.965809342379}, 
    {-7.475, 3.248948522441533, 1.5717243601822448, 2.8921318401038723}}}, 
  {{{-4.205066462549617, -1.8289552292696276, 10003.07042860687}, 
    {-7.475, 3.247212530002404, 1.571872281076091, -3.391256401989818}}, 
   {{5.270814463238684, -2.413526281439205, 10002.965289498185}, 
    {-7.475, 3.2472126992946166, 1.571872931497174, 2.8919292285748077}}}, 
  {{{-4.0983265082551235, -2.0897970167850186, 10003.066837387223}, 
    {-7.475, 3.2452602410331877, 1.5720219752224374, -3.3914836601005742}}, 
   {{5.084825490577439, -2.7387497253921755, 10002.96481227353}, 
    {-7.475, 3.2452589863721752, 1.572024139743876, 2.8917026252567712}}}, 
  {{{-3.974528493844866, -2.350471113759538, 10003.06280302321}, 
    {-7.475, 3.243109885405765, 1.5721700340455371, -3.391734306060235}}, 
   {{4.883948483343353, -3.038472378106454, 10002.964266683683}, 
    {-7.475, 3.243111410135328, 1.5721677951963484, 2.8914498449809196}}}, 
  {{{-3.8323151910333526, -2.6109598929034403, 10003.058334334844}, 
    {-7.475, 3.2407832371231255, 1.5723162455556574, -3.3920058945779665}}, 
   {{4.646664499401436, -3.342834383193535, 10002.963873371633}, 
    {-7.475, 3.2407847056102868, 1.5723149674707024, 2.891178721517789}}}, 
  {{{-3.669933897594278, -2.8712465631453785, 10003.053441266089}, 
    {-7.475, 3.238307243569504, 1.5724599100556826, -3.392295587656047}}, 
   {{4.37975088214428, -3.6366205616777227, 10002.96360899851}, 
    {-7.475, 3.238307272789539, 1.57246020477115, 2.8908899644383736}}}, 
  {{{-3.485083148029117, -3.1313123610218385, 10003.048125144378}, 
    {-7.475, 3.235705890700665, 1.572600826224763, -3.392600560794901}}, 
   {{4.0916547707070645, -3.9087217701245103, 10002.963429781494}, 
    {-7.475, 3.235704348971406, 1.5726002921129156, 2.890583950886271}}}, 
  {{{-3.2746782594999555, -3.3911368150505856, 10003.04238290426}, 
    {-7.475, 3.233006679905974, 1.5727386573655813, -3.392917601778367}}, 
   {{3.756330348824084, -4.178490926837379, 10002.963625803028}, 
    {-7.475, 3.2330042046814365, 1.5727405605145803, 2.8902693986771872}}}, 
  {{{-3.034455267964598, -3.650696374908822, 10003.036206228522}, 
    {-7.475, 3.2302441063603626, 1.572872477088837, -3.393242864235332}}, 
   {{3.408878438913935, -4.4138898308386105, 10002.963913084508}, 
    {-7.475, 3.2302436726999617, 1.572872692634597, 2.889942647258452}}}, 
  {{{-2.7582590208207987, -3.9099582108115407, 10003.02956570802}, 
    {-7.475, 3.227451525140176, 1.5730017809786163, -3.3935723487436116}}, 
   {{3.0214073503918115, -4.631819582200725, 10002.96460734643}, 
    {-7.475, 3.227452019925801, 1.5730012250155918, 2.8896122049395183}}}, 
  {{{-2.436657656259085, -4.1688768750121135, 10003.022410828951}, 
    {-7.475, 3.224675471763841, 1.5731253333965822, -3.3939006513704655}}, 
   {{2.5709616915492353, -4.834165142199959, 10002.96601103515}, 
    {-7.475, 3.2246743486445735, 1.5731256373479163, 2.8892850125090535}}}, 
  {{{-2.05384205914611, -4.427377370184906, 10003.014636832384}, 
    {-7.475, 3.221975425131048, 1.573241462033443, -3.394220650760469}}, 
   {{2.0774994753607876, -5.00016817421832, 10002.9680280823}, 
    {-7.475, 3.221975340773547, 1.5732414750281967, 2.888964689398505}}}, 
  {{{-4.558672436230598, 0., 10003.117306181437}, {-7.47, 3.2884139185010115, 
     1.5707963267948966, -3.386395926349052}}, 
   {{5.884022707150063, 5.368810144741675*^-14, 10003.00311197196}, 
    {-7.47, 3.288413892552792, 1.5707963267948943, 2.8967893910787654}}}, 
  {{{-4.552009471206272, 0.2624287147328419, 10003.117022079441}, 
    {-7.47, 3.2882340394616465, 1.5706439282895692, -3.3864161719251635}}, 
   {{5.871482037680751, 0.361032123844667, 10003.003025103957}, 
    {-7.47, 3.2882336323628967, 1.5706410945182538, 2.8967692638307705}}}, 
  {{{-4.53197384626629, 0.524828118579221, 10003.11617226758}, 
    {-7.47, 3.2876973935832154, 1.5704916846917705, -3.386476615336426}}, 
   {{5.835702254585765, 0.7073675807322848, 10003.002753116893}, 
    {-7.47, 3.2876971021535746, 1.5704918387013358, 2.8967086343741264}}}, 
  {{{-4.498422621059859, 0.7871694307239825, 10003.114762807587}, 
    {-7.47, 3.286811276503334, 1.5703397701157404, -3.386576460518845}}, 
   {{5.774553187185923, 1.0615954115698945, 10003.002323711402}, 
    {-7.47, 3.2868117727599286, 1.57033857803001, 2.896609140429611}}}, 
  {{{-4.45110991228441, 1.0494246663884654, 10003.112801304089}, 
    {-7.47, 3.2855857530577754, 1.5701883833129189, -3.3867146703345465}}, 
   {{5.6888145324467025, 1.4117409818967428, 10003.001737452902}, 
    {-7.47, 3.285583363709847, 1.5701861212220893, 2.896470860170577}}}, 
  {{{-4.389678624128752, 1.3115673810224302, 10003.110301448778}, 
    {-7.47, 3.284037584300454, 1.5700376711910036, -3.3868894866364347}}, 
   {{5.576234264873371, 1.7629889753846373, 10003.001044343408}, 
    {-7.47, 3.284037424858311, 1.5700321257561742, 2.8962975540553364}}}, 
  {{{-4.313641779845341, 1.5735725418600424, 10003.107277033154}, 
    {-7.47, 3.282185333067066, 1.5698878152808748, -3.387098885733049}}, 
   {{5.447005298523774, 2.08719022592616, 10003.000168431181}, 
    {-7.47, 3.28218622021481, 1.5698875537023946, 2.8960866424563574}}}, 
  {{{-4.222361840421469, 1.8354173421015822, 10003.103746774716}, 
    {-7.47, 3.280053400433363, 1.5697389902673053, -3.3873402045781043}}, 
   {{5.284540568836537, 2.424695701996983, 10002.999287266339}, 
    {-7.47, 3.2800529451933023, 1.5697360894142398, 2.89584636268483}}}, 
  {{{-4.115015404837058, 2.0970806483899707, 10003.099728523275}, 
    {-7.47, 3.2776674212929393, 1.5695915968705856, -3.3876108577742983}}, 
   {{5.099173059079847, 2.748118061566555, 10002.998341705079}, 
    {-7.47, 3.2776651008562774, 1.5695882363738878, 2.8955759292465006}}}, 
  {{{-3.9905457365567334, 2.358542254576021, 10003.09523683043}, 
    {-7.47, 3.275052176703568, 1.5694456994398314, -3.3879080241483917}}, 
   {{4.892491477563146, 3.0555623641130216, 10002.997351553173}, 
    {-7.47, 3.275050344621293, 1.5694443400013363, 2.8952778650173343}}}, 
  {{{-3.847598858834153, 2.619783922622436, 10003.09028898141}, 
    {-7.47, 3.272237680921156, 1.569301552503442, -3.388228425462436}}, 
   {{4.6584350886461685, 3.354756640105205, 10002.996409054922}, 
    {-7.47, 3.2722375918419138, 1.5693013343735547, 2.8949570197470846}}}, 
  {{{-3.6844232476395944, 2.8807885648126, 10003.084901129896}, 
    {-7.47, 3.2692571941807573, 1.5691597812864324, -3.3885686023242574}}, 
   {{4.398933946328679, 3.640473868577319, 10002.995537562974}, 
    {-7.47, 3.269258524692568, 1.5691608217509179, 2.894616058928443}}}, 
  {{{-3.498718242868081, 3.14153868215106, 10003.079084062563}, 
    {-7.47, 3.266143800352413, 1.569020646115545, -3.388924801233755}}, 
   {{4.102586742056286, 3.9206838215099684, 10002.99488615141}, 
    {-7.47, 3.266143862242212, 1.569020407114344, 2.8942607471600295}}}, 
  {{{-3.287395969759707, 3.4020147457784184, 10003.072840429111}, 
    {-7.47, 3.2629307250473296, 1.56888447592069, -3.389293252628794}}, 
   {{3.778391044265584, 4.181952274696451, 10002.99442349048}, 
    {-7.47, 3.2629325610317013, 1.5688842294500491, 2.8938926896175485}}}, 
  {{{-3.0461853813078985, 3.6621941857774316, 10003.066166254011}, 
    {-7.47, 3.2596567893287727, 1.5687521442297483, -3.389669686493603}}, 
   {{3.4148535662533375, 4.428703720042513, 10002.994306085973}, 
    {-7.47, 3.2596555031031405, 1.5687509922222758, 2.8935169080836958}}}, 
  {{{-2.7689205486979183, 3.922047247108187, 10003.059041542972}, 
    {-7.47, 3.2563641478694474, 1.5686241730114938, -3.3900491980525995}}, 
   {{3.0215622284795325, 4.649149149552102, 10002.994512621537}, 
    {-7.47, 3.256363119436345, 1.5686235900632375, 2.8931368200413843}}}, 
  {{{-2.446148273925348, 4.181531031900463, 10003.051422404193}, 
    {-7.47, 3.2531056417428257, 1.5685017867548883, -3.390425765716843}}, 
   {{2.5800213909186844, 4.8470218860661385, 10002.995298871578}, 
    {-7.47, 3.2531048898037422, 1.5685014027343602, 2.892760127798092}}}, 
  {{{-2.062022305161993, 4.440576758237339, 10003.043219614541}, 
    {-7.47, 3.2499547956747468, 1.5683867945083023, -3.3907908581045936}}, 
   {{2.100986461346343, 5.009147579015657, 10002.996666492074}, 
    {-7.47, 3.2499558915720916, 1.5683873078813089, 2.8923936563711656}}}, 
  {{{-4.552009471206272, -0.2624287147328419, 10003.117022079436}, 
    {-7.47, 3.2882340394630383, 1.570948725300406, -3.3864161719245014}}, 
   {{5.871482037680751, -0.361032123844667, 10003.003025103952}, 
    {-7.47, 3.288233632355544, 1.5709515590713894, 2.896769263830108}}}, 
  {{{-4.53197384626629, -0.524828118579221, 10003.116172267586}, 
    {-7.47, 3.2876973935898532, 1.571100968900608, -3.3864766153307446}}, 
   {{5.835702254585765, -0.7073675807322848, 10003.002753116862}, 
    {-7.47, 3.287697102125305, 1.571100814888076, 2.8967086343751975}}}, 
  {{{-4.498422621059859, -0.7871694307239825, 10003.11476280761}, 
    {-7.47, 3.2868112765233715, 1.5712528834876331, -3.3865764605108253}}, 
   {{5.774553187185923, -1.0615954115698945, 10003.002323711335}, 
    {-7.47, 3.2868117726973654, 1.571254075562961, 2.896609140431132}}}, 
  {{{-4.45110991228441, -1.0494246663884654, 10003.112801304113}, 
    {-7.47, 3.2855857531002757, 1.5714042702758801, -3.3867146703053987}}, 
   {{5.6888145324467025, -1.4117409818967428, 10003.001737452783}, 
    {-7.47, 3.285583363607932, 1.5714065323696789, 2.896470860171852}}}, 
  {{{-4.389678624128752, -1.3115673810224302, 10003.110301448822}, 
    {-7.47, 3.2840375843387304, 1.571554982427018, -3.386889486589989}}, 
   {{5.576234264873371, -1.7629889753846373, 10003.001044343113}, 
    {-7.47, 3.2840374245840747, 1.571560527831092, 2.896297554061973}}}, 
  {{{-4.313641779845341, -1.5735725418600424, 10003.107277033172}, 
    {-7.47, 3.2821853330829174, 1.5717048383209233, -3.387098885714623}}, 
   {{5.447005298523774, -2.08719022592616, 10003.000168431761}, 
    {-7.47, 3.282186220961789, 1.571705100066636, 2.8960866424291396}}}, 
  {{{-4.222361840421469, -1.8354173421015822, 10003.103746774708}, 
    {-7.47, 3.2800534004647877, 1.5718536632765072, -3.387340204571316}}, 
   {{5.284540568836537, -2.424695701996983, 10002.999287266086}, 
    {-7.47, 3.280052944981803, 1.5718565641927047, 2.895846362683575}}}, 
  {{{-4.115015404837058, -2.0970806483899707, 10003.099728524161}, 
    {-7.47, 3.277667421554766, 1.572001055597476, -3.3876108603560873}}, 
   {{5.099173059079847, -2.748118061566555, 10002.998341704959}, 
    {-7.47, 3.2776651007395596, 1.5720044172029874, 2.8955759292451324}}}, 
  {{{-3.9905457365567334, -2.358542254576021, 10003.095236832187}, 
    {-7.47, 3.275052181101566, 1.5721469474847698, -3.387908030359902}}, 
   {{4.892491477563146, -3.0555623641130216, 10002.997351545118}, 
    {-7.47, 3.2750503356737926, 1.5721483203001956, 2.895277865003629}}}, 
  {{{-3.847598858834153, -2.619783922622436, 10003.09028898138}, 
    {-7.47, 3.272237680901217, 1.5722911011164549, -3.3882284254285437}}, 
   {{4.6584350886461685, -3.354756640105205, 10002.99640905471}, 
    {-7.47, 3.272237591652867, 1.572291319260067, 2.8949570197234062}}}, 
  {{{-3.6844232476395944, -2.8807885648126, 10003.084901129829}, 
    {-7.47, 3.2692571940334223, 1.572432872300803, -3.3885686022408343}}, 
   {{4.398933946328679, -3.640473868577319, 10002.995537562898}, 
    {-7.47, 3.269258524648428, 1.572431831835426, 2.8946160589264505}}}, 
  {{{-3.498718242868081, -3.14153868215106, 10003.079084062852}, 
    {-7.47, 3.266143800284058, 1.5725720080084822, -3.3889248013371436}}, 
   {{4.102586742056286, -3.9206838215099684, 10002.994886151368}, 
    {-7.47, 3.266143862433216, 1.5725722463381016, 2.8942607473799193}}}, 
  {{{-3.287395969759707, -3.4020147457784184, 10003.07284052958}, 
    {-7.47, 3.2629308841120164, 1.5727080973078342, -3.3892932626508583}}, 
   {{3.778391044265584, -4.181952274696451, 10002.994423490425}, 
    {-7.47, 3.262932561016294, 1.5727084242099307, 2.893892689611331}}}, 
  {{{-3.0461853813078985, -3.6621941857774316, 10003.066166249728}, 
    {-7.47, 3.2596567774889462, 1.572840522585354, -3.3896696839224956}}, 
   {{3.4148535662533375, -4.428703720042513, 10002.994306087077}, 
    {-7.47, 3.259655505198523, 1.5728416578235667, 2.893516906686903}}}, 
  {{{-2.7689205486979183, -3.922047247108187, 10003.059041542912}, 
    {-7.47, 3.256364147908631, 1.5729684805707915, -3.390049198054897}}, 
   {{3.0215622284795325, -4.649149149552102, 10002.994512622454}, 
    {-7.47, 3.256363122967465, 1.5729690613019678, 2.8931368216545827}}}, 
  {{{-2.446148273925348, -4.181531031900463, 10003.051422406195}, 
    {-7.47, 3.2531056475441473, 1.5730908620668205, -3.3904257647460017}}, 
   {{2.5800213909186844, -4.8470218860661385, 10002.995298870466}, 
    {-7.47, 3.2531048873357493, 1.573091252691517, 2.892760127760323}}}, 
  {{{-2.062022305161993, -4.440576758237339, 10003.043219614487}, 
    {-7.47, 3.249954795688081, 1.573205859097935, -3.3907908581354405}}, 
   {{2.100986461346343, -5.009147579015657, 10002.996666489154}, 
    {-7.47, 3.2499558740881533, 1.5732053613572405, 2.892393646218157}}}, 
  {{{-4.585089389759984, 0., 10003.16513850488}, {-7.465, 3.3356284922819883, 
     1.5707963267948966, -3.38103090012429}}, 
   {{5.90869773204102, -2.6918370219865365*^-7, 10003.051970149567}, 
    {-7.465, 3.3356284843277426, 1.570796326907443, 2.9021544072155474}}}, 
  {{{-4.578343757791663, 0.2637470780475159, 10003.164766791086}, 
    {-7.465, 3.3353609154084642, 1.570647663857068, -3.3810599467449}}, 
   {{5.896018607997698, 0.3632580062872279, 10003.051792588178}, 
    {-7.465, 3.3353607124299116, 1.570644397577207, 2.90212553509598}}}, 
  {{{-4.558061458126845, 0.527450022222188, 10003.163655361117}, 
    {-7.465, 3.3345624608012137, 1.5704991086728468, -3.3811467079232846}}, 
   {{5.860413235140248, 0.7074824987572809, 10003.05124409525}, 
    {-7.465, 3.334562351400747, 1.5705000438131174, 2.902038470719231}}}, 
  {{{-4.524106315126229, 0.7910660714399979, 10003.161819977473}, 
    {-7.465, 3.333250083409536, 1.5703507920969517, -3.381289393880263}}, 
   {{5.799005960690945, 1.063287747048124, 10003.05036899977}, 
    {-7.465, 3.3332506376856617, 1.5703502067212034, 2.9018960817695016}}}, 
  {{{-4.47624414670376, 1.0545551705053746, 10003.159285618387}, 
    {-7.465, 3.331451065240606, 1.5702028853301122, -3.3814852480052497}}, 
   {{5.711758312961386, 1.4188415665459402, 10003.049198727196}, 
    {-7.465, 3.3314536229037945, 1.5701994574831042, 2.901701228238056}}}, 
  {{{-4.414130342546109, 1.3178807875702025, 10003.15608367404}, 
    {-7.465, 3.329199812198234, 1.5700554934099846, -3.381730724996482}}, 
   {{5.603326283986444, 1.7574192486537175, 10003.047725704517}, 
    {-7.465, 3.3292012992477575, 1.5700542035574008, 2.901455176275533}}}, 
  {{{-4.337294496192801, 1.5810109770283405, 10003.152253264054}, 
    {-7.465, 3.326539872184092, 1.5699087453730076, -3.382021241629088}}, 
   {{5.46864047476887, 2.095757982098101, 10003.046046400395}, 
    {-7.465, 3.326539819203946, 1.5699074696663764, 2.90116454044787}}}, 
  {{{-4.245112370214578, 1.8439176762139189, 10003.147832124669}, 
    {-7.465, 3.323514850883226, 1.5697628771769991, -3.3823523276211755}}, 
   {{5.3069161362691215, 2.4311354661865465, 10003.04421793879}, 
    {-7.465, 3.3235133075896237, 1.5697602057822961, 2.900833998408401}}}, 
  {{{-4.136776790059033, 2.1065780955334756, 10003.142864267615}, 
    {-7.465, 3.320176257041495, 1.5696182048253104, -3.3827187057442183}}, 
   {{5.119933865440622, 2.757027049819381, 10003.042284739933}, 
    {-7.465, 3.320174306730274, 1.569614532398708, 2.9004683167411716}}}, 
  {{{-4.011243257118723, 2.3689718026582325, 10003.13738467813}, 
    {-7.465, 3.3165689817941417, 1.5694748304642285, -3.3831155139377005}}, 
   {{4.916825209702676, 3.0591480559979196, 10003.040217863696}, 
    {-7.465, 3.3165692906826263, 1.5694751942034992, 2.900069599924917}}}, 
  {{{-3.867167494756695, 2.63108187983999, 10003.131428272243}, 
    {-7.465, 3.312740782599787, 1.5693329702497842, -3.3835377342524584}}, 
   {{4.680860438746722, 3.3612254542265543, 10003.038220630995}, 
    {-7.465, 3.312741647623931, 1.5693337359926032, 2.8996471207328445}}}, 
  {{{-3.702806691905199, 2.892895033031195, 10003.125031115}, 
    {-7.465, 3.308744468357676, 1.5691933207383422, -3.3839799347192194}}, 
   {{4.41471278274823, 3.654177092733334, 10003.036334542609}, 
    {-7.465, 3.3087454330163704, 1.5691933682417876, 2.8992054637577738}}}, 
  {{{-3.5158634257919874, 3.1543975693439914, 10003.11821733934}, 
    {-7.465, 3.304626337515366, 1.5690560726875555, -3.3844370161931145}}, 
   {{4.1168670711540525, 3.9352645764148333, 10003.034634026508}, 
    {-7.465, 3.3046283582082245, 1.5690550637537601, 2.898749604113262}}}, 
  {{{-3.3032478642555696, 3.4155734608858586, 10003.110998309881}, 
    {-7.465, 3.300428338249571, 1.568921653318281, -3.3849043850740403}}, 
   {{3.7936515603232093, 4.195389030173459, 10003.033110612834}, 
    {-7.465, 3.300428129455104, 1.5689210096284865, 2.8982815916621694}}}, 
  {{{-3.060685575302912, 3.6764072187834644, 10003.103386044571}, 
    {-7.465, 3.296204611736739, 1.568790750659937, -3.385376163394429}}, 
   {{3.4447710124273376, 4.4328933804364805, 10003.031843062477}, 
    {-7.465, 3.2962055237067536, 1.568791504493384, 2.897808311912322}}}, 
  {{{-2.7819966333907646, 3.9368741334880544, 10003.095368402413}, 
    {-7.465, 3.2920050243881107, 1.5686641230546736, -3.38584671186339}}, 
   {{3.045574645846702, 4.658223885286384, 10003.031131005302}, 
    {-7.465, 3.2920045009731487, 1.56866443732155, 2.897338031847808}}}, 
  {{{-4.578343757791663, -0.2637470780475159, 10003.164766791084}, 
    {-7.465, 3.3353609154088266, 1.5709449897329293, -3.3810599467417894}}, 
   {{5.896018607997698, -0.3632580062872279, 10003.051792588165}, 
    {-7.465, 3.335360712423201, 1.5709482560125478, 2.902125535098763}}}, 
  {{{-4.558061458126845, -0.527450022222188, 10003.163655361128}, 
    {-7.465, 3.3345624608078035, 1.5710935449191323, -3.381146707918513}}, 
   {{5.860413235140248, -0.7074824987572809, 10003.051244095215}, 
    {-7.465, 3.334562351371835, 1.5710926097775515, 2.902038470721024}}}, 
  {{{-4.524106315126229, -0.7910660714399979, 10003.161819977495}, 
    {-7.465, 3.333250083427266, 1.5712418615048873, -3.381289393867118}}, 
   {{5.799005960690945, -1.063287747048124, 10003.050368999535}, 
    {-7.465, 3.3332506373375095, 1.5712424469158683, 2.9018960816970005}}}, 
  {{{-4.47624414670376, -1.0545551705053746, 10003.1592856184}, 
    {-7.465, 3.3314510652871787, 1.5713897682561762, -3.381485247981744}}, 
   {{5.711758312961386, -1.4188415665459402, 10003.049198727083}, 
    {-7.465, 3.331453622796499, 1.5713931961082923, 2.9017012282390526}}}, 
  {{{-4.414130342546109, -1.3178807875702025, 10003.156083674083}, 
    {-7.465, 3.329199812235067, 1.5715371602076211, -3.381730724963193}}, 
   {{5.603326283986444, -1.7574192486537175, 10003.04772570418}, 
    {-7.465, 3.3292012989339295, 1.57153845005135, 2.901455176253796}}}, 
  {{{-4.337294496192801, -1.5810109770283405, 10003.15225326409}, 
    {-7.465, 3.3265398721628703, 1.5716839082807288, -3.3820212416117346}}, 
   {{5.46864047476887, -2.095757982098101, 10003.046046400319}, 
    {-7.465, 3.326539819127821, 1.5716851838936714, 2.9011645404642454}}}, 
  {{{-4.245112370214578, -1.8439176762139189, 10003.147832124632}, 
    {-7.465, 3.3235148508904553, 1.5718297764359495, -3.3823523275326757}}, 
   {{5.3069161362691215, -2.4311354661865465, 10003.04421793859}, 
    {-7.465, 3.3235133074553183, 1.5718324478007706, 2.9008339984217306}}}, 
  {{{-4.136776790059033, -2.1065780955334756, 10003.14286426753}, 
    {-7.465, 3.320176256893423, 1.5719744490536443, -3.382718705654206}}, 
   {{5.119933865440622, -2.757027049819381, 10003.04228473975}, 
    {-7.465, 3.3201743065144287, 1.5719781212163602, 2.90046831674619}}}, 
  {{{-4.011243257118723, -2.3689718026582325, 10003.13738467748}, 
    {-7.465, 3.3165689811661254, 1.5721178248424212, -3.3831155107075053}}, 
   {{4.916825209702676, -3.0591480559979196, 10003.040217863647}, 
    {-7.465, 3.316569290555707, 1.5721174595094192, 2.900069599736141}}}, 
  {{{-3.867167494756695, -2.63108187983999, 10003.13142827223}, 
    {-7.465, 3.3127407798791197, 1.5722596823455965, -3.383537728674227}}, 
   {{4.680860438746722, -3.3612254542265543, 10003.038220631215}, 
    {-7.465, 3.312741648054017, 1.5722589172219203, 2.899647120610938}}}, 
  {{{-3.702806691905199, -2.892895033031195, 10003.125031114927}, 
    {-7.465, 3.308744468223115, 1.5723993328538735, -3.383979934651073}}, 
   {{4.41471278274823, -3.654177092733334, 10003.03633454833}, 
    {-7.465, 3.30874543453467, 1.572399282614666, 2.899205458089014}}}, 
  {{{-3.5158634257919874, -3.1543975693439914, 10003.118217339139}, 
    {-7.465, 3.304626337618298, 1.5725365804623443, -3.384437016809345}}, 
   {{4.1168670711540525, -3.9352645764148333, 10003.034634026417}, 
    {-7.465, 3.3046283581576845, 1.5725375898334981, 2.898749604110623}}}, 
  {{{-3.3032478642555696, -3.4155734608858586, 10003.110998309794}, 
    {-7.465, 3.3004283380713573, 1.5726710004768543, -3.384904384988813}}, 
   {{3.7936515603232093, -4.195389030173459, 10003.033110612685}, 
    {-7.465, 3.300428129349565, 1.572671643871106, 2.8982815916479145}}}, 
  {{{-3.060685575302912, -3.6764072187834644, 10003.103386046107}, 
    {-7.465, 3.296204604208844, 1.572801906885737, -3.3853761533030156}}, 
   {{3.4447710124273376, -4.4328933804364805, 10003.031843062334}, 
    {-7.465, 3.2962055235940264, 1.5728011492069214, 2.897808312005541}}}, 
  {{{-2.7819966333907646, -3.9368741334880544, 10003.095368402366}, 
    {-7.465, 3.2920050244434087, 1.5729285305133165, -3.3858467118721878}}, 
   {{3.045574645846702, -4.658223885286384, 10003.03113100525}, 
    {-7.465, 3.2920045010090693, 1.572928216286925, 2.8973380318696162}}}, 
  {{{-4.637835455849009, 0., 10003.261684710205}, 
    {-7.46091, 3.4309535922980006, 1.5707963267948966, -3.37091780668672}}, 
   {{5.958017532904057, -2.038688733145684*^-8, 10003.150524915114}, 
    {-7.46091, 3.43095359603698, 1.5707963268029634, 2.9122675021666855}}}, 
  {{{-4.628799719505846, 0.26627303555598525, 10003.257211936116}, 
    {-7.46091, 3.4266342460396073, 1.5706544950300954, -3.3713558552294467}}, 
   {{5.942985103378556, 0.3688644314131363, 10003.146161303222}, 
    {-7.46091, 3.426634668158354, 1.5706499447347273, 2.9118294320177442}}}, 
  {{{-4.605110656858178, 0.5321786446124508, 10003.250157403934}, 
    {-7.46091, 3.419960387106955, 1.5705119442635092, -3.372035778029548}}, 
   {{5.904341493509463, 0.7127018288365152, 10003.139536700011}, 
    {-7.46091, 3.4199601579750833, 1.5705122160289924, 2.9111494730133645}}}, 
  {{{-4.567664238177898, 0.7976745279972806, 10003.242394507164}, 
    {-7.46091, 3.412785507668478, 1.5703687574637948, -3.3727701539808597}}, 
   {{5.837670540017312, 1.0799178196974966, 10003.132615553606}, 
    {-7.46091, 3.412786442780489, 1.57036370869897, 2.9104161863746083}}}, 
  {{{-4.516470836871852, 1.0627664092514455, 10003.234364668435}, 
    {-7.46091, 3.405548170937195, 1.5702252215605965, -3.3735147516510215}}, 
   {{5.749269660220021, 1.4274788616488205, 10003.125796251974}, 
    {-7.46091, 3.405546628321278, 1.5702210491884432, 2.9096714217928312}}}, 
  {{{-4.451216622968069, 1.3274564240000037, 10003.226128550366}, 
    {-7.46091, 3.3983123349519095, 1.5700815232142233, -3.3742630590752043}}, 
   {{5.639777272663524, 1.7620439830833268, 10003.119150568647}, 
    {-7.46091, 3.3983126077171244, 1.5700814101518146, 2.9089223189095343}}}, 
  {{{-4.37143549332321, 1.5917478239090528, 10003.21771281249}, 
    {-7.46091, 3.3911097428505568, 1.569937950781111, -3.3750118234392614}}, 
   {{5.501302915181826, 2.10487647062012, 10003.11277287078}, 
    {-7.46091, 3.391105496135279, 1.569936507915854, 2.908173555320165}}}, 
  {{{-4.276503230569201, 1.8556463174154427, 10003.209142309892}, 
    {-7.46091, 3.383971432349994, 1.5697947740941893, -3.3757577453153464}}, 
   {{5.340949172145507, 2.4339665984428307, 10003.106654743713}, 
    {-7.46091, 3.3839722450932874, 1.5697945414531211, 2.90742777679337}}}, 
  {{{-4.16559666051614, 2.119156118189524, 10003.200423036704}, 
    {-7.46091, 3.376911571923422, 1.5696522852802421, -3.376499277084074}}, 
   {{5.152382186860457, 2.760784605142441, 10003.100860452443}, 
    {-7.46091, 3.376916031651371, 1.5696511193061522, 2.9066871829125884}}}, 
  {{{-4.037658789077712, 2.3822826753233097, 10003.191564380235}, 
    {-7.46091, 3.36994992656756, 1.5695108950962293, -3.377234307186385}}, 
   {{4.938853192518554, 3.076334047448007, 10003.095381437171}, 
    {-7.46091, 3.3699500758251197, 1.5695092753109543, 2.90595203177612}}}, 
  {{{-3.89132226761803, 2.6450276444536955, 10003.182558851388}, 
    {-7.46091, 3.3630924606170653, 1.5693706842515478, -3.3779618775324547}}, 
   {{4.7021585624802675, 3.3768770897660505, 10003.090225264621}, 
    {-7.46091, 3.3630907204829428, 1.5693702473448277, 2.9052235439031247}}}, 
  {{{-3.7248273096122513, 2.907396771909528, 10003.173417475413}, 
    {-7.46091, 3.3563672075406967, 1.5692323834781312, -3.3786790634484754}}, 
   {{4.4362770139815995, 3.667856978284496, 10003.085485201504}, 
    {-7.46091, 3.3563669964585805, 1.5692320972388882, 2.9045064503289604}}}, 
  {{{-3.5358559326833077, 3.16939194951248, 10003.164137265472}, 
    {-7.46091, 3.349793580600151, 1.5690962932025254, -3.379383544916223}}, 
   {{4.142245987692375, 3.944559365028595, 10003.081177239459}, 
    {-7.46091, 3.3497936821000667, 1.5690962354591769, 2.903801829238455}}}, 
  {{{-3.3212942528827702, 3.4310092084665778, 10003.154701183197}, 
    {-7.46091, 3.3433854597370556, 1.5689628484321971, -3.3800735707980136}}, 
   {{3.8178917475757066, 4.205524644948526, 10003.077348694063}, 
    {-7.46091, 3.3433860081225837, 1.56896309134991, 2.9031115362641677}}}, 
  {{{-3.076844487843049, 3.6922461211701165, 10003.145104318708}, 
    {-7.46091, 3.3371798438498517, 1.568832802763514, -3.380744960186335}}, 
   {{3.4585916664857757, 4.449808591185232, 10003.074094825392}, 
    {-7.46091, 3.3371796961476927, 1.568833028035303, 2.902440074586356}}}, 
  {{{-2.7962943396334725, 3.953086208503852, 10003.135310733916}, 
    {-7.46091, 3.331203048232757, 1.5687069063298538, -3.3813945022975473}}, 
   {{3.056452343419102, 4.676023156056716, 10003.071539204308}, 
    {-7.46091, 3.3312034112219764, 1.568706729603102, 2.9017911023831235}}}, 
  {{{-2.470127429314485, 4.213503239085979, 10003.125275000108}, 
    {-7.46091, 3.3255048889326124, 1.5685860987886389, -3.3820164238806734}}, 
   {{2.614431632453153, 4.874884003695234, 10003.069727515689}, 
    {-7.46091, 3.325505028329546, 1.5685861797783707, 2.9011687560719253}}}, 
  {{{-2.0823940167007122, 4.473447912157375, 10003.114917811728}, 
    {-7.46091, 3.3201673411848827, 1.5684724606143998, -3.382601533373779}}, 
   {{2.0987230798625918, 5.048936281327637, 10003.069111325876}, 
    {-7.46091, 3.32016634754442, 1.5684720678181547, 2.900584586284138}}}, 
  {{{-1.6022016896046742, 4.732804195199979, 10003.104047625466}, 
    {-7.46091, 3.315314205372453, 1.5683685767071194, -3.3831354839531254}}, 
   {{1.5136502511030145, 5.177960648596719, 10003.069834948108}, 
    {-7.46091, 3.3153136450208, 1.5683683866067637, 2.9000502715514775}}}, 
  {{{-4.628799719505846, -0.26627303555598525, 10003.257211936112}, 
    {-7.46091, 3.426634246039966, 1.570938158559828, -3.3713558552295746}}, 
   {{5.942985103378556, -0.3688644314131363, 10003.146161303215}, 
    {-7.46091, 3.426634668154791, 1.5709427088550174, 2.9118294320190565}}}, 
  {{{-4.605110656858178, -0.5321786446124508, 10003.250157403934}, 
    {-7.46091, 3.4199603871150477, 1.5710807093281953, -3.3720357780279655}}, 
   {{5.904341493509463, -0.7127018288365152, 10003.139536699984}, 
    {-7.46091, 3.419960157950842, 1.5710804375616243, 2.9111494730152545}}}, 
  {{{-4.567664238177898, -0.7976745279972806, 10003.24239450718}, 
    {-7.46091, 3.412785507683445, 1.5712238961345402, -3.372770153967908}}, 
   {{5.837670540017312, -1.0799178196974966, 10003.132615553966}, 
    {-7.46091, 3.412786443099087, 1.5712289450247972, 2.9104161863832614}}}, 
  {{{-4.516470836871852, -1.0627664092514455, 10003.23436466844}, 
    {-7.46091, 3.405548170988315, 1.5713674320244502, -3.373514751626816}}, 
   {{5.749269660220021, -1.4274788616488205, 10003.125796251872}, 
    {-7.46091, 3.405546628222593, 1.571371604412858, 2.9096714217948856}}}, 
  {{{-4.451216622968069, -1.3274564240000037, 10003.226128550396}, 
    {-7.46091, 3.3983123350063265, 1.5715111303880163, -3.3742630590388876}}, 
   {{5.639777272663524, -1.7620439830833268, 10003.119150568518}, 
    {-7.46091, 3.398312607611847, 1.5715112434437786, 2.9089223189319333}}}, 
  {{{-4.37143549332321, -1.5917478239090528, 10003.217712812526}, 
    {-7.46091, 3.3911097428293844, 1.5716547028657164, -3.3750118234278395}}, 
   {{5.501302915181826, -2.10487647062012, 10003.11277287074}, 
    {-7.46091, 3.3911054961049745, 1.5716561456766567, 2.9081735553195145}}}, 
  {{{-4.276503230569201, -1.8556463174154427, 10003.209142309915}, 
    {-7.46091, 3.3839714323435928, 1.5717978795117533, -3.375757745333277}}, 
   {{5.340949172145507, -2.4339665984428307, 10003.10665475261}, 
    {-7.46091, 3.383972239575649, 1.57179811859265, 2.9074277635208094}}}, 
  {{{-4.16559666051614, -2.119156118189524, 10003.200423035036}, 
    {-7.46091, 3.3769115720061422, 1.5719403702059702, -3.376499271364955}}, 
   {{5.152382186860457, -2.760784605142441, 10003.100860452349}, 
    {-7.46091, 3.376916031597054, 1.5719415342726222, 2.9066871829222602}}}, 
  {{{-4.037658789077712, -2.3822826753233097, 10003.19156437999}, 
    {-7.46091, 3.3699499262608943, 1.5720817589626346, -3.377234307838951}}, 
   {{4.938853192518554, -3.076334047448007, 10003.095381436862}, 
    {-7.46091, 3.3699500754946192, 1.572083378423563, 2.9059520318451497}}}, 
  {{{-3.89132226761803, -2.6450276444536955, 10003.182558851286}, 
    {-7.46091, 3.3630924606328882, 1.5722219692608186, -3.3779618776175355}}, 
   {{4.7021585624802675, -3.3768770897660505, 10003.090225261341}, 
    {-7.46091, 3.3630907151859852, 1.5722224107509108, 2.90522354341326}}}, 
  {{{-3.7248273096122513, -2.907396771909528, 10003.173417477408}, 
    {-7.46091, 3.3563672114539567, 1.5723602632151266, -3.3786790723569973}}, 
   {{4.4362770139815995, -3.667856978284496, 10003.08548520127}, 
    {-7.46091, 3.35636699578484, 1.5723605566982797, 2.904506450293275}}}, 
  {{{-3.5358559326833077, -3.16939194951248, 10003.164137266105}, 
    {-7.46091, 3.3497935819052485, 1.5724963597245802, -3.3793835442781117}}, 
   {{4.142245987692375, -3.944559365028595, 10003.081177239363}, 
    {-7.46091, 3.349793682039759, 1.5724964181416994, 2.903801829230957}}}, 
  {{{-3.3212942528827702, -3.4310092084665778, 10003.154701183175}, 
    {-7.46091, 3.343385459797169, 1.5726298051491008, -3.3800735708045226}}, 
   {{3.8178917475757066, -4.205524644948526, 10003.07734869419}, 
    {-7.46091, 3.343386009080942, 1.5726295610707468, 2.903111536382534}}}, 
  {{{-3.076844487843049, -3.6922461211701165, 10003.145104320252}, 
    {-7.46091, 3.3371798521814835, 1.57275984404558, -3.380744963890501}}, 
   {{3.4585916664857757, -4.449808591185232, 10003.074094820848}, 
    {-7.46091, 3.3371796762887103, 1.5727596395216183, 2.902440058609016}}}, 
  {{{-2.7962943396334725, -3.953086208503852, 10003.135310733942}, 
    {-7.46091, 3.3312030485189386, 1.5728857469648034, -3.381394502275026}}, 
   {{3.056452343419102, -4.676023156056716, 10003.07153920552}, 
    {-7.46091, 3.3312034119554723, 1.572885925820644, 2.90179109790373}}}, 
  {{{-2.470127429314485, -4.213503239085979, 10003.125274999498}, 
    {-7.46091, 3.3255048976453576, 1.5730065442943812, -3.382016440312788}}, 
   {{2.614431632453153, -4.874884003695234, 10003.06972751507}, 
    {-7.46091, 3.325505027324482, 1.5730064743068508, 2.90116875551379}}}, 
  {{{-2.0823940167007122, -4.473447912157375, 10003.11491781166}, 
    {-7.46091, 3.320167341218323, 1.5731201929319172, -3.3826015333678825}}, 
   {{2.0987230798625918, -5.048936281327637, 10003.069111331446}, 
    {-7.46091, 3.3201663583273175, 1.5731205810828928, 2.9005845763398117}}}, 
  {{{-1.6022016896046742, -4.732804195199979, 10003.104047631467}, 
    {-7.46091, 3.3153142222679843, 1.57322406718637, -3.3831354914958687}}, 
   {{1.5136502511030145, -5.177960648596719, 10003.069834951073}, 
    {-7.46091, 3.3153136574242645, 1.5732242584967266, 2.9000502782416997}}}, 
  {{{-4.337622703167336, 1.7575730989725324, 10003.25414710668}, 
    {-7.46, 3.4278127615381346, 1.569871582258248, -3.3712108110899974}}, 
   {{5.426387478182054, 2.313952147804238, 10003.151422813467}, 
    {-7.46, 3.4278121830313553, 1.5698692222849995, 2.9119754497045656}}}, 
  {{{-4.315215518834984, 1.8095781035999927, 10003.24707518461}, 
    {-7.46, 3.4211058600360813, 1.569840977720704, -3.371893289957507}}, 
   {{5.395290364148773, 2.3694390911904404, 10003.144711783556}, 
    {-7.46, 3.421103067286613, 1.5698421623323702, 2.911291225287581}}}, 
  {{{-4.293328734129529, 1.8619328700000073, 10003.24223464096}, 
    {-7.46, 3.416609573259821, 1.569811363710586, -3.3723526433531577}}, 
   {{5.357524678750638, 2.438699764301694, 10003.140356982407}, 
    {-7.46, 3.4166104862459434, 1.5698112571416631, 2.910832815175027}}}, 
  {{{-4.178044066140279, 2.1245886113779466, 10003.22543497976}, 
    {-7.46, 3.4015702420691634, 1.5696666529300538, -3.3738998978681773}}, 
   {{5.16713417517637, 2.761183913664409, 10003.1262943388}, 
    {-7.46, 3.401571541408898, 1.569666839603236, 2.9092854486637343}}}, 
  {{{-4.0477541331702, 2.3873697521209256, 10003.212385383795}, 
    {-7.46, 3.3904675714618384, 1.5695243553279312, -3.375053001305737}}, 
   {{4.952837901824205, 3.0751230335137443, 10003.116524497338}, 
    {-7.46, 3.3904671292635378, 1.5695244724424047, 2.9081321779195832}}}, 
  {{{-3.8998053233301824, 2.6499253389526576, 10003.200607473473}, 
    {-7.46, 3.380869105112674, 1.5693836669603074, -3.3760572341636808}}, 
   {{4.715494064088086, 3.375332106925387, 10003.108531149828}, 
    {-7.46, 3.3808719132475322, 1.5693849343346316, 2.9071274940155356}}}, 
  {{{-3.7320875238983455, 2.912178006168183, 10003.18944624871}, 
    {-7.46, 3.372145601700641, 1.5692450164673066, -3.3769761039696973}}, 
   {{4.443873295283012, 3.6718666027630054, 10003.101759870251}, 
    {-7.46, 3.3721453823141414, 1.5692447629261839, 2.906209394584544}}}, 
  {{{-3.5421327457062692, 3.1740995592797008, 10003.178618186295}, 
    {-7.46, 3.364039503605784, 1.569108716854856, -3.3778352430492813}}, 
   {{4.149027442280991, 3.9485249045637256, 10003.095864041357}, 
    {-7.46, 3.36403953057456, 1.5691086563058836, 2.9053501247645315}}}, 
  {{{-3.3267428074816148, 3.435669559919986, 10003.167950935656}, 
    {-7.46, 3.3564112490522606, 1.5689750779708223, -3.3786483452058267}}, 
   {{3.8215460509916896, 4.211343885480593, 10003.090794443748}, 
    {-7.46, 3.3564131707542395, 1.5689749576056462, 2.9045373544560085}}}, 
  {{{-3.0815699384997797, 3.69687798927999, 10003.157352075823}, 
    {-7.46, 3.3492115869336465, 1.568844876565374, -3.379420008163624}}, 
   {{3.465478129047747, 4.452958414189058, 10003.086471215616}, 
    {-7.46, 3.3492116466138215, 1.5688453075469122, 2.9037647340679134}}}, 
  {{{-2.80036815805823, 3.957705484405998, 10003.146733709415}, 
    {-7.46, 3.3424150878539125, 1.5687188123589682, -3.3801522280705196}}, 
   {{3.065490587188855, 4.678033834109666, 10003.08303680834}, 
    {-7.46, 3.342415648299761, 1.5687190707535856, 2.9030327800976568}}}, 
  {{{-2.4735933043919727, 4.218124405855963, 10003.136014859161}, 
    {-7.46, 3.3360365434551746, 1.5685980170677862, -3.380842782522541}}, 
   {{2.625216254271475, 4.876556751488316, 10003.080493826905}, 
    {-7.46, 3.3360374428796504, 1.5685984884750974, 2.902341838216504}}}, 
  {{{-2.0852672429542216, 4.478084059799987, 10003.125089750123}, 
    {-7.46, 3.3301314626186955, 1.5684842951327218, -3.3814850874258373}}, 
   {{2.1118501915943817, 5.05068528174935, 10003.079254243552}, 
    {-7.46, 3.3301314258815555, 1.5684842071208804, 2.9017004726798667}}}, 
  {{{-4.337622703167336, -1.7575730989725324, 10003.254147106702}, 
    {-7.46, 3.4278127615373557, 1.5717210713539207, -3.3712108110761005}}, 
   {{5.426387478182054, -2.313952147804238, 10003.151422812587}, 
    {-7.46, 3.42781218083487, 1.5717234322013571, 2.9119754489340424}}}, 
  {{{-4.315215518834984, -1.8095781035999927, 10003.247075184627}, 
    {-7.46, 3.421105860034024, 1.571751675890063, -3.3718932899612337}}, 
   {{5.395290364148773, -2.3694390911904404, 10003.144711783383}, 
    {-7.46, 3.42110306713687, 1.5717504913079814, 2.91129122528325}}}, 
  {{{-4.293328734129529, -1.8619328700000073, 10003.242234640968}, 
    {-7.46, 3.416609573255673, 1.5717812898937997, -3.37235264337379}}, 
   {{5.357524678750638, -2.438699764301694, 10003.140356982229}, 
    {-7.46, 3.4166104860913693, 1.5717813964578355, 2.910832815200468}}}, 
  {{{-4.178044066140279, -2.1245886113779466, 10003.225434979768}, 
    {-7.46, 3.401570242048782, 1.5719260006598095, -3.373899897908357}}, 
   {{5.16713417517637, -2.761183913664409, 10003.126294338716}, 
    {-7.46, 3.4015715413542913, 1.5719258139771222, 2.9092854486710746}}}, 
  {{{-4.0477541331702, -2.3873697521209256, 10003.212385385777}, 
    {-7.46, 3.3904675716318273, 1.5720682998250606, -3.3750529966151426}}, 
   {{4.952837901824205, -3.0751230335137443, 10003.116524498197}, 
    {-7.46, 3.3904671303236555, 1.5720681786989423, 2.9081321803052735}}}, 
  {{{-3.8998053233301824, -2.6499253389526576, 10003.200607473647}, 
    {-7.46, 3.3808691044543813, 1.5722089873560618, -3.376057233749817}}, 
   {{4.715494064088086, -3.375332106925387, 10003.108531150609}, 
    {-7.46, 3.3808719176534323, 1.5722077123778484, 2.9071274995237997}}}, 
  {{{-3.7320875238983455, -2.912178006168183, 10003.189446236114}, 
    {-7.46, 3.3721455896242736, 1.5723476477623877, -3.376976092221403}}, 
   {{4.443873295283012, -3.6718666027630054, 10003.101759870166}, 
    {-7.46, 3.3721453823483665, 1.5723478905860504, 2.906209394485398}}}, 
  {{{-3.5421327457062692, -3.1740995592797008, 10003.178618185177}, 
    {-7.46, 3.364039500322692, 1.5724839327270541, -3.3778352419073507}}, 
   {{4.149027442280991, -3.9485249045637256, 10003.095864041525}, 
    {-7.46, 3.3640395331556188, 1.572483996134472, 2.9053501263068244}}}, 
  {{{-3.3267428074816148, -3.435669559919986, 10003.167950935636}, 
    {-7.46, 3.3564112491193994, 1.5726175756099252, -3.378648345212504}}, 
   {{3.8215460509916896, -4.211343885480593, 10003.090794442702}, 
    {-7.46, 3.3564131700051805, 1.5726176962053697, 2.90453735551351}}}, 
  {{{-3.0815699384997797, -3.69687798927999, 10003.157352077935}, 
    {-7.46, 3.3492115814131, 1.5727477863091401, -3.379419989609817}}, 
   {{3.465478129047747, -4.452958414189058, 10003.086471215456}, 
    {-7.46, 3.3492116465187456, 1.5727473460500092, 2.9037647340536057}}}, 
  {{{-2.80036815805823, -3.957705484405998, 10003.146733712678}, 
    {-7.46, 3.3424151024028825, 1.5728738258776673, -3.380152227162168}}, 
   {{3.065490587188855, -4.678033834109666, 10003.083036811373}, 
    {-7.46, 3.342415659207463, 1.5728735741547006, 2.903032784663625}}}, 
  {{{-2.4735933043919727, -4.218124405855963, 10003.136014859103}, 
    {-7.46, 3.3360365435836954, 1.572994636329517, -3.380842782696262}}, 
   {{2.625216254271475, -4.876556751488316, 10003.080493819469}, 
    {-7.46, 3.336037426802792, 1.5729941721406357, 2.9023418347683543}}}, 
  {{{-2.0852672429542216, -4.478084059799987, 10003.125089750074}, 
    {-7.46, 3.3301314627135694, 1.5731083583727887, -3.381485087419325}}, 
   {{2.1118501915943817, -5.05068528174935, 10003.079254246592}, 
    {-7.46, 3.3301314340765074, 1.5731084435810914, 2.9017004660926085}}}, 
  {{{-3.9490431583104244, 2.6076318123895548, 10003.241391742651}, 
    {-7.459, 3.42062695483625, 1.5694381150448597, -3.3719139550672317}}, 
   {{4.781579178025922, 3.3270282011122285, 10003.149163652535}, 
    {-7.459, 3.420631502632278, 1.5694385376064832, 2.911271535297706}}}, 
  {{{-3.9159222546788306, 2.659230453605311, 10003.235029208234}, 
    {-7.459, 3.4147765950435995, 1.569407881237768, -3.3725121204508035}}, 
   {{4.727924387810464, 3.387938765778742, 10003.143543231767}, 
    {-7.459, 3.414777803849959, 1.5694077414645486, 2.9106734111709445}}}, 
  {{{-3.743444430465184, 2.919657128492949, 10003.214594622184}, 
    {-7.459, 3.3969038778585743, 1.5692644844910348, -3.3743550583387787}}, 
   {{4.459388528064749, 3.6743719872709146, 10003.127259092531}, 
    {-7.459, 3.396904689743728, 1.5692653441922482, 2.908829636287953}}}, 
  {{{-3.5511179540749516, 3.1808384655562145, 10003.19940051961}, 
    {-7.459, 3.3844866398416253, 1.5691262418386451, -3.3756495325262237}}, 
   {{4.163702000502859, 3.9497821885878333, 10003.116894197374}, 
    {-7.459, 3.384486528574162, 1.5691273663102996, 2.9075346647896305}}}, 
  {{{-3.3341394534999433, 3.4419961864401967, 10003.185978900241}, 
    {-7.459, 3.374136090879498, 1.5689915882062297, -3.3767375002271756}}, 
   {{3.83286159755215, 4.214445420895114, 10003.109023140903}, 
    {-7.459, 3.3741348949378613, 1.5689919548545836, 2.906447264060961}}}, 
  {{{-3.087757400877103, 3.702942915516337, 10003.173422137765}, 
    {-7.459, 3.364999435060286, 1.5688605500509691, -3.3777046648636624}}, 
   {{3.4735780553264823, 4.4576592667948365, 10003.10271776456}, 
    {-7.459, 3.364999804892998, 1.5688611602708158, 2.905479890112667}}}, 
  {{{-2.805566477440736, 3.9635998245438255, 10003.161337036872}, 
    {-7.459, 3.356749980021146, 1.5687339672163956, -3.3785835211778723}}, 
   {{3.07029051612267, 4.684069609922816, 10003.097799416297}, 
    {-7.459, 3.3567503784640893, 1.5687341284044762, 2.904601574682756}}}, 
  {{{-2.477930434012379, 4.223907245349839, 10003.149477641611}, 
    {-7.459, 3.3492395195047826, 1.5686127430735206, -3.3793883067455064}}, 
   {{2.6112443719595486, 4.88972175413063, 10003.09425456581}, 
    {-7.459, 3.3492383265127197, 1.5686121294760793, 2.9037979798069014}}}, 
  {{{-3.9490431583104244, -2.6076318123895548, 10003.241391742626}, 
    {-7.459, 3.4206269548433257, 1.5721545385570166, -3.3719139550821393}}, 
   {{4.781579178025922, -3.3270282011122285, 10003.149163652437}, 
    {-7.459, 3.420631502549924, 1.572154115996875, 2.9112715352908083}}}, 
  {{{-3.9159222546788306, -2.659230453605311, 10003.235029208216}, 
    {-7.459, 3.4147765950628566, 1.5721847723148055, -3.3725121204890027}}, 
   {{4.727924387810464, -3.387938765778742, 10003.143543219952}, 
    {-7.459, 3.4147777936942814, 1.5721849207812144, 2.9106734303796036}}}, 
  {{{-3.743444430465184, -2.919657128492949, 10003.214594622103}, 
    {-7.459, 3.3969038777423424, 1.572328169220978, -3.374355058291235}}, 
   {{4.459388528064749, -3.6743719872709146, 10003.127259092447}, 
    {-7.459, 3.3969046897070894, 1.5723273093825727, 2.9088296362812183}}}, 
  {{{-3.5511179540749516, -3.1808384655562145, 10003.199400507712}, 
    {-7.459, 3.384486619299517, 1.5724664305236484, -3.3756495236216995}}, 
   {{4.163702000502859, -3.9497821885878333, 10003.116894182242}, 
    {-7.459, 3.384486517195829, 1.572465301224706, 2.907534703192676}}}, 
  {{{-3.3341394534999433, -3.4419961864401967, 10003.185978900237}, 
    {-7.459, 3.3741360909972156, 1.5726010652152012, -3.3767375002255386}}, 
   {{3.83286159755215, -4.214445420895114, 10003.109023140983}, 
    {-7.459, 3.374134895504912, 1.5726006984800105, 2.9064472642539827}}}, 
  {{{-3.087757400877103, -3.702942915516337, 10003.17342213979}, 
    {-7.459, 3.364999443885419, 1.5727321004075552, -3.377704665847916}}, 
   {{3.4735780553264823, -4.4576592667948365, 10003.1027177644}, 
    {-7.459, 3.364999804783309, 1.5727314933367356, 2.9054798900951013}}}, 
  {{{-2.805566477440736, -3.9635998245438255, 10003.161337027064}, 
    {-7.459, 3.356749947613383, 1.5728587154347395, -3.3785835182390933}}, 
   {{3.07029051612267, -4.684069609922816, 10003.097799422792}, 
    {-7.459, 3.35675040066829, 1.5728585085251932, 2.9046015854891616}}}, 
  {{{-2.477930434012379, -4.223907245349839, 10003.149477643974}, 
    {-7.459, 3.34923950682009, 1.5729799235577833, -3.379388295079213}}, 
   {{2.6112443719595486, -4.88972175413063, 10003.094254564618}, 
    {-7.459, 3.3492383221882744, 1.5729805275460262, 2.903797977541273}}}, 
  {{{-3.5263756487477376, 3.245815949033933, 10003.235418049926}, 
    {-7.458, 3.4204682097107724, 1.569131560136033, -3.3719020443379955}}, 
   {{4.113404080433176, 4.018800118591177, 10003.154539453844}, 
    {-7.458, 3.4204661141557167, 1.5691316848413757, 2.9112829231042463}}}, 
  {{{-3.4819276912508568, 3.296697937915582, 10003.227992222288}, 
    {-7.458, 3.413714261456636, 1.5691010374770982, -3.3725928269989196}}, 
   {{4.049436293347306, 4.068548764734151, 10003.148097823263}, 
    {-7.458, 3.4137150802548986, 1.5691016751866402, 2.9105918910976665}}}, 
  {{{-3.437158722046625, 3.348089481499765, 10003.222289591617}, 
    {-7.458, 3.408670161443286, 1.5690719470961036, -3.3731109134409407}}, 
   {{3.97898481339999, 4.123089771481253, 10003.143482395151}, 
    {-7.458, 3.4086704241448778, 1.5690719438381984, 2.910074421890971}}}, 
  {{{-3.3916434012126717, 3.3997098914943367, 10003.217411023132}, 
    {-7.458, 3.4044510757155457, 1.569043601685033, -3.3735457160810403}}, 
   {{3.90596398238511, 4.178274475079037, 10003.139745435954}, 
    {-7.458, 3.404450001146821, 1.5690426855107356, 2.909640444936345}}}, 
  {{{-3.3452016895706573, 3.451458128504798, 10003.21302837643}, 
    {-7.458, 3.4007343602125992, 1.569015728906987, -3.3739298225436833}}, 
   {{3.8422622282457137, 4.224769075801743, 10003.136447006056}, 
    {-7.458, 3.4007345429050453, 1.5690157648691412, 2.9092554583768577}}}, 
  {{{-3.0959983834089084, 3.7110206941148145, 10003.194883299013}, 
    {-7.458, 3.3860862115006123, 1.5688812548405424, -3.375453768467147}}, 
   {{3.477575126930525, 4.468223146722269, 10003.124475929786}, 
    {-7.458, 3.3860861301594967, 1.5688812069231743, 2.9077315936408543}}}, 
  {{{-2.812068206203287, 3.9709720919999847, 10003.179645139588}, 
    {-7.458, 3.3747233609932246, 1.568752740210536, -3.3766470448450168}}, 
   {{3.075446775193081, 4.692056996403038, 10003.116313085755}, 
    {-7.458, 3.3747227363433048, 1.568752746727342, 2.9065382446718204}}}, 
  {{{-2.4831418211522465, 4.230855761536327, 10003.165688309817}, 
    {-7.458, 3.365139034117129, 1.5686302587550618, -3.3776612350458426}}, 
   {{2.6317422505634047, 4.8905240595928285, 10003.11046355959}, 
    {-7.458, 3.3651396252314427, 1.5686305018030227, 2.9055237325372714}}}, 
  {{{-2.092954189697529, 4.490487475639354, 10003.152375438282}, 
    {-7.458, 3.3568637587053374, 1.5685154527604195, -3.3785427994943746}}, 
   {{2.1221796398114043, 5.0624766431360655, 10003.106707213674}, 
    {-7.458, 3.3568636589518284, 1.5685153931851532, 2.9046426215177346}}}, 
  {{{-3.5263756487477376, -3.245815949033933, 10003.235418050057}, 
    {-7.458, 3.4204682106505, 1.5724610924414668, -3.3719020446940635}}, 
   {{4.113404080433176, -4.018800118591177, 10003.1545394538}, 
    {-7.458, 3.420466114181245, 1.572460968754457, 2.911282923107212}}}, 
  {{{-3.4819276912508568, -3.296697937915582, 10003.227992226277}, 
    {-7.458, 3.413714274708353, 1.572491613747142, -3.3725928277986963}}, 
   {{4.049436293347306, -4.068548764734151, 10003.148097822563}, 
    {-7.458, 3.413715085325512, 1.5724909739536768, 2.9105918997392193}}}, 
  {{{-3.437158722046625, -3.348089481499765, 10003.222289591473}, 
    {-7.458, 3.4086701612765986, 1.572520706524696, -3.3731109134272095}}, 
   {{3.97898481339999, -4.123089771481253, 10003.143482395377}, 
    {-7.458, 3.408670424949776, 1.5725207090270448, 2.9100744220727472}}}, 
  {{{-3.3916434012126717, -3.3997098914943367, 10003.217411024487}, 
    {-7.458, 3.4044510751858543, 1.5725490525276837, -3.3735457139361014}}, 
   {{3.90596398238511, -4.178274475079037, 10003.139745432702}, 
    {-7.458, 3.404450000583675, 1.5725499623913046, 2.909640456243599}}}, 
  {{{-3.3452016895706573, -3.451458128504798, 10003.213028378044}, 
    {-7.458, 3.400734370537156, 1.5725769123319857, -3.373929831115053}}, 
   {{3.8422622282457137, -4.224769075801743, 10003.136447009589}, 
    {-7.458, 3.4007345557284236, 1.5725768765407548, 2.9092554647227025}}}, 
  {{{-3.0959983834089084, -3.7110206941148145, 10003.194883302349}, 
    {-7.458, 3.3860862156487523, 1.5727113969038855, -3.375453763554254}}, 
   {{3.477575126930525, -4.468223146722269, 10003.124475929611}, 
    {-7.458, 3.3860861300427803, 1.572711446684321, 2.907731593624275}}}, 
  {{{-2.812068206203287, -3.9709720919999847, 10003.179645148362}, 
    {-7.458, 3.3747233834104575, 1.5728399049232222, -3.376647035513407}}, 
   {{3.075446775193081, -4.692056996403038, 10003.116313060884}, 
    {-7.458, 3.3747226775906847, 1.5728399494278325, 2.9065382324187907}}}, 
  {{{-2.4831418211522465, -4.230855761536327, 10003.165688310564}, 
    {-7.458, 3.3651390378277113, 1.5729623891813003, -3.3776612418224246}}, 
   {{2.6317422505634047, -4.8905240595928285, 10003.110463544466}, 
    {-7.458, 3.365139584783578, 1.57296217869593, 2.905523722192369}}}, 
  {{{-2.092954189697529, -4.490487475639354, 10003.15237543885}, 
    {-7.458, 3.35686376114837, 1.573077199158866, -3.378542799734451}}, 
   {{2.1221796398114043, -5.0624766431360655, 10003.106707212957}, 
    {-7.458, 3.356863655584494, 1.5730772635951282, 2.904642618839581}}}, 
  {{{-3.059865192243937, 3.7845375272078794, 10003.243424184171}, 
    {-7.457, 3.4344926438469052, 1.5689033725997212, -3.3704501332530694}}, 
   {{3.4185522594170785, 4.534709785881533, 10003.174989175997}, 
    {-7.457, 3.434491745904329, 1.5689032929180249, 2.9127351917551563}}}, 
  {{{-2.606410931713272, 4.1539993240212505, 10003.193608212761}, 
    {-7.457, 3.3910990026590597, 1.5686949361408802, -3.3749020653028627}}, 
   {{2.792954053888418, 4.837045030003683, 10003.135769490915}, 
    {-7.457, 3.3910991700072843, 1.5686949818748281, 2.908283188259003}}}, 
  {{{-2.170351701067656, 4.454733834472557, 10003.173582748974}, 
    {-7.457, 3.3767762133997206, 1.5685554741006733, -3.376402232561127}}, 
   {{2.2176839441116827, 5.044812282345855, 10003.12632434727}, 
    {-7.457, 3.376776142960112, 1.5685553807150678, 2.906783256470915}}}, 
  {{{-1.708311849753903, 4.71210636789786, 10003.158351052254}, 
    {-7.457, 3.367351608959854, 1.5684478275611358, -3.3773980557850405}}, 
   {{1.6526409339717858, 5.181254586144114, 10003.12202698254}, 
    {-7.457, 3.367351461202123, 1.5684477977604698, 2.9057873338756943}}}, 
  {{{-3.059865192243937, -3.7845375272078794, 10003.243424184047}, 
    {-7.457, 3.434492643739951, 1.5726892810069006, -3.3704501332346433}}, 
   {{3.4185522594170785, -4.534709785881533, 10003.174989175875}, 
    {-7.457, 3.4344917456960857, 1.572689360856013, 2.912735191537069}}}, 
  {{{-2.606410931713272, -4.1539993240212505, 10003.193608212618}, 
    {-7.457, 3.391099002519857, 1.5728977174840537, -3.3749020653154633}}, 
   {{2.792954053888418, -4.837045030003683, 10003.13576949087}, 
    {-7.457, 3.3910991701007864, 1.572897671643539, 2.90828318827983}}}, 
  {{{-2.170351701067656, -4.454733834472557, 10003.173582748974}, 
    {-7.457, 3.3767762136896393, 1.5730371792563331, -3.3764022326109933}}, 
   {{2.2176839441116827, -5.044812282345855, 10003.126324345}, 
    {-7.457, 3.3767761555108713, 1.5730372536066626, 2.906783282848329}}}, 
  {{{-1.708311849753903, -4.71210636789786, 10003.1583510522}, 
    {-7.457, 3.367351608918205, 1.573144826077101, -3.3773980558026246}}, 
   {{1.6526409339717858, -5.181254586144114, 10003.122026983046}, 
    {-7.457, 3.3673514623167153, 1.573144855408861, 2.905787333916708}}}, 
  {{{-6.491592564341714, 0.3595293211023982, 10007.560365745607}, 
    {-10., 7.695162035816224, 1.5707632791048791, -3.2223678897371704}}, 
   {{7.719104088584997, 0.4367516218957423, 10007.496546007464}, 
    {-10., 7.695161587760952, 1.570763206368975, 3.060817460200755}}}, 
  {{{-6.464325330686641, 0.7190367500006932, 10007.560238645774}, 
    {-10., 7.695185679154462, 1.570730266032618, -3.2223673416503025}}, 
   {{7.679774861768511, 0.8654086896051267, 10007.496716066258}, 
    {-10., 7.695186151724071, 1.5707306628185511, 3.0608178821879943}}}, 
  {{{-6.418653043421985, 1.078500110359501, 10007.56002630739}, 
    {-10., 7.6952261569516045, 1.5706973374582396, -3.2223663969951337}}, 
   {{7.612573737365517, 1.3021163548227739, 10007.497005720566}, 
    {-10., 7.695226452458789, 1.5706974731194037, 3.0608188594847374}}}, 
  {{{-6.354224440532613, 1.4378962927456003, 10007.559726577221}, 
    {-10., 7.695281861050362, 1.5706644859858878, -3.2223650762244302}}, 
   {{7.52225406936453, 1.7185704908286383, 10007.497396184095}, 
    {-10., 7.695281533463236, 1.570665706359424, 3.060819986314154}}}, 
  {{{-6.270529285904724, 1.7972009336731989, 10007.559336885271}, 
    {-10., 7.695352361379473, 1.5706317581772693, -3.222363395959634}}, 
   {{7.39458377567796, 2.168816704780628, 10007.497944696725}, 
    {-10., 7.695352155703234, 1.5706313781175465, 3.0608220461452103}}}, 
  {{{-6.1668771989173905, 2.1563881184668077, 10007.558854484825}, 
    {-10., 7.695438369955086, 1.5705992710295904, -3.2223614164215215}}, 
   {{7.2495080654563715, 2.5793593590043287, 10007.498573032843}, 
    {-10., 7.695438692021392, 1.5705997185395086, 3.060823707447594}}}, 
  {{{-6.042364976766724, 2.5154294071005947, 10007.55827524371}, 
    {-10., 7.695538855532132, 1.5705669643478566, -3.2223590618723734}}, 
   {{7.067122869299093, 3.0073044951945747, 10007.49935983596}, 
    {-10., 7.695539261384016, 1.5705667372655652, 3.0608263111988263}}}, 
  {{{-5.895833425490144, 2.874293351112276, 10007.557593957055}, 
    {-10., 7.695653707224481, 1.5705349123523176, -3.2223563854327044}}, 
   {{6.861071868878229, 3.4153712284145064, 10007.500251911908}, 
    {-10., 7.6956539946460065, 1.5705349457813595, 3.06082889115352}}}, 
  {{{-5.7258035217470145, 3.2329443092313137, 10007.556803901649}, 
    {-10., 7.695782120558486, 1.5705031252087847, -3.222353355807838}}, 
   {{6.620584556789439, 3.823100292665822, 10007.50129312124}, 
    {-10., 7.695782279633772, 1.5705029957866863, 3.060831998788213}}}, 
  {{{-5.530385524745746, 3.5913412571752072, 10007.555896727692}, 
    {-10., 7.69592391408452, 1.570471667327668, -3.2223500073845472}}, 
   {{6.354204962013254, 4.213074355063371, 10007.502450170017}, 
    {-10., 7.695923397923172, 1.5704719895451933, 3.0608351186483036}}}, 
  {{{-5.307143228971171, 3.949435310103048, 10007.554860739587}, 
    {-10., 7.696077502487742, 1.5704406982627077, -3.222346482660927}}, 
   {{6.046909492402213, 4.603117147612788, 10007.503785182338}, 
    {-10., 7.696077166402646, 1.5704407840161423, 3.060838839645546}}}, 
  {{{-5.05289129792896, 4.307168473446718, 10007.553682771022}, 
    {-10., 7.696243431249557, 1.5704100836458286, -3.222342549434954}}, 
   {{5.70278736161824, 4.98146340216696, 10007.505283876762}, 
    {-10., 7.696243481237681, 1.5704100777710797, 3.060842759262564}}}, 
  {{{-4.763366484661223, 4.664467238365542, 10007.55234274989}, 
    {-10., 7.696419503051444, 1.5703800198991433, -3.2223383907432144}}, 
   {{5.319502040070134, 5.345533608354194, 10007.506956698813}, 
    {-10., 7.696419310690729, 1.5703800528484197, 3.060846930741969}}}, 
  {{{-4.432686554408949, 5.021237171199843, 10007.550814273167}, 
    {-10., 7.696604791684221, 1.5703506053564589, -3.2223340842245927}}, 
   {{4.902696311896106, 5.685889202660939, 10007.508783879424}, 
    {-10., 7.696604947299084, 1.570350902173682, 3.0608508665661205}}}, 
  {{{-4.052377623791212, 5.37735077816099, 10007.549059526533}, 
    {-10., 7.696798010167593, 1.5703218820868154, -3.2223295498377076}}, 
   {{4.405307273992977, 6.029453478493473, 10007.510962367678}, 
    {-10., 7.696797847796262, 1.5703218152698972, 3.060855888193762}}}, 
  {{{-3.60946770761184, 5.732623610149119, 10007.547019859634}, 
    {-10., 7.696996420441039, 1.5702940423446592, -3.2223248936345135}}, 
   {{3.8607772390598307, 6.339758563445907, 10007.513359671351}, 
    {-10., 7.696996131200049, 1.5702940295720893, 3.060860511594971}}}, 
  {{{-3.0822386631293983, 6.086765831293175, 10007.544598840164}, 
    {-10., 7.69719938481191, 1.570267203410727, -3.2223200517124115}}, 
   {{3.227605639331727, 6.626359894704363, 10007.516157233822}, 
    {-10., 7.697198833019054, 1.5702671326780386, 3.060865258131199}}}, 
  {{{-2.428668814711531, 6.439245253436528, 10007.54160517566}, 
    {-10., 7.697397518024921, 1.5702420615508683, -3.2223154133535417}}, 
   {{2.4917457600165225, 6.871557817500885, 10007.519423511227}, 
    {-10., 7.6973973369070405, 1.570242083956356, 3.0608698267602072}}}, 
  {{{-6.491592564341714, -0.3595293211023982, 10007.560365745605}, 
    {-10., 7.695162035829225, 1.5708293744847286, -3.222367889737845}}, 
   {{7.719104088584997, -0.4367516218957423, 10007.496546007458}, 
    {-10., 7.695161587756369, 1.57082944722081, 3.0608174602014158}}}, 
  {{{-6.464325330686641, -0.7190367500006932, 10007.560238645778}, 
    {-10., 7.695185679183434, 1.5708623875573382, -3.222367341646157}}, 
   {{7.679774861768511, -0.8654086896051267, 10007.49671606626}, 
    {-10., 7.695186151754338, 1.570861990769726, 3.060817882183492}}}, 
  {{{-6.418653043421985, -1.078500110359501, 10007.560026307392}, 
    {-10., 7.695226156960815, 1.570895316132279, -3.2223663969911214}}, 
   {{7.612573737365517, -1.3021163548227739, 10007.497005720552}, 
    {-10., 7.695226452711638, 1.5708951804382145, 3.0608188594902903}}}, 
  {{{-6.354224440532613, -1.4378962927456003, 10007.559726577229}, 
    {-10., 7.695281861039693, 1.5709281676046816, -3.2223650762218856}}, 
   {{7.52225406936453, -1.7185704908286383, 10007.49739618381}, 
    {-10., 7.695281533225083, 1.5709269472076612, 3.0608199865974375}}}, 
  {{{-6.270529285904724, -1.7972009336731989, 10007.55933688526}, 
    {-10., 7.6953523612324535, 1.5709608954280752, -3.2223633959696047}}, 
   {{7.39458377567796, -2.168816704780628, 10007.49794469186}, 
    {-10., 7.6953521402367056, 1.5709612771344785, 3.0608220432001008}}}, 
  {{{-6.1668771989173905, -2.1563881184668077, 10007.558854484541}, 
    {-10., 7.695438368356517, 1.5709933827631248, -3.2223614164993393}}, 
   {{7.2495080654563715, -2.5793593590043287, 10007.498573042876}, 
    {-10., 7.695438712758232, 1.5709929401066156, 3.0608236919209406}}}, 
  {{{-6.042364976766724, -2.5154294071005947, 10007.558275243753}, 
    {-10., 7.695538855802508, 1.5710256891679817, -3.2223590619610514}}, 
   {{7.067122869299093, -3.0073044951945747, 10007.49935983471}, 
    {-10., 7.6955392636712245, 1.5710259164618061, 3.0608263085579708}}}, 
  {{{-5.895833425490144, -2.874293351112276, 10007.557593957123}, 
    {-10., 7.695653707039774, 1.5710577413236944, -3.2223563855095754}}, 
   {{6.861071868878229, -3.4153712284145064, 10007.50025191195}, 
    {-10., 7.6956539940427735, 1.5710577084023787, 3.060828890310675}}}, 
  {{{-5.7258035217470145, -3.2329443092313137, 10007.556803901674}, 
    {-10., 7.695782122980785, 1.5710895274766696, -3.2223533569627842}}, 
   {{6.620584556789439, -3.823100292665822, 10007.501293100755}, 
    {-10., 7.695782268331156, 1.5710896427105727, 3.0608319941490896}}}, 
  {{{-5.530385524745746, -3.5913412571752072, 10007.555896727654}, 
    {-10., 7.69592391407204, 1.5711209862591775, -3.222350007389082}}, 
   {{6.354204962013254, -4.213074355063371, 10007.502450156268}, 
    {-10., 7.695923379360509, 1.5711206629004322, 3.060835108198911}}}, 
  {{{-5.307143228971171, -3.949435310103048, 10007.554860723843}, 
    {-10., 7.696077549470868, 1.5711519362506154, -3.2223464664617145}}, 
   {{6.046909492402213, -4.603117147612788, 10007.5037851828}, 
    {-10., 7.696077169484394, 1.5711518689094681, 3.060838840099975}}}, 
  {{{-5.05289129792896, -4.307168473446718, 10007.553682770962}, 
    {-10., 7.696243431331705, 1.5711825697422137, -3.222342549448887}}, 
   {{5.70278736161824, -4.98146340216696, 10007.505283873636}, 
    {-10., 7.696243469767087, 1.571182577609626, 3.060842757916016}}}, 
  {{{-4.763366484661223, -4.664467238365542, 10007.55234275034}, 
    {-10., 7.696419499927705, 1.5712126337248598, -3.222338393638969}}, 
   {{5.319502040070134, -5.345533608354194, 10007.506956690047}, 
    {-10., 7.696419258093729, 1.5712126087102078, 3.0608469285277087}}}, 
  {{{-4.432686554408949, -5.021237171199843, 10007.550814271855}, 
    {-10., 7.696604786663251, 1.5712420469449657, -3.222334082781084}}, 
   {{4.902696311896106, -5.685889202660939, 10007.508783872006}, 
    {-10., 7.696604914223518, 1.5712417583161509, 3.0608508604536744}}}, 
  {{{-4.052377623791212, -5.37735077816099, 10007.549059524936}, 
    {-10., 7.696798000564577, 1.5712707736396865, -3.222329547670388}}, 
   {{4.405307273992977, -6.029453478493473, 10007.510962343924}, 
    {-10., 7.696797696806503, 1.5712708651990386, 3.0608558795022804}}}, 
  {{{-3.60946770761184, -5.732623610149119, 10007.547019859727}, 
    {-10., 7.696996421885334, 1.5712986109363156, -3.2223248936487976}}, 
   {{3.8607772390598307, -6.339758563445907, 10007.513359672654}, 
    {-10., 7.696996139734436, 1.5712986225381864, 3.0608605157265325}}}, 
  {{{-3.0822386631293983, -6.086765831293175, 10007.54459884009}, 
    {-10., 7.697199381156302, 1.5713254507175862, -3.2223200512884698}}, 
   {{3.227605639331727, -6.626359894704363, 10007.516157266808}, 
    {-10., 7.697199053441933, 1.5713254922015283, 3.0608652638116234}}}, 
  {{{-2.428668814711531, -6.439245253436528, 10007.5416051763}, 
    {-10., 7.697397524990878, 1.5713505910556937, -3.222315413527357}}, 
   {{2.4917457600165225, -6.871557817500885, 10007.519423514392}, 
    {-10., 7.697397362138643, 1.5713505660693137, 3.0608698262030223}}}, 
  {{{-6.270869031091591, 0., 10006.936628321835}, {-9.5, 7.074882717553738, 
     1.5707963267948966, -3.230730004838251}}, 
   {{7.510981708088519, -2.091312692901536*^-9, 10006.86868564245}, 
    {-9.5, 7.074882595111993, 1.5707963267950877, 3.052455315997627}}}, 
  {{{-6.262097139522671, 0.3480401794472478, 10006.93658372364}, 
    {-9.5, 7.0748921176875665, 1.5707577494963267, -3.230729768939744}}, 
   {{7.497888817581247, 0.4250125635761335, 10006.868748085551}, 
    {-9.5, 7.074892279211825, 1.5707577907727657, 3.0524555226952486}}}, 
  {{{-6.235716731232799, 0.6960607212662374, 10006.936450245415}, 
    {-9.5, 7.074920830086599, 1.5707192060692425, -3.23072893960568}}, 
   {{7.457990248293129, 0.8537939018482571, 10006.86893672409}, 
    {-9.5, 7.074919445931094, 1.5707189010268, 3.0524564888900327}}}, 
  {{{-6.191528208255791, 1.044041520483773, 10006.936225988036}, 
    {-9.5, 7.074967506204603, 1.5706807393897038, -3.2307276685275124}}, 
   {{7.3927861539089275, 1.2720957732522, 10006.869247645687}, 
    {-9.5, 7.07496774199796, 1.5706808812551403, 3.0524575834012175}}}, 
  {{{-6.129192211751704, 1.3919617813960607, 10006.93590951802}, 
    {-9.5, 7.07503247367698, 1.5706423879342837, -3.2307259165206323}}, 
   {{7.298744196531505, 1.698749735184983, 10006.869693064433}, 
    {-9.5, 7.075031489744534, 1.5706420829185948, 3.052459551814513}}}, 
  {{{-6.048214907088418, 1.7397996078879994, 10006.935498716919}, 
    {-9.5, 7.075115859062986, 1.5706042156881421, -3.2307237079725764}}, 
   {{7.181866542211203, 2.1062792551863834, 10006.870250801903}, 
    {-9.5, 7.075115820755687, 1.5706047073429263, 3.0524614581980014}}}, 
  {{{-5.947926343112302, 2.0875312598284794, 10006.934989816375}, 
    {-9.5, 7.075216871667562, 1.570566306585108, -3.2307210804550164}}, 
   {{7.029671957434276, 2.5326996492635545, 10006.870972957873}, 
    {-9.5, 7.075216554542866, 1.5705656375095138, 3.0524645009311886}}}, 
  {{{-5.827451557610383, 2.435130799346559, 10006.934378399283}, 
    {-9.5, 7.075334814952027, 1.5705286570884933, -3.230718002932042}}, 
   {{6.859793586918915, 2.927084432696706, 10006.87178464451}, 
    {-9.5, 7.07533452505078, 1.5705289540562413, 3.052467205587366}}}, 
  {{{-5.685667897099501, 2.782569594700798, 10006.933659716218}, 
    {-9.5, 7.075470043909154, 1.570491183080767, -3.2307143090455197}}, 
   {{6.654850524988859, 3.3299495416673524, 10006.8727624101}, 
    {-9.5, 7.075470626698355, 1.57049146877, 3.0524707978110297}}}, 
  {{{-5.521141641279989, 3.1298145204948473, 10006.93282565959}, 
    {-9.5, 7.075621048906937, 1.5704542000223938, -3.230710343036964}}, 
   {{6.417947994919862, 3.727940159426792, 10006.873892624342}, 
    {-9.5, 7.075621295889571, 1.5704541662245544, 3.0524749560358724}}}, 
  {{{-5.332041991686463, 3.476827564971409, 10006.931867386944}, 
    {-9.5, 7.075787335705592, 1.5704176334822053, -3.230705952347189}}, 
   {{6.151427833940398, 4.113794381809979, 10006.875166556985}, 
    {-9.5, 7.075786560109475, 1.5704175911367975, 3.052479468844218}}}, 
  {{{-5.11600954002782, 3.8235636890257867, 10006.930773336388}, 
    {-9.5, 7.0759680129126235, 1.5703815125045941, -3.2307011700023103}}, 
   {{5.852350424506808, 4.488793658532819, 10006.87659997491}, 
    {-9.5, 7.07596781877949, 1.5703814806018275, 3.0524841824057614}}}, 
  {{{-4.86995752242176, 4.1699681418163195, 10006.929528118544}, 
    {-9.5, 7.076162224981007, 1.5703459438701184, -3.2306959867571785}}, 
   {{5.514687193915579, 4.855517588135709, 10006.878219815657}, 
    {-9.5, 7.076161979254457, 1.5703458401610664, 3.0524894449622617}}}, 
  {{{-4.589756632954094, 4.515972273315397, 10006.928111107365}, 
    {-9.5, 7.076368347966625, 1.5703110208687963, -3.230690552717814}}, 
   {{5.13374487333431, 5.212276707991288, 10006.880050101825}, 
    {-9.5, 7.076367886846938, 1.5703106761864813, 3.052495157124014}}}, 
  {{{-4.269709402293605, 4.86148760901874, 10006.926494609772}, 
    {-9.5, 7.076585728362938, 1.5702768116697237, -3.2306847594393098}}, 
   {{4.723552473991457, 5.541694266949772, 10006.88203124805}, 
    {-9.5, 7.076585729189589, 1.570276849091079, 3.052500478610888}}}, 
  {{{-3.901607206694362, 5.206393194430813, 10006.924637013943}, 
    {-9.5, 7.07681071725815, 1.5702435474128122, -3.2306788083002593}}, 
   {{4.251051561651224, 5.862863680527755, 10006.8843141308}, 
    {-9.5, 7.076810613374241, 1.5702435332358655, 3.052506556089471}}}, 
  {{{-3.4728873819281927, 5.550516509237589, 10006.922478519182}, 
    {-9.5, 7.077044679302845, 1.5702110994632745, -3.2306724541285274}}, 
   {{3.7023678515945484, 6.169698626537901, 10006.886970894457}, 
    {-9.5, 7.077043755056417, 1.5702108966087809, 3.0525130493249577}}}, 
  {{{-2.9625130900568606, 5.893580406830831, 10006.919911969264}, 
    {-9.5, 7.077279066413523, 1.5701801852952102, -3.2306662423961225}}, 
   {{3.0717059652454513, 6.44698822811147, 10006.890035372604}, 
    {-9.5, 7.077278388650338, 1.5701799819244633, 3.05251949598125}}}, 
  {{{-6.262097139522671, -0.3480401794472478, 10006.936583723642}, 
    {-9.5, 7.074892117692409, 1.5708349040934426, -3.230729768940117}}, 
   {{7.497888817581247, -0.4250125635761335, 10006.868748085548}, 
    {-9.5, 7.074892279215705, 1.5708348628169193, 3.0524555226942542}}}, 
  {{{-6.235716731232799, -0.6960607212662374, 10006.936450245417}, 
    {-9.5, 7.074920830092546, 1.5708734475206765, -3.2307289396040026}}, 
   {{7.457990248293129, -0.8537939018482571, 10006.868936724104}, 
    {-9.5, 7.074919445934083, 1.5708737525661, 3.0524564888840815}}}, 
  {{{-6.191528208255791, -1.044041520483773, 10006.93622598804}, 
    {-9.5, 7.074967506185468, 1.5709119142016224, -3.230727668525207}}, 
   {{7.3927861539089275, -1.2720957732522, 10006.869247629369}, 
    {-9.5, 7.074967783922359, 1.5709117604693275, 3.0524575872450046}}}, 
  {{{-6.129192211751704, -1.3919617813960607, 10006.93590951804}, 
    {-9.5, 7.0750324737686725, 1.5709502656550345, -3.230725916502164}}, 
   {{7.298744196531505, -1.698749735184983, 10006.86969306445}, 
    {-9.5, 7.075031489760115, 1.5709505706800921, 3.052459551810671}}}, 
  {{{-6.048214907088418, -1.7397996078879994, 10006.935498716903}, 
    {-9.5, 7.075115858947563, 1.5709884379145058, -3.230723707971149}}, 
   {{7.181866542211203, -2.1062792551863834, 10006.87025080242}, 
    {-9.5, 7.075115818404576, 1.570987947264991, 3.052461458226964}}}, 
  {{{-5.947926343112302, -2.0875312598284794, 10006.934989816264}, 
    {-9.5, 7.075216872443957, 1.5710263469305454, -3.230721080581004}}, 
   {{7.029671957434276, -2.5326996492635545, 10006.870972958235}, 
    {-9.5, 7.0752165536756175, 1.5710270162806745, 3.052464501075362}}}, 
  {{{-5.827451557610383, -2.435130799346559, 10006.93437839902}, 
    {-9.5, 7.075334813626145, 1.5710639967664082, -3.2307180029824067}}, 
   {{6.859793586918915, -2.927084432696706, 10006.87178464452}, 
    {-9.5, 7.07533452501389, 1.5710636995412028, 3.0524672056363613}}}, 
  {{{-5.685667897099501, -2.782569594700798, 10006.93365971623}, 
    {-9.5, 7.075470043907134, 1.5711014705020803, -3.2307143090637416}}, 
   {{6.654850524988859, -3.3299495416673524, 10006.872762401592}, 
    {-9.5, 7.075470636468939, 1.571101177714038, 3.0524707890331}}}, 
  {{{-5.521141641279989, -3.1298145204948473, 10006.932825659836}, 
    {-9.5, 7.07562104822239, 1.571138453544771, -3.2307103439292635}}, 
   {{6.417947994919862, -3.727940159426792, 10006.873892641657}, 
    {-9.5, 7.075621277953519, 1.5711385108228944, 3.052474965059557}}}, 
  {{{-5.332041991686463, -3.476827564971409, 10006.931867386895}, 
    {-9.5, 7.0757873356529455, 1.571175020111489, -3.230705952352463}}, 
   {{6.151427833940398, -4.113794381809979, 10006.875166556985}, 
    {-9.5, 7.075786560016351, 1.5711750625761673, 3.052479468729561}}}, 
  {{{-5.11600954002782, -3.8235636890257867, 10006.93077333104}, 
    {-9.5, 7.0759679835762945, 1.571211152882696, -3.2307011551329685}}, 
   {{5.852350424506808, -4.488793658532819, 10006.87659997483}, 
    {-9.5, 7.07596781864264, 1.5712111729466263, 3.052484182401496}}}, 
  {{{-4.86995752242176, -4.1699681418163195, 10006.92952812002}, 
    {-9.5, 7.076162221941978, 1.5712467100118812, -3.2306959904752084}}, 
   {{5.514687193915579, -4.855517588135709, 10006.878219815531}, 
    {-9.5, 7.076161980477134, 1.571246812723985, 3.052489445024969}}}, 
  {{{-4.589756632954094, -4.515972273315397, 10006.928111107303}, 
    {-9.5, 7.076368348032613, 1.5712816324704684, -3.230690552692615}}, 
   {{5.13374487333431, -5.212276707991288, 10006.880050100985}, 
    {-9.5, 7.076367886066535, 1.571281976573032, 3.0524951576836084}}}, 
  {{{-4.269709402293605, -4.86148760901874, 10006.9264946097}, 
    {-9.5, 7.076585728271428, 1.571315841952753, -3.230684759451317}}, 
   {{4.723552473991457, -5.541694266949772, 10006.882031249157}, 
    {-9.5, 7.076585728840666, 1.5713158039110904, 3.052500481115491}}}, 
  {{{-3.901607206694362, -5.206393194430813, 10006.924637017473}, 
    {-9.5, 7.076810765788895, 1.571349097854462, -3.230678800475724}}, 
   {{4.251051561651224, -5.862863680527755, 10006.884314128549}, 
    {-9.5, 7.076810603683714, 1.5713491224222291, 3.0525065565853637}}}, 
  {{{-3.4728873819281927, -5.550516509237589, 10006.922478486526}, 
    {-9.5, 7.077044574727506, 1.5713815618765892, -3.230672466070907}}, 
   {{3.7023678515945484, -6.169698626537901, 10006.886970938049}, 
    {-9.5, 7.077044000675709, 1.5713817226051943, 3.052513053788708}}}, 
  {{{-2.9625130900568606, -5.893580406830831, 10006.919911969193}, 
    {-9.5, 7.077279066450708, 1.571412468286311, -3.2306662424019827}}, 
   {{3.0717059652454513, -6.44698822811147, 10006.890035367986}, 
    {-9.5, 7.077278374522219, 1.5714126740426784, 3.0525195028218715}}}, 
  {{{-6.019273921074738, 0., 10006.283844527228}, {-9., 6.426147118892449, 
     1.5707963267948966, -3.2415479233472406}}, 
   {{7.269123428923807, -1.1213931202814173*^-7, 10006.21105536048}, 
    {-9., 6.426147004275209, 1.5707963268073477, 3.0416373933339553}}}, 
  {{{-6.010825803832775, 0.3354608786969327, 10006.283797605514}, 
    {-9., 6.426158660223655, 1.570750302117754, -3.241547565158699}}, 
   {{7.25573032278302, 0.422132889075123, 10006.211126231126}, 
    {-9., 6.426158447776362, 1.5707494721334556, 3.0416378124511008}}}, 
  {{{-5.985418033629427, 0.6709047556460856, 10006.283656170472}, 
    {-9., 6.426192902820736, 1.5707043204218194, -3.2415464774647336}}, 
   {{7.217829950614583, 0.8249452627936414, 10006.211328647703}, 
    {-9., 6.426193170464443, 1.5707047227515352, 3.041638781039002}}}, 
  {{{-5.942858948419984, 1.0063142854453286, 10006.283419227917}, 
    {-9., 6.426249742772166, 1.5706584458657369, -3.241544717996474}}, 
   {{7.151683544498139, 1.2451241136434485, 10006.21167977414}, 
    {-9., 6.426250011790157, 1.5706579738429016, 3.041640648486948}}}, 
  {{{-5.882821007364381, 1.341671469890737, 10006.28308524312}, 
    {-9., 6.426329456529356, 1.5706127372339007, -3.2415422734009467}}, 
   {{7.06035743091755, 1.6543426432071555, 10006.21216663666}, 
    {-9., 6.426330796298196, 1.5706122677010577, 3.0416430235527088}}}, 
  {{{-5.804826610938246, 1.6769570200445718, 10006.282650904835}, 
    {-9., 6.426430926945781, 1.5705672778754878, -3.2415392051521335}}, 
   {{6.941883933811983, 2.0618290439306723, 10006.21279603494}, 
    {-9., 6.4264303542180885, 1.5705666665058493, 3.041646329294699}}}, 
  {{{-5.708229656047299, 2.0121501390896634, 10006.282112803929}, 
    {-9., 6.426553530586731, 1.5705220708810155, -3.241535478629549}}, 
   {{6.8051499271457825, 2.4421178551486715, 10006.213529732402}, 
    {-9., 6.426554026625587, 1.570523503750158, 3.0416492687250085}}}, 
  {{{-5.5921862973334395, 2.3472280851871123, 10006.281466777738}, 
    {-9., 6.426697644636817, 1.5704770940432953, -3.2415309456982353}}, 
   {{6.623980207962596, 2.859291501214957, 10006.214490827404}, 
    {-9., 6.426697468024507, 1.5704765885846557, 3.0416545879891164}}}, 
  {{{-5.4556119264493645, 2.682164937597866, 10006.280706085545}, 
    {-9., 6.426861855261902, 1.5704326014929026, -3.2415259120644646}}, 
   {{6.426150636907202, 3.2427593216463944, 10006.215548546506}, 
    {-9., 6.4268613696537, 1.5704326657622185, 3.0416593885065897}}}, 
  {{{-5.297123944425424, 3.016931272783442, 10006.279823251143}, 
    {-9., 6.427045663053862, 1.5703885806043285, -3.241520283618193}}, 
   {{6.20220055961593, 3.6152141967588918, 10006.216749347395}, 
    {-9., 6.427045755047976, 1.5703894349134975, 3.041664500459237}}}, 
  {{{-5.114955240217897, 3.351492470573531, 10006.278808103947}, 
    {-9., 6.42724723450921, 1.5703450791038709, -3.241514121460673}}, 
   {{5.930971303476914, 4.003579184966765, 10006.218194843044}, 
    {-9., 6.42724608478198, 1.5703446715116751, 3.041671601092211}}}, 
  {{{-4.90682993407172, 3.6858078792386344, 10006.277648929796}, 
    {-9., 6.427467075931008, 1.5703021256253782, -3.2415073333624367}}, 
   {{5.641593480255388, 4.361543749301014, 10006.219748795802}, 
    {-9., 6.42746667233676, 1.5703021867207045, 3.0416779635883895}}}, 
  {{{-4.6697693125984205, 4.019826984448813, 10006.276328445716}, 
    {-9., 6.427702701779509, 1.5702598537568604, -3.241500071363608}}, 
   {{5.316953316568853, 4.709845733661581, 10006.221494003832}, 
    {-9., 6.427702623967235, 1.5702601890139356, 3.041684947486597}}}, 
  {{{-4.399789780619603, 4.353486557091851, 10006.274824519533}, 
    {-9., 6.4279525765785595, 1.5702184472357286, -3.2414924042678637}}, 
   {{4.93823676724965, 5.059798709172797, 10006.223525573836}, 
    {-9., 6.427952073080565, 1.5702181105164952, 3.0416933177560797}}}, 
  {{{-4.091395154193059, 4.686704685799202, 10006.273107142666}, 
    {-9., 6.428214972688113, 1.5701779203311852, -3.2414843327525733}}, 
   {{4.541436556480901, 5.373594838219071, 10006.225670528263}, 
    {-9., 6.428215561763536, 1.5701780948461583, 3.0417006813491287}}}, 
  {{{-3.736667529854207, 5.019369180325208, 10006.271132134358}, 
    {-9., 6.42848715467839, 1.5701385520642108, -3.241475973368094}}, 
   {{4.075778180360377, 5.684636968524198, 10006.228182875944}, 
    {-9., 6.4284873032157686, 1.570138497853646, 3.0417093828750854}}}, 
  {{{-3.323488656907078, 5.3513182092094365, 10006.268833081194}, 
    {-9., 6.428766313939539, 1.5701005092074682, -3.2414674088219755}}, 
   {{3.5573217784120397, 5.969373960210367, 10006.230990540433}, 
    {-9., 6.428766273554515, 1.5701004789437003, 3.0417179648444965}}}, 
  {{{-2.8315701835372358, 5.682295045423536, 10006.266098280155}, 
    {-9., 6.429048002511183, 1.5700641300478133, -3.2414587338537557}}, 
   {{2.978431757267635, 6.221094143056238, 10006.234139243692}, 
    {-9., 6.429048157390593, 1.5700642687477333, 3.0417262401301497}}}, 
  {{{-6.010825803832775, -0.3354608786969327, 10006.283797605514}, 
    {-9., 6.426158660220681, 1.570842351472105, -3.241547565157885}}, 
   {{7.25573032278302, -0.422132889075123, 10006.211126231123}, 
    {-9., 6.4261584477840925, 1.5708431814563888, 3.0416378124518366}}}, 
  {{{-5.985418033629427, -0.6709047556460856, 10006.283656170473}, 
    {-9., 6.4261929028437565, 1.5708883331678158, -3.2415464774623244}}, 
   {{7.217829950614583, -0.8249452627936414, 10006.2113286477}, 
    {-9., 6.4261931704642965, 1.57088793083836, 3.0416387810404077}}}, 
  {{{-5.942858948419984, -1.0063142854453286, 10006.283419227935}, 
    {-9., 6.426249742820939, 1.5709342077244148, -3.2415447179832055}}, 
   {{7.151683544498139, -1.2451241136434485, 10006.21167977399}, 
    {-9., 6.426250011450315, 1.5709346797364783, 3.0416406485601692}}}, 
  {{{-5.882821007364381, -1.341671469890737, 10006.283085243116}, 
    {-9., 6.426329456498811, 1.5709799163610283, -3.2415422734005026}}, 
   {{7.06035743091755, -1.6543426432071555, 10006.212166636604}, 
    {-9., 6.426330796459749, 1.5709803858186007, 3.0416430235605874}}}, 
  {{{-5.804826610938246, -1.6769570200445718, 10006.282650906987}, 
    {-9., 6.426430946133958, 1.5710253718752485, -3.241539205329359}}, 
   {{6.941883933811983, -2.0618290439306723, 10006.212796034566}, 
    {-9., 6.426430355122578, 1.5710259865655778, 3.041646330423926}}}, 
  {{{-5.708229656047299, -2.0121501390896634, 10006.282112803874}, 
    {-9., 6.426553530230994, 1.571070582850281, -3.2415354785683466}}, 
   {{6.8051499271457825, -2.4421178551486715, 10006.213529732662}, 
    {-9., 6.426554026975952, 1.571069149875358, 3.0416492689863657}}}, 
  {{{-5.5921862973334395, -2.3472280851871123, 10006.281466777724}, 
    {-9., 6.426697644630208, 1.5711155595489705, -3.2415309457054695}}, 
   {{6.623980207962596, -2.859291501214957, 10006.214490827388}, 
    {-9., 6.42669746803126, 1.5711160650657614, 3.0416545879892904}}}, 
  {{{-5.4556119264493645, -2.682164937597866, 10006.280706085548}, 
    {-9., 6.426861853415608, 1.571160052251268, -3.241525912481313}}, 
   {{6.426150636907202, -3.2427593216463944, 10006.215548546386}, 
    {-9., 6.426861411078996, 1.571159972057468, 3.041659396110835}}}, 
  {{{-5.297123944425424, -3.016931272783442, 10006.279823251085}, 
    {-9., 6.427045662901815, 1.571204073119664, -3.241520283695948}}, 
   {{6.20220055961593, -3.6152141967588918, 10006.216749338057}, 
    {-9., 6.427045753698413, 1.5712032114070258, 3.0416644953025345}}}, 
  {{{-5.114955240217897, -3.351492470573531, 10006.27880810449}, 
    {-9., 6.4272472339353985, 1.5712475747823702, -3.2415141220495904}}, 
   {{5.930971303476914, -4.003579184966765, 10006.218194842913}, 
    {-9., 6.427246083618878, 1.5712479823524448, 3.041671600663266}}}, 
  {{{-4.90682993407172, -3.6858078792386344, 10006.277648929723}, 
    {-9., 6.427467075841424, 1.5712905279749774, -3.241507333372224}}, 
   {{5.641593480255388, -4.361543749301014, 10006.219748800479}, 
    {-9., 6.427466676225713, 1.571290469088572, 3.041677972094911}}}, 
  {{{-4.6697693125984205, -4.019826984448813, 10006.276328445769}, 
    {-9., 6.427702702348777, 1.5713327996307094, -3.241500071550356}}, 
   {{5.316953316568853, -4.709845733661581, 10006.221494003843}, 
    {-9., 6.427702624562802, 1.5713324644450093, 3.04168494755376}}}, 
  {{{-4.399789780619603, -4.353486557091851, 10006.274824519385}, 
    {-9., 6.427952576276289, 1.571374206384227, -3.2414924042780333}}, 
   {{4.93823676724965, -5.059798709172797, 10006.223525574113}, 
    {-9., 6.427952073443089, 1.5713745430241408, 3.0416933175998}}}, 
  {{{-4.091395154193059, -4.686704685799202, 10006.273107142606}, 
    {-9., 6.428214972523184, 1.571414733235985, -3.24148433283646}}, 
   {{4.541436556480901, -5.373594838219071, 10006.225670528815}, 
    {-9., 6.428215557499045, 1.571414560316049, 3.0417006813534506}}}, 
  {{{-3.736667529854207, -5.019369180325208, 10006.27113213569}, 
    {-9., 6.428487123914058, 1.5714541143236975, -3.241475965202853}}, 
   {{4.075778180360377, -5.684636968524198, 10006.22818286986}, 
    {-9., 6.428487302358696, 1.571454146557761, 3.0417093697575908}}}, 
  {{{-3.323488656907078, -5.3513182092094365, 10006.268833080614}, 
    {-9., 6.428766311298211, 1.571492144804754, -3.2414674087580626}}, 
   {{3.5573217784120397, -5.969373960210367, 10006.230990540655}, 
    {-9., 6.42876627535223, 1.5714921742354677, 3.0417179649547195}}}, 
  {{{-2.8315701835372358, -5.682295045423536, 10006.266098279842}, 
    {-9., 6.429048000900324, 1.5715285237835215, -3.24145873394833}}, 
   {{2.978431757267635, -6.221094143056238, 10006.234139243648}, 
    {-9., 6.429048157481428, 1.5715283848275678, 3.0417262401253584}}}, 
  {{{-5.734947341435683, 0., 10005.584108846504}, {-8.5, 5.7312683547763115, 
     1.5707963267948966, -3.2564859614662116}}, 
   {{6.9967486435930475, -3.304720801191946*^-8, 10005.505206969947}, 
    {-8.5, 5.731268273364257, 1.5707963267995506, 3.026699349652109}}}, 
  {{{-5.726866346376518, 0.3212451250120518, 10005.584059367011}, 
    {-8.5, 5.731283251344018, 1.570739633848129, -3.2564854033195507}}, 
   {{6.984022424352537, 0.4028677881951111, 10005.505285063686}, 
    {-8.5, 5.731283611514645, 1.5707395612474586, 3.026699889271992}}}, 
  {{{-5.70256247227368, 0.6424767021041958, 10005.583910299185}, 
    {-8.5, 5.731327405168614, 1.5706829998526541, -3.2564837452105095}}, 
   {{6.945310166530451, 0.8087006176819054, 10005.505519893637}, 
    {-8.5, 5.731325841691164, 1.5706823606998987, 3.0267017503931912}}}, 
  {{{-5.661852060424753, 0.9636808979577964, 10005.583660796428}, 
    {-8.5, 5.731401204682861, 1.5706265045118255, -3.2564809832381325}}, 
   {{6.882213262087179, 1.2037509955270704, 10005.505907827699}, 
    {-8.5, 5.731401851604623, 1.5706265005584195, 3.0267042776195874}}}, 
  {{{-5.604420198687556, 1.2848431427877016, 10005.583308389096}, 
    {-8.5, 5.731503752427596, 1.5705702315291288, -3.25647723155025}}, 
   {{6.7925773845108495, 1.6014573007090418, 10005.506454552318}, 
    {-8.5, 5.731502182432382, 1.570570166565049, 3.026708217978284}}}, 
  {{{-5.529809124785835, 1.6059478104589637, 10005.582850261368}, 
    {-8.5, 5.731634713334682, 1.5705142349570027, -3.2564723740807673}}, 
   {{6.67912627944856, 1.9883877742199845, 10005.507151642247}, 
    {-8.5, 5.731634820373592, 1.5705149548518988, 3.0267127112516277}}}, 
  {{{-5.4373993340502125, 1.926977943127445, 10005.582282878226}, 
    {-8.5, 5.731794007271501, 1.5704585785750356, -3.2564664781970323}}, 
   {{6.533683531768601, 2.386755264729342, 10005.508039197297}, 
    {-8.5, 5.731793255669691, 1.5704581487595843, 3.026719052251679}}}, 
  {{{-5.326380070575123, 2.2479142776787993, 10005.581600357926}, 
    {-8.5, 5.731980121744964, 1.570403383445789, -3.2564596234835412}}, 
   {{6.368248986127389, 2.7618134533636995, 10005.509056536293}, 
    {-8.5, 5.731980458975978, 1.5704038687593502, 3.026725445000764}}}, 
  {{{-5.195711510797324, 2.5687350968477745, 10005.580796320204}, 
    {-8.5, 5.732192279677729, 1.570348673350926, -3.256451774708505}}, 
   {{6.172030884085309, 3.137960584606315, 10005.510260008266}, 
    {-8.5, 5.732192417799262, 1.5703492066718907, 3.026733252515088}}}, 
  {{{-5.044066735572777, 2.8894149203114528, 10005.579861613594}, 
    {-8.5, 5.732428718242299, 1.5702946581986426, -3.256443107441915}}, 
   {{5.954825074174137, 3.4947694961553886, 10005.511599631647}, 
    {-8.5, 5.732430393642073, 1.5702962862730805, 3.0267411283523957}}}, 
  {{{-4.869751871529704, 3.2099242396551997, 10005.578786601476}, 
    {-8.5, 5.732689481949576, 1.5702412639571957, -3.25643345761473}}, 
   {{5.686703539521625, 3.873528809315663, 10005.513236315956}, 
    {-8.5, 5.732689198543476, 1.5702409246486089, 3.026752114721192}}}, 
  {{{-4.670583063928593, 3.530226847533867, 10005.577556818133}, 
    {-8.5, 5.732972163760337, 1.57018856202512, -3.2564229794566057}}, 
   {{5.401002320192516, 4.221321327513843, 10005.514994203524}, 
    {-8.5, 5.732971905457163, 1.5701884739664655, 3.0267624170316774}}}, 
  {{{-4.443703934972826, 3.8502779512296184, 10005.576153710377}, 
    {-8.5, 5.7332747690697845, 1.5701368833835547, -3.2564118310749843}}, 
   {{5.08563240977856, 4.553820664634405, 10005.516939124016}, 
    {-8.5, 5.733274707106248, 1.570137242975901, 3.026773186611818}}}, 
  {{{-4.18529515261984, 4.170021321823979, 10005.574553607285}, 
    {-8.5, 5.7335956183955625, 1.5700862193032132, -3.256399975116751}}, 
   {{4.722305947300082, 4.883797622787751, 10005.519174678457}, 
    {-8.5, 5.7335950260632185, 1.5700861454911248, 3.026785488168706}}}, 
  {{{-3.890086735492065, 4.48938296718128, 10005.572723348223}, 
    {-8.5, 5.733932049763046, 1.5700367291994786, -3.2563875357489014}}, 
   {{4.328077706147154, 5.189535317372378, 10005.521611168533}, 
    {-8.5, 5.733932275496359, 1.5700368564840423, 3.026797589042066}}}, 
  {{{-3.5504876883454393, 4.808261083282801, 10005.570614602724}, 
    {-8.5, 5.734280287233669, 1.5699887350230235, -3.2563746912856817}}, 
   {{3.8779669310585354, 5.4833058225932705, 10005.524390734548}, 
    {-8.5, 5.734280168322755, 1.5699886922539528, 3.0268106916926527}}}, 
  {{{-3.1548814140296684, 5.126508552039557, 10005.568155167355}, 
    {-8.5, 5.734636800713582, 1.5699424113140703, -3.2563615134945696}}, 
   {{3.371562134330305, 5.754007111081262, 10005.527524499616}, 
    {-8.5, 5.7346367983592925, 1.5699423075534484, 3.026823955831655}}}, 
  {{{-2.6838206033887086, 5.443890963299552, 10005.565223307738}, 
    {-8.5, 5.734995895324201, 1.569898217424036, -3.2563482039902034}}, 
   {{2.810725727567244, 5.98978776186171, 10005.531009401264}, 
    {-8.5, 5.734996095159754, 1.569898349665215, 3.026836706224962}}}, 
  {{{-2.0996843735686785, 5.759977390465471, 10005.561581357924}, 
    {-8.5, 5.735343668947607, 1.569857336427067, -3.256335427124394}}, 
   {{2.142710250679645, 6.192947539109572, 10005.535160351701}, 
    {-8.5, 5.735343694741386, 1.5698574204376596, 3.026849565395332}}}, 
  {{{-5.726866346376518, -0.3212451250120518, 10005.584059367018}, 
    {-8.5, 5.731283251343375, 1.5708530197416855, -3.256485403319528}}, 
   {{6.984022424352537, -0.4028677881951111, 10005.505285063695}, 
    {-8.5, 5.7312836115134065, 1.5708530923424746, 3.026699889269464}}}, 
  {{{-5.70256247227368, -0.6424767021041958, 10005.583910299183}, 
    {-8.5, 5.73132740518532, 1.5709096537366385, -3.2564837452104176}}, 
   {{6.945310166530451, -0.8087006176819054, 10005.50551989367}, 
    {-8.5, 5.731325841533285, 1.5709102929150762, 3.0267017503619678}}}, 
  {{{-5.661852060424753, -0.9636808979577964, 10005.583660796443}, 
    {-8.5, 5.731401204729936, 1.5709661490785314, -3.2564809832246553}}, 
   {{6.882213262087179, -1.2037509955270704, 10005.505907827654}, 
    {-8.5, 5.731401851305174, 1.5709661531207797, 3.0267042776230078}}}, 
  {{{-5.604420198687556, -1.2848431427877016, 10005.5833083891}, 
    {-8.5, 5.731503752287925, 1.5710224220904396, -3.2564772315356683}}, 
   {{6.7925773845108495, -1.6014573007090418, 10005.506454552476}, 
    {-8.5, 5.7315021823368015, 1.5710224871889158, 3.0267082181149796}}}, 
  {{{-5.529809124785835, -1.6059478104589637, 10005.582850261397}, 
    {-8.5, 5.73163471344333, 1.5710784186384106, -3.25647237404729}}, 
   {{6.67912627944856, -1.9883877742199845, 10005.507151642301}, 
    {-8.5, 5.73163482042433, 1.5710776987601651, 3.026712711301356}}}, 
  {{{-5.4373993340502125, -1.926977943127445, 10005.582282878217}, 
    {-8.5, 5.731794007247907, 1.5711340750279532, -3.256466478195585}}, 
   {{6.533683531768601, -2.386755264729342, 10005.508039197253}, 
    {-8.5, 5.731793255650373, 1.5711345048171117, 3.026719052249842}}}, 
  {{{-5.326380070575123, -2.2479142776787993, 10005.581600357891}, 
    {-8.5, 5.731980121781442, 1.571189270108443, -3.256459623434668}}, 
   {{6.368248986127389, -2.7618134533636995, 10005.509056536237}, 
    {-8.5, 5.731980458868152, 1.5711887848558825, 3.0267254449996677}}}, 
  {{{-5.195711510797324, -2.5687350968477745, 10005.580796320175}, 
    {-8.5, 5.732192279708172, 1.5712439802239613, -3.2564517746725348}}, 
   {{6.172030884085309, -3.137960584606315, 10005.510260008223}, 
    {-8.5, 5.732192417773828, 1.5712434469089012, 3.026733252512198}}}, 
  {{{-5.044066735572777, -2.8894149203114528, 10005.579861613627}, 
    {-8.5, 5.732428717986726, 1.5712979953875092, -3.2564431075597082}}, 
   {{5.954825074174137, -3.4947694961553886, 10005.511599631342}, 
    {-8.5, 5.7324303928810005, 1.571296367444223, 3.0267411279579046}}}, 
  {{{-4.869751871529704, -3.2099242396551997, 10005.578786600241}, 
    {-8.5, 5.732689481618123, 1.5713513890373867, -3.2564334564121675}}, 
   {{5.686703539521625, -3.873528809315663, 10005.513236315968}, 
    {-8.5, 5.732689198341844, 1.5713517283082297, 3.0267521195941773}}}, 
  {{{-4.670583063928593, -3.530226847533867, 10005.577556818063}, 
    {-8.5, 5.73297216348299, 1.5714040916106686, -3.256422979363261}}, 
   {{5.401002320192516, -4.221321327513843, 10005.514994202242}, 
    {-8.5, 5.732971903387165, 1.571404180000314, 3.0267624143304444}}}, 
  {{{-4.443703934972826, -3.8502779512296184, 10005.576153710299}, 
    {-8.5, 5.733274768962431, 1.5714557702226273, -3.256411831083603}}, 
   {{5.08563240977856, -4.553820664634405, 10005.516939125611}, 
    {-8.5, 5.7332747101316865, 1.5714554099132902, 3.0267731876442427}}}, 
  {{{-4.18529515261984, -4.170021321823979, 10005.574553607128}, 
    {-8.5, 5.733595617781574, 1.571506434461188, -3.256399975047764}}, 
   {{4.722305947300082, -4.883797622787751, 10005.5191746795}, 
    {-8.5, 5.733595023321651, 1.5715065093106602, 3.026785488406365}}}, 
  {{{-3.890086735492065, -4.48938296718128, 10005.572723344912}, 
    {-8.5, 5.733932034188093, 1.5715559248379143, -3.2563875336142933}}, 
   {{4.328077706147154, -5.189535317372378, 10005.521611168357}, 
    {-8.5, 5.7339322750408375, 1.5715557970970448, 3.0267975889973706}}}, 
  {{{-3.5504876883454393, -4.808261083282801, 10005.570614602628}, 
    {-8.5, 5.7342802871249265, 1.5716039185538322, -3.2563746912896474}}, 
   {{3.8779669310585354, -5.4833058225932705, 10005.52439073429}, 
    {-8.5, 5.734280167681305, 1.5716039613311836, 3.0268106916519795}}}, 
  {{{-3.1548814140296684, -5.126508552039557, 10005.568155167253}, 
    {-8.5, 5.734636800564039, 1.5716502422833847, -3.2563615135029904}}, 
   {{3.371562134330305, -5.754007111081262, 10005.527524499521}, 
    {-8.5, 5.734636798176066, 1.5716503461169027, 3.026823955827548}}}, 
  {{{-2.6838206033887086, -5.443890963299552, 10005.565223307567}, 
    {-8.5, 5.734995894666804, 1.571694436264679, -3.2563482040365948}}, 
   {{2.810725727567244, -5.98978776186171, 10005.53100939959}, 
    {-8.5, 5.734996087833502, 1.571694305318994, 3.0268367065344104}}}, 
  {{{-2.0996843735686785, -5.759977390465471, 10005.56158135102}, 
    {-8.5, 5.735343632301032, 1.5717353259081595, -3.256335426247538}}, 
   {{2.142710250679645, -6.192947539109572, 10005.535160361167}, 
    {-8.5, 5.735343748462599, 1.5717352246030285, 3.02684956901725}}}, 
  {{{-5.390952551605393, 0., 10004.791382003004}, {-8., 4.944857666399272, 
     1.5707963267948966, -3.2799163038527004}}, 
   {{6.668751225219626, -3.115184993366154*^-8, 10004.704026302177}, 
    {-8., 4.944857621094819, 1.57079632680084, 3.00326899565381}}}, 
  {{{-5.383318918926037, 0.30404624158178983, 10004.791331385952}, 
    {-8., 4.9448798917583545, 1.5707223214569794, -3.279915252886012}}, 
   {{6.65618798679165, 0.3897017409151123, 10004.704120164675}, 
    {-8., 4.9448802565213335, 1.5707219557409273, 3.0032700516540562}}}, 
  {{{-5.360360024816611, 0.608084062087335, 10004.791178488129}, 
    {-8., 4.944945385713429, 1.5706484178209263, -3.2799121668789186}}, 
   {{6.618598361403523, 0.7773954048937394, 10004.704397862446}, 
    {-8., 4.944943328665111, 1.5706479324257139, 3.0032733049804907}}}, 
  {{{-5.3219012905084355, 0.9121047497575667, 10004.79092242008}, 
    {-8., 4.945054577274648, 1.5705747113586703, -3.279906938820628}}, 
   {{6.556477585357902, 1.1601496916996354, 10004.704863151352}, 
    {-8., 4.945055537813, 1.570574598855524, 3.0032783329179}}}, 
  {{{-5.267644069920012, 1.216099003368508, 10004.79056090493}, 
    {-8., 4.94520688230486, 1.5705012963305878, -3.279899691675235}}, 
   {{6.468733536909006, 1.542800473499882, 10004.70551638755}, 
    {-8., 4.9452076524382775, 1.5705010854006745, 3.003285630179611}}}, 
  {{{-5.1971532809437075, 1.5200564409110213, 10004.790090182036}, 
    {-8., 4.945401365986448, 1.5704282738642845, -3.2798904166681817}}, 
   {{6.35431654097264, 1.9250268130762993, 10004.706367051847}, 
    {-8., 4.9454022001009115, 1.5704273742089851, 3.003295117699925}}}, 
  {{{-5.109840053547593, 1.823965315063914, 10004.789505580353}, 
    {-8., 4.945636846606367, 1.5703557694863368, -3.2798791911239626}}, 
   {{6.220051861362666, 2.286424318220334, 10004.707372604897}, 
    {-8., 4.945637217987447, 1.570356996833869, 3.003305649007098}}}, 
  {{{-5.004935091879036, 2.127812032038919, 10004.788801193532}, 
    {-8., 4.9459121726409325, 1.5702838660329232, -3.2798660558985078}}, 
   {{6.0538892684439976, 2.6572974414494164, 10004.708609158544}, 
    {-8., 4.945912932100537, 1.5702845156607634, 3.003318928716222}}}, 
  {{{-4.881450526486326, 2.4315803588881097, 10004.787968610586}, 
    {-8., 4.946225146696271, 1.5702127794714935, -3.27985122027335}}, 
   {{5.865773779053759, 3.0116738379015926, 10004.71001406525}, 
    {-8., 4.946225156524505, 1.5702143411640928, 3.0033333324599916}}}, 
  {{{-4.738127837354176, 2.73525131218104, 10004.786999279891}, 
    {-8., 4.9465752311173485, 1.5701423880362242, -3.2798344765942558}}, 
   {{5.640179158780553, 3.374273959581977, 10004.71168768841}, 
    {-8., 4.946575834788214, 1.5701423971935031, 3.0033507873853846}}}, 
  {{{-4.573357891854641, 3.0388010957036173, 10004.785879707708}, 
    {-8., 4.9469593151520845, 1.5700730768132556, -3.27981620390364}}, 
   {{5.398709648649477, 3.7082684628039426, 10004.713494986036}, 
    {-8., 4.946961326566777, 1.5700742721441037, 3.0033681297607306}}}, 
  {{{-4.385068787111333, 3.3422006284912262, 10004.784594380926}, 
    {-8., 4.947375249998713, 1.5700048961481876, -3.279796416246141}}, 
   {{5.1139003776504985, 4.048570810532664, 10004.715607479808}, 
    {-8., 4.947375630194627, 1.5700050695351457, 3.0033887220245616}}}, 
  {{{-4.170550802420648, 3.645413101815485, 10004.78312242578}, 
    {-8., 4.947820009194956, 1.5699379905225108, -3.2797752612740014}}, 
   {{4.802580249722062, 4.369241094769254, 10004.717923644701}, 
    {-8., 4.94781926437742, 1.569938182773139, 3.003409926616289}}}, 
  {{{-3.9261807916588487, 3.9483911689464675, 10004.781436763675}, 
    {-8., 4.948290472691455, 1.5698724635508112, -3.2797528437093115}}, 
   {{4.455291919729129, 4.676763421192761, 10004.720506999589}, 
    {-8., 4.948290093678815, 1.56987259729728, 3.003432383425996}}}, 
  {{{-3.646960185813358, 4.251071281391803, 10004.779499329808}, 
    {-8., 4.948782290291728, 1.5698087212665892, -3.2797294484432893}}, 
   {{4.064790050688734, 4.971031434224761, 10004.72340644473}, 
    {-8., 4.948781985587774, 1.5698085168010654, 3.0034561508147872}}}, 
  {{{-3.3256914596434695, 4.553366118935395, 10004.777256600044}, 
    {-8., 4.949290802310464, 1.5697469048640276, -3.279705229741726}}, 
   {{3.6336511052537057, 5.243127748249285, 10004.726610135589}, 
    {-8., 4.949290304139393, 1.569746792664946, 3.00348029606513}}}, 
  {{{-2.95135998609897, 4.855146648131959, 10004.774625789156}, 
    {-8., 4.94980844571181, 1.5696875659718346, -3.279680622244508}}, 
   {{3.1733160282160116, 5.481456690928495, 10004.730047481782}, 
    {-8., 4.949809512839724, 1.5696880992538953, 3.0035036262534573}}}, 
  {{{-2.5055305040867144, 5.15620765866236, 10004.771470285343}, 
    {-8., 4.950325946333311, 1.5696313247869145, -3.279656029366488}}, 
   {{2.6031466525812537, 5.711610541901942, 10004.734260568766}, 
    {-8., 4.950326040779844, 1.5696313486517952, 3.003529136386638}}}, 
  {{{-1.9525454608720025, 5.456173555730448, 10004.76752926083}, 
    {-8., 4.950831233930402, 1.5695789325204488, -3.2796319012186035}}, 
   {{1.938775863413979, 5.8992761905882, 10004.739170669825}, 
    {-8., 4.950831043246729, 1.5695788820294565, 3.0035534457390374}}}, 
  {{{-5.383318918926037, -0.30404624158178983, 10004.791331385948}, 
    {-8., 4.9448798917585055, 1.5708703321328972, -3.2799152528859516}}, 
   {{6.65618798679165, -0.3897017409151123, 10004.70412016468}, 
    {-8., 4.944880256519749, 1.570870697848952, 3.003270051653093}}}, 
  {{{-5.360360024816611, -0.608084062087335, 10004.791178488138}, 
    {-8., 4.944945385715072, 1.5709442357701606, -3.2799121668745332}}, 
   {{6.618598361403523, -0.7773954048937394, 10004.704397862444}, 
    {-8., 4.944943328662617, 1.570944721166921, 3.003273304976541}}}, 
  {{{-5.3219012905084355, -0.9121047497575667, 10004.790922420092}, 
    {-8., 4.94505457729268, 1.5710179422340285, -3.279906938810115}}, 
   {{6.556477585357902, -1.1601496916996354, 10004.704863151353}, 
    {-8., 4.945055537812595, 1.571018054739826, 3.003278332909957}}}, 
  {{{-5.267644069920012, -1.216099003368508, 10004.790560904958}, 
    {-8., 4.94520688233667, 1.5710913572662832, -3.2798996916588243}}, 
   {{6.468733536909006, -1.542800473499882, 10004.705516387536}, 
    {-8., 4.945207652428269, 1.571091568189646, 3.00328563017923}}}, 
  {{{-5.1971532809437075, -1.5200564409110213, 10004.790090182063}, 
    {-8., 4.9454013659171885, 1.5711643797731214, -3.279890416622595}}, 
   {{6.35431654097264, -1.9250268130762993, 10004.7063670513}, 
    {-8., 4.9454022000294175, 1.5711652787767556, 3.003295117214072}}}, 
  {{{-5.109840053547593, -1.823965315063914, 10004.789505580355}, 
    {-8., 4.945636846583494, 1.5712368841381992, -3.2798791910877805}}, 
   {{6.220051861362666, -2.286424318220334, 10004.707372603098}, 
    {-8., 4.945637216784719, 1.5712356555432225, 3.0033056467638306}}}, 
  {{{-5.004935091879036, -2.127812032038919, 10004.788801193527}, 
    {-8., 4.945912172658501, 1.5713087875580667, -3.279866055875319}}, 
   {{6.0538892684439976, -2.6572974414494164, 10004.708609158515}, 
    {-8., 4.945912932093781, 1.5713081379198, 3.0033189287433992}}}, 
  {{{-4.881450526486326, -2.4315803588881097, 10004.78796860261}, 
    {-8., 4.94622514464778, 1.5713798672631187, -3.279851228006558}}, 
   {{5.865773779053759, -3.0116738379015926, 10004.710014054252}, 
    {-8., 4.946225129003871, 1.5713783215748822, 3.003333317656665}}}, 
  {{{-4.738127837354176, -2.73525131218104, 10004.786999281714}, 
    {-8., 4.946575224527646, 1.5714502698480155, -3.2798344777550104}}, 
   {{5.640179158780553, -3.374273959581977, 10004.711687688285}, 
    {-8., 4.946575834531771, 1.571450256513177, 3.0033507873500827}}}, 
  {{{-4.573357891854641, -3.0388010957036173, 10004.78587970771}, 
    {-8., 4.946959315092206, 1.571519576772704, -3.2798162039961665}}, 
   {{5.398709648649477, -3.7082684628039426, 10004.713494969592}, 
    {-8., 4.946961290731159, 1.5715183771377303, 3.003368131952129}}}, 
  {{{-4.385068787111333, -3.3422006284912262, 10004.784594382778}, 
    {-8., 4.947375241795647, 1.5715877633817157, -3.2797964214167834}}, 
   {{5.1139003776504985, -4.048570810532664, 10004.71560747899}, 
    {-8., 4.947375626682133, 1.5715875826107675, 3.003388720645828}}}, 
  {{{-4.170550802420648, -3.645413101815485, 10004.783122425722}, 
    {-8., 4.947820009121578, 1.5716546630698789, -3.2797752612633007}}, 
   {{4.802580249722062, -4.369241094769254, 10004.717923649507}, 
    {-8., 4.9478192718693705, 1.5716544670138535, 3.0034099286345732}}}, 
  {{{-3.9261807916588487, -3.9483911689464675, 10004.781436762427}, 
    {-8., 4.948290471318485, 1.5717201903634093, -3.2797528441673687}}, 
   {{4.455291919729129, -4.676763421192761, 10004.720506999447}, 
    {-8., 4.948290092413619, 1.5717200571850125, 3.003432382487622}}}, 
  {{{-3.646960185813358, -4.251071281391803, 10004.77949933457}, 
    {-8., 4.9487823234092, 1.5717839186730926, -3.279729452279876}}, 
   {{4.064790050688734, -4.971031434224761, 10004.72340645221}, 
    {-8., 4.948782019746199, 1.571784128001961, 3.0034561567711977}}}, 
  {{{-3.3256914596434695, -4.553366118935395, 10004.777256599607}, 
    {-8., 4.949290802037728, 1.5718457485898742, -3.279705230242752}}, 
   {{3.6336511052537057, -5.243127748249285, 10004.726610141468}, 
    {-8., 4.949290335284491, 1.5718458510202862, 3.003480304095815}}}, 
  {{{-2.95135998609897, -4.855146648131959, 10004.774625794471}, 
    {-8., 4.949808470663435, 1.5719050809824164, -3.2796806216324477}}, 
   {{3.1733160282160116, -5.481456690928495, 10004.73004747003}, 
    {-8., 4.949809462360646, 1.5719045703501788, 3.003503625429219}}}, 
  {{{-2.5055305040867144, -5.15620765866236, 10004.77147028416}, 
    {-8., 4.950325940546254, 1.5719613305070053, -3.279656029281887}}, 
   {{2.6031466525812537, -5.711610541901942, 10004.734260571862}, 
    {-8., 4.950326080483897, 1.5719612904542155, 3.0035291453222888}}}, 
  {{{-1.9525454608720025, -5.456173555730448, 10004.767529260791}, 
    {-8., 4.950831233824874, 1.5720137211002079, -3.2796319012234836}}, 
   {{1.938775863413979, -5.8992761905882, 10004.739170669782}, 
    {-8., 4.950831043078586, 1.5720137716067342, 3.003553445754993}}}, 
  {{{-5.11730742587342, 0., 10004.202880971196}, {-7.7, 4.361761313546128, 
     1.5707963267948966, -3.304667357435176}}, 
   {{6.409217006620324, -3.0799346906491267*^-7, 10004.107820681458}, 
    {-7.7, 4.361761321231013, 1.5707963268706544, 2.9785179500051915}}}, 
  {{{-5.110034426608644, 0.2903649045927578, 10004.202834665697}, 
    {-7.7, 4.361795511970133, 1.5707036998022883, -3.3046652915707795}}, 
   {{6.39694785579626, 0.37667054625273017, 10004.107933639969}, 
    {-7.7, 4.361795989917301, 1.5707036649519062, 2.9785200079167136}}}, 
  {{{-5.088160454735583, 0.5807269759644619, 10004.202695562748}, 
    {-7.7, 4.361898255820863, 1.5706112103194596, -3.3046591198051227}}, 
   {{6.358602802221185, 0.7637494504275388, 10004.108279939372}, 
    {-7.7, 4.361896023496, 1.5706083854351038, 2.978526573738641}}}, 
  {{{-5.051517903487545, 0.8710831228811153, 10004.202462326175}, 
    {-7.7, 4.362069607107147, 1.570518975192471, -3.304648753493176}}, 
   {{6.298744226587095, 1.125442051529911, 10004.10883593274}, 
    {-7.7, 4.36207046008496, 1.5705189765972964, 2.978536537870092}}}, 
  {{{-4.999819845734269, 1.1614296125341879, 10004.202131897893}, 
    {-7.7, 4.362308120392633, 1.5704271824770701, -3.304634398829596}}, 
   {{6.212354933687575, 1.496678987251776, 10004.109628722847}, 
    {-7.7, 4.36230907743322, 1.570427029639263, 2.978550940348991}}}, 
  {{{-4.932648572700682, 1.4517616189097757, 10004.201699536134}, 
    {-7.7, 4.362611816636407, 1.570335901150427, -3.3046160834158047}}, 
   {{6.100376878133947, 1.8653462251445252, 10004.110653810621}, 
    {-7.7, 4.362612850304171, 1.5703352835540714, 2.9785693849208505}}}, 
  {{{-4.849439504742174, 1.7420731310278776, 10004.201160071298}, 
    {-7.7, 4.36297964043188, 1.5702453319491432, -3.304593922731578}}, 
   {{5.96508604078687, 2.223399775928598, 10004.111895793509}, 
    {-7.7, 4.362980775372438, 1.5702455067575927, 2.9785913028375037}}}, 
  {{{-4.749454367897027, 2.032356166489525, 10004.200505992492}, 
    {-7.7, 4.363408922027048, 1.5701556690091292, -3.304568162690427}}, 
   {{5.80296542279158, 2.5786492063587927, 10004.113378506006}, 
    {-7.7, 4.363409576361981, 1.5701557458636144, 2.978617118371019}}}, 
  {{{-4.631746498721597, 2.3226005866436124, 10004.199728803338}, 
    {-7.7, 4.363897701484715, 1.5700668418911599, -3.3045386268961168}}, 
   {{5.613129806761238, 2.929156868901205, 10004.115111596486}, 
    {-7.7, 4.363901006133043, 1.5700664795147887, 2.978646782891216}}}, 
  {{{-4.495108176893185, 2.6127929130646113, 10004.198816126534}, 
    {-7.7, 4.3644423733768845, 1.5699792725662747, -3.3045058645200682}}, 
   {{5.3956149245239065, 3.271550489462452, 10004.117087531315}, 
    {-7.7, 4.364442250400062, 1.569978514383664, 2.97867989810685}}}, 
  {{{-4.337997792284449, 2.90291587886027, 10004.197753846163}, 
    {-7.7, 4.3650397046185, 1.5698930754075586, -3.3044699515029214}}, 
   {{5.154453497121899, 3.598059009795694, 10004.119284562526}, 
    {-7.7, 4.36503801882568, 1.569893055580341, 2.9787154296647955}}}, 
  {{{-4.158429622154442, 3.192946777689572, 10004.196522972168}, 
    {-7.7, 4.365684960743285, 1.5698083030657946, -3.3044311206830552}}, 
   {{4.883278675049265, 3.91519645321851, 10004.12174793622}, 
    {-7.7, 4.365683595255631, 1.5698086377645617, 2.9787539689488995}}}, 
  {{{-3.9538082298071706, 3.482856172355377, 10004.195100315925}, 
    {-7.7, 4.366374059547169, 1.5697251998546484, -3.304389648778204}}, 
   {{4.575287751047929, 4.2256290863152906, 10004.124527304866}, 
    {-7.7, 4.366373982137602, 1.5697249543067848, 2.9787958891940867}}}, 
  {{{-3.7206627174987363, 3.7726039141364, 10004.193453016573}, 
    {-7.7, 4.367100153422066, 1.5696442436374847, -3.3043460633772317}}, 
   {{4.234085108258437, 4.520327342579205, 10004.127595411532}, 
    {-7.7, 4.367099470617096, 1.5696436839721466, 2.97883987782044}}}, 
  {{{-3.454208736774827, 4.062137070712466, 10004.191540307474}, 
    {-7.7, 4.3678585767174285, 1.5695653987856732, -3.304300448967305}}, 
   {{3.8673426755731692, 4.78991565443218, 10004.130901400235}, 
    {-7.7, 4.36785833202309, 1.569565748826159, 2.9788844802822516}}}, 
  {{{-3.1475557081576326, 4.351379162632054, 10004.189299831361}, 
    {-7.7, 4.368639626762212, 1.5694892649796743, -3.304253533079595}}, 
   {{3.441384801512963, 5.051672818839703, 10004.134693599943}, 
    {-7.7, 4.368639702239969, 1.5694890679852942, 2.978932032497025}}}, 
  {{{-5.110034426608644, -0.2903649045927578, 10004.202834665695}, 
    {-7.7, 4.361795511973309, 1.5708889537874586, -3.3046652915720736}}, 
   {{6.39694785579626, -0.37667054625273017, 10004.107933639969}, 
    {-7.7, 4.3617959899171055, 1.5708889886381463, 2.9785200079140175}}}, 
  {{{-5.088160454735583, -0.5807269759644619, 10004.202695562757}, 
    {-7.7, 4.361898255826777, 1.570981443271182, -3.3046591198016655}}, 
   {{6.358602802221185, -0.7637494504275388, 10004.10827993935}, 
    {-7.7, 4.361896023475438, 1.570984268155276, 2.9785265737397055}}}, 
  {{{-5.051517903487545, -0.8710831228811153, 10004.202462326188}, 
    {-7.7, 4.362069607146715, 1.571073678397929, -3.3046487534806257}}, 
   {{6.298744226587095, -1.125442051529911, 10004.108835932735}, 
    {-7.7, 4.362070460068837, 1.5710736770010347, 2.9785365378719204}}}, 
  {{{-4.999819845734269, -1.1614296125341879, 10004.202131897891}, 
    {-7.7, 4.362308120394636, 1.5711654711177168, -3.304634398824425}}, 
   {{6.212354933687575, -1.496678987251776, 10004.109628740247}, 
    {-7.7, 4.362309090727508, 1.5711656212794523, 2.9785509280207596}}}, 
  {{{-4.932648572700682, -1.4517616189097757, 10004.201699536128}, 
    {-7.7, 4.36261181662238, 1.5712567524428553, -3.3046160834165192}}, 
   {{6.100376878133947, -1.8653462251445252, 10004.110653810578}, 
    {-7.7, 4.362612850313167, 1.5712573701521029, 2.9785693852449335}}}, 
  {{{-4.849439504742174, -1.7420731310278776, 10004.20116007129}, 
    {-7.7, 4.362979640431653, 1.5713473216748444, -3.30459392267412}}, 
   {{5.96508604078687, -2.223399775928598, 10004.111895793163}, 
    {-7.7, 4.362980775130783, 1.5713471468684588, 2.978591299428819}}}, 
  {{{-4.749454367897027, -2.032356166489525, 10004.200505992663}, 
    {-7.7, 4.363408949065817, 1.5714369786277527, -3.304568137527832}}, 
   {{5.80296542279158, -2.5786492063587927, 10004.113378505996}, 
    {-7.7, 4.363409576427996, 1.5714369076256887, 2.9786171184809707}}}, 
  {{{-4.631746498721597, -2.3226005866436124, 10004.19972880333}, 
    {-7.7, 4.36389770147679, 1.5715258117067972, -3.3045386268995203}}, 
   {{5.613129806761238, -2.929156868901205, 10004.115111595856}, 
    {-7.7, 4.363901011058077, 1.571526171476786, 2.9786467745466507}}}, 
  {{{-4.495108176893185, -2.6127929130646113, 10004.198816126505}, 
    {-7.7, 4.364442373340084, 1.5716133810570283, -3.3045058644598555}}, 
   {{5.3956149245239065, -3.271550489462452, 10004.117087531204}, 
    {-7.7, 4.364442250266203, 1.571614139273082, 2.978679898018844}}}, 
  {{{-4.337997792284449, -2.90291587886027, 10004.197753846136}, 
    {-7.7, 4.365039704591026, 1.571699578206658, -3.304469951520313}}, 
   {{5.154453497121899, -3.598059009795694, 10004.11928456205}, 
    {-7.7, 4.3650380177184225, 1.5716995987078883, 2.9787154293745504}}}, 
  {{{-4.158429622154442, -3.192946777689572, 10004.196522972119}, 
    {-7.7, 4.365684960731352, 1.5717843505483913, -3.304431120696498}}, 
   {{4.883278675049265, -3.91519645321851, 10004.121747932259}, 
    {-7.7, 4.365683581315041, 1.5717840269595162, 2.978753954884303}}}, 
  {{{-3.9538082298071706, -3.482856172355377, 10004.19510031555}, 
    {-7.7, 4.366374058651679, 1.5718674543773645, -3.3043896485423176}}, 
   {{4.575287751047929, -4.2256290863152906, 10004.124527304713}, 
    {-7.7, 4.366373981956746, 1.5718676992584222, 2.97879588915817}}}, 
  {{{-3.7206627174987363, -3.7726039141364, 10004.193453016504}, 
    {-7.7, 4.36710015332493, 1.5719484099579062, -3.3043460633664186}}, 
   {{4.234085108258437, -4.520327342579205, 10004.12759541133}, 
    {-7.7, 4.367099470326873, 1.5719489696599878, 2.978839877808367}}}, 
  {{{-3.454208736774827, -4.062137070712466, 10004.191540307322}, 
    {-7.7, 4.367858580069661, 1.572027252863448, -3.304300450559568}}, 
   {{3.8673426755731692, -4.78991565443218, 10004.130901405055}, 
    {-7.7, 4.367858338546193, 1.5720268983304726, 2.978884476515132}}}, 
  {{{-3.1475557081576326, -4.351379162632054, 10004.189299828116}, 
    {-7.7, 4.368639598220859, 1.572103402491486, -3.304253523832475}}, 
   {{3.441384801512963, -5.051672818839703, 10004.134693600136}, 
    {-7.7, 4.368639700292861, 1.572103587380002, 2.9789320307042315}}}, 
  {{{-4.821707248453896, 0., 10003.609067784933}, {-7.5, 3.7742155524502574, 
     1.5707963267948966, -3.340851402779548}}, 
   {{6.130460775060692, -9.522913873021019*^-8, 10003.5045232556}, 
    {-7.5, 3.7742222697287247, 1.5707963268262206, 2.9423243303675988}}}, 
  {{{-4.794211774044916, 0.5511840219804942, 10003.609050900468}, 
    {-7.5, 3.7745588403315793, 1.5705566180791708, -3.3408237434441457}}, 
   {{6.081531452361553, 0.7329444175855315, 10003.505224832285}, 
    {-7.5, 3.7745619277807227, 1.5705550912464457, 2.9423525060200606}}}, 
  {{{-4.759581201324419, 0.8267915020103696, 10003.608922627753}, 
    {-7.5, 3.7748744529363174, 1.5704380796459512, -3.3408026804419033}}, 
   {{6.02003039198283, 1.097735263163964, 10003.506000623045}, 
    {-7.5, 3.774874290974264, 1.5704355585555996, 2.9423830846936228}}}, 
  {{{-4.647411989274509, 1.378113849753864, 10003.608835974415}, 
    {-7.5, 3.776246219683165, 1.5702020101860013, -3.3406911709660716}}, 
   {{5.826316564070259, 1.8058251240547663, 10003.5088121852}, 
    {-7.5, 3.776248470441624, 1.5702008827960856, 2.9424943511162143}}}, 
  {{{-4.5688604480877775, 1.6538350998501148, 10003.608745040505}, 
    {-7.5, 3.7771680225939948, 1.5700855018732038, -3.340616470060345}}, 
   {{5.691524140769031, 2.155700876654309, 10003.51074105997}, 
    {-7.5, 3.777170580373027, 1.570084099560806, 2.9425694909354694}}}, 
  {{{-4.4744432084393875, 1.9296030982634456, 10003.60861356618}, 
    {-7.5, 3.7782454413747195, 1.5699701815799978, -3.340529032432868}}, 
   {{5.531388928335337, 2.4992383936108853, 10003.513013352243}, 
    {-7.5, 3.77824048156945, 1.5699687289149176, 2.942656761152803}}}, 
  {{{-4.363247792321099, 2.2054181441599923, 10003.608422500187}, 
    {-7.5, 3.7794661800226046, 1.5698564188462913, -3.3404300992118587}}, 
   {{5.349771358479256, 2.828017813828127, 10003.515605150442}, 
    {-7.5, 3.7794630027105267, 1.5698566611250662, 2.942754972464691}}}, 
  {{{-4.2341143289481575, 2.4812772622816364, 10003.608152514844}, 
    {-7.5, 3.78081967351161, 1.5697443883944946, -3.34032049779707}}, 
   {{5.140360866443265, 3.151952871028498, 10003.518550367555}, 
    {-7.5, 3.780817121859585, 1.5697451498131643, 2.9428642720153055}}}, 
  {{{-4.085561566584881, 2.757171755999411, 10003.607775906557}, 
    {-7.5, 3.7822896922120357, 1.5696344150609385, -3.3402017651439726}}, 
   {{4.895439542242009, 3.476814970577485, 10003.521903287477}, 
    {-7.5, 3.7822896399213737, 1.5696329991039448, 2.9429849971106434}}}, 
  {{{-3.722025465983782, 3.309019099487836, 10003.60662370584}, 
    {-7.5, 3.7855694635301766, 1.5694209321182424, -3.339936470714901}}, 
   {{4.339759659465144, 4.065407440330229, 10003.529501954747}, 
    {-7.5, 3.7855697273719304, 1.5694214478020758, 2.94324835905598}}}, 
  {{{-3.501233312598963, 3.5849177805952346, 10003.605756799774}, 
    {-7.5, 3.7873353247696753, 1.5693183755669258, -3.339793972908542}}, 
   {{4.013624799826675, 4.340937740645919, 10003.533845914235}, 
    {-7.5, 3.7873351329261697, 1.569319181318956, 2.9433904428550233}}}, 
  {{{-3.248749133763677, 3.860746377594296, 10003.604626200662}, 
    {-7.5, 3.7891639164826865, 1.5692190160801949, -3.3396465825870467}}, 
   {{3.6437073384112213, 4.605616286303592, 10003.53864128553}, 
    {-7.5, 3.7891625886017657, 1.5692191322460065, 2.9435385405229186}}}, 
  {{{-2.9579969761797353, 4.136439763923084, 10003.603152379535}, 
    {-7.5, 3.7910328732036374, 1.5691234794025661, -3.339496135592361}}, 
   {{3.2361599948858157, 4.847881627331711, 10003.543830648663}, 
    {-7.5, 3.791032719870185, 1.5691233839560461, 2.943689317119046}}}, 
  {{{-2.618924434564072, 4.4118992460854285, 10003.601219057779}, 
    {-7.5, 3.7929144833559683, 1.5690323441208833, -3.3393448224934157}}, 
   {{2.785847987121223, 5.063992977395877, 10003.549443793852}, 
    {-7.5, 3.7929148528097376, 1.5690324538727192, 2.943840317096497}}}, 
  {{{-2.2147204731299857, 4.686965726245423, 10003.598641906974}, 
    {-7.5, 3.7947749667802655, 1.5689465470267618, -3.3391952837653176}}, 
   {{2.264661991695599, 5.254857610517434, 10003.555714512278}, 
    {-7.5, 3.7947749810550233, 1.5689465467362949, 2.943990025127932}}}, 
  {{{-1.7128849182486632, 4.961336462338694, 10003.595056315142}, 
    {-7.5, 3.796542356488603, 1.5688684708398408, -3.339053498494788}}, 
   {{1.6533818717012418, 5.406166065723355, 10003.562785371567}, 
    {-7.5, 3.7965418570608613, 1.5688683680793443, 2.944132072313216}}}, 
  {{{-4.794211774044916, -0.5511840219804942, 10003.609050900468}, 
    {-7.5, 3.774558840332993, 1.571036035511728, -3.340823743444203}}, 
   {{6.081531452361553, -0.7329444175855315, 10003.505224832272}, 
    {-7.5, 3.7745619277653115, 1.5710375623441717, 2.9423525060213263}}}, 
  {{{-4.759581201324419, -0.8267915020103696, 10003.608922627764}, 
    {-7.5, 3.7748744529680045, 1.5711545739448367, -3.340802680427382}}, 
   {{6.02003039198283, -1.097735263163964, 10003.506000622972}, 
    {-7.5, 3.774874290980148, 1.5711570950283678, 2.9423830847389865}}}, 
  {{{-4.647411989274509, -1.378113849753864, 10003.608835974419}, 
    {-7.5, 3.776246219670437, 1.5713906434121898, -3.340691170966338}}, 
   {{5.826316564070259, -1.8058251240547663, 10003.508812185224}, 
    {-7.5, 3.776248470639967, 1.5713917706781473, 2.9424943513278716}}}, 
  {{{-4.5688604480877775, -1.6538350998501148, 10003.608745040568}, 
    {-7.5, 3.7771680226096715, 1.571507151794194, -3.3406164700688326}}, 
   {{5.691524140769031, -2.155700876654309, 10003.51074105993}, 
    {-7.5, 3.777170580390677, 1.5715085539689058, 2.942569491007593}}}, 
  {{{-4.4744432084393875, -1.9296030982634456, 10003.608613566275}, 
    {-7.5, 3.7782454413071425, 1.5716224721092256, -3.340529032486545}}, 
   {{5.531388928335337, -2.4992383936108853, 10003.513013346103}, 
    {-7.5, 3.778240459097594, 1.5716239431621697, 2.942656746647447}}}, 
  {{{-4.363247792321099, -2.2054181441599923, 10003.60842250019}, 
    {-7.5, 3.7794661800022795, 1.5717362347224788, -3.34043009926851}}, 
   {{5.349771358479256, -2.828017813828127, 10003.515605150358}, 
    {-7.5, 3.7794630033056933, 1.5717359916445663, 2.942754974676395}}}, 
  {{{-4.2341143289481575, -2.4812772622816364, 10003.608152515118}, 
    {-7.5, 3.78081967379425, 1.5718482649263619, -3.3403204985411525}}, 
   {{5.140360866443265, -3.151952871028498, 10003.518550367406}, 
    {-7.5, 3.780817121758788, 1.571847503367163, 2.942864272934684}}}, 
  {{{-4.085561566584881, -2.757171755999411, 10003.607775910432}, 
    {-7.5, 3.7822897014232066, 1.571958224860551, -3.3402017659633363}}, 
   {{4.895439542242009, -3.476814970577485, 10003.52190328752}, 
    {-7.5, 3.782289640326957, 1.5719596540782452, 2.9429849973383964}}}, 
  {{{-3.722025465983782, -3.309019099487836, 10003.606623705791}, 
    {-7.5, 3.7855694635110613, 1.572171721470822, -3.3399364707219297}}, 
   {{4.339759659465144, -4.065407440330229, 10003.529501954703}, 
    {-7.5, 3.7855697273632414, 1.5721712058813677, 2.9432483589677574}}}, 
  {{{-3.501233312598963, -3.5849177805952346, 10003.605756799676}, 
    {-7.5, 3.787335324624478, 1.5722742780568708, -3.3397939728709405}}, 
   {{4.013624799826675, -4.340937740645919, 10003.533845913127}, 
    {-7.5, 3.787335121343887, 1.5722734815672048, 2.9433904356798166}}}, 
  {{{-3.248749133763677, -3.860746377594296, 10003.604626192597}, 
    {-7.5, 3.7891639125008827, 1.5723736355812756, -3.339646594126285}}, 
   {{3.6437073384112213, -4.605616286303592, 10003.538641284704}, 
    {-7.5, 3.789162587116028, 1.5723735196393775, 2.9435385521735733}}}, 
  {{{-2.9579969761797353, -4.136439763923084, 10003.603152379448}, 
    {-7.5, 3.791032873161149, 1.5724691741978976, -3.3394961356051005}}, 
   {{3.2361599948858157, -4.847881627331711, 10003.543830648834}, 
    {-7.5, 3.7910327203359757, 1.5724692695810103, 2.9436893171783085}}}, 
  {{{-2.618924434564072, -4.4118992460854285, 10003.601219057646}, 
    {-7.5, 3.792914483208865, 1.572560309488144, -3.339344822512124}}, 
   {{2.785847987121223, -5.063992977395877, 10003.549443793689}, 
    {-7.5, 3.792914852460285, 1.5725601999505536, 2.943840317023106}}}, 
  {{{-2.2147204731299857, -4.686965726245423, 10003.598641907161}, 
    {-7.5, 3.7947749676223856, 1.5726461061610668, -3.3391952837622543}}, 
   {{2.264661991695599, -5.254857610517434, 10003.555714512202}, 
    {-7.5, 3.794774980986746, 1.5726461068745703, 2.943990025140675}}}, 
  {{{-1.7128849182486632, -4.961336462338694, 10003.595056311411}, 
    {-7.5, 3.796542344785093, 1.5727241836072907, -3.3390534840230166}}, 
   {{1.6533818717012418, -5.406166065723355, 10003.56278537425}, 
    {-7.5, 3.796541871877019, 1.572724276121356, 2.944132074619327}}}, 
  {{{-4.809152760245098, 0., 10003.584826490724}, {-7.495, 3.750240050538563, 
     1.5707963267948966, -3.3426892004538216}}, 
   {{6.118661574724133, 1.7075183200200611*^-12, 10003.479845239412}, 
    {-7.495, 3.7502400611686237, 1.5707963267948941, 2.940496106777442}}}, 
  {{{-4.802312902721166, 0.2749595596667332, 10003.584829919433}, 
    {-7.495, 3.750333895689827, 1.5706752790044738, -3.342681458765015}}, 
   {{6.1063494738606074, 0.3679351403905328, 10003.480030441991}, 
    {-7.495, 3.7503336471893034, 1.5706740321242532, 2.940503906805611}}}, 
  {{{-4.781742414847534, 0.5499308042279532, 10003.584843332947}, 
    {-7.495, 3.750619431361896, 1.5705544267693003, -3.342657721575457}}, 
   {{6.070044089708144, 0.7299609382992122, 10003.480584630914}, 
    {-7.495, 3.750618088456895, 1.5705535793738543, 2.9405271854957227}}}, 
  {{{-4.74727665588191, 0.8249246991805502, 10003.584858661958}, 
    {-7.495, 3.7510894240464574, 1.5704339978012674, -3.342618776574859}}, 
   {{6.007597921366765, 1.1001012412805422, 10003.481522329972}, 
    {-7.495, 3.7510902360724496, 1.5704301851338869, 2.9405663863378733}}}, 
  {{{-4.698639604210843, 1.0999514531724721, 10003.58487131745}, 
    {-7.495, 3.7517410889774823, 1.5703141633526208, -3.3425648406049446}}, 
   {{5.9241368667452505, 1.4503262067710363, 10003.4827933298}, 
    {-7.495, 3.7517390091590266, 1.5703128762202418, 2.9406193216879624}}}, 
  {{{-4.635416155908706, 1.3750165388972226, 10003.584849772269}, 
    {-7.495, 3.7525443418827877, 1.5701954083287526, -3.342499339359688}}, 
   {{5.814371704461298, 1.8046240419427613, 10003.484422757725}, 
    {-7.495, 3.7525450853159725, 1.5701938867717606, 2.9406863711520916}}}, 
  {{{-4.557082421557478, 1.6501310818646489, 10003.584818906744}, 
    {-7.495, 3.7535305881868957, 1.5700776446320024, -3.3424183026926193}}, 
   {{5.681444560850533, 2.149638874022077, 10003.48640901707}, 
    {-7.495, 3.7535319087899173, 1.5700771561482465, 2.9407674129899677}}}, 
  {{{-4.462924807125452, 1.9252994508100107, 10003.584758930938}, 
    {-7.495, 3.754684793598292, 1.5699610991829793, -3.3423232883171967}}, 
   {{5.516255573095727, 2.503308247273617, 10003.488810005087}, 
    {-7.495, 3.7546811307764805, 1.569957373300769, 2.94086356533839}}}, 
  {{{-4.35202928385184, 2.2005219856604805, 10003.584645586996}, 
    {-7.495, 3.7559891682154714, 1.5698461026118, -3.3422160959265037}}, 
   {{5.337898402205678, 2.8252905279587917, 10003.491471728956}, 
    {-7.495, 3.7559896656078413, 1.5698458978227101, 2.9409693418167757}}}, 
  {{{-4.223239810027096, 2.4757975567479016, 10003.584463513313}, 
    {-7.495, 3.7574375562564515, 1.5697328490483142, -3.342097099486951}}, 
   {{5.127660543086803, 3.14995781045243, 10003.494528863848}, 
    {-7.495, 3.757437297824617, 1.5697328910144581, 2.9410880137475246}}}, 
  {{{-4.075076216004856, 2.751118036019487, 10003.584182975716}, 
    {-7.495, 3.759011592023483, 1.5696216733325161, -3.3419680614850322}}, 
   {{4.8899987644354965, 3.4652828650382523, 10003.497937853259}, 
    {-7.495, 3.759011813499017, 1.5696217509339696, 2.941217201589516}}}, 
  {{{-3.9055890860974825, 3.026437941264793, 10003.583671164528}, 
    {-7.495, 3.7605860982332118, 1.569515316320332, -3.3418425580652054}}, 
   {{4.637071563886506, 3.755414116151396, 10003.50148232462}, 
    {-7.495, 3.760583948572833, 1.5695188104614342, 2.941347228873719}}}, 
  {{{-3.7124557942259604, 3.301841845669471, 10003.583223172513}, 
    {-7.495, 3.7625013331681396, 1.5694062160662152, -3.341682183166141}}, 
   {{4.326086517055336, 4.062393265504967, 10003.505847774883}, 
    {-7.495, 3.762504287136988, 1.5694059831357163, 2.941503425051746}}}, 
  {{{-3.492204107680377, 3.577194765710816, 10003.58246039448}, 
    {-7.495, 3.764381812963142, 1.569302684242231, -3.3415283899503483}}, 
   {{3.9963938700212136, 4.3398869622063, 10003.51035162323}, 
    {-7.495, 3.764381355614167, 1.5693024291691098, 2.9416571787984096}}}, 
  {{{-3.240324440657565, 3.852488526614921, 10003.581436491611}, 
    {-7.495, 3.7663288095018346, 1.5692023427096802, -3.341369310906407}}, 
   {{3.641572217257356, 4.5934658064060265, 10003.515160706722}, 
    {-7.495, 3.7663299690538574, 1.5692031494104706, 2.9418149943311924}}}, 
  {{{-2.9502512803153977, 4.127656970356722, 10003.5800672138}, 
    {-7.495, 3.7683153032950965, 1.5691059568775745, -3.341207257242902}}, 
   {{3.222337435081732, 4.8424423204761045, 10003.520585865192}, 
    {-7.495, 3.7683137012146584, 1.569105545344751, 2.941978625946253}}}, 
  {{{-2.6119519489987217, 4.402602598664962, 10003.578236803012}, 
    {-7.495, 3.7703146515112933, 1.5690140445807885, -3.341044371533032}}, 
   {{2.7768622425054814, 5.055553953306666, 10003.52630132287}, 
    {-7.495, 3.7703152502534456, 1.569014105984217, 2.942140828910954}}}, 
  {{{-2.2086466387149417, 4.677165177795568, 10003.575755391985}, 
    {-7.495, 3.7722877270035444, 1.56892758834392, -3.3408837290956916}}, 
   {{2.253949172164426, 5.246388737337975, 10003.532728112354}, 
    {-7.495, 3.7722872930148017, 1.5689274864076803, 2.9423017924819517}}}, 
  {{{-1.7078987034555086, 4.951041217204628, 10003.572251806243}, 
    {-7.495, 3.77415702353558, 1.5688490794977283, -3.3407318407768303}}, 
   {{1.662912502459212, 5.392968218197008, 10003.539753578973}, 
    {-7.495, 3.7741572534410697, 1.5688491165616543, 2.942453372063034}}}, 
  {{{-4.802312902721166, -0.2749595596667332, 10003.584829919431}, 
    {-7.495, 3.750333895689269, 1.5709173745854816, -3.342681458763855}}, 
   {{6.1063494738606074, -0.3679351403905328, 10003.48003044199}, 
    {-7.495, 3.75033364718728, 1.5709186214655058, 2.940503906806445}}}, 
  {{{-4.781742414847534, -0.5499308042279532, 10003.584843332947}, 
    {-7.495, 3.7506194313632863, 1.5710382268217173, -3.342657721575068}}, 
   {{6.070044089708144, -0.7299609382992122, 10003.480584630901}, 
    {-7.495, 3.750618088441701, 1.5710390742167735, 2.94052718549649}}}, 
  {{{-4.74727665588191, -0.8249246991805502, 10003.584858661967}, 
    {-7.495, 3.7510894240793626, 1.571158655789317, -3.3426187765609274}}, 
   {{6.007597921366765, -1.1001012412805422, 10003.481522329905}, 
    {-7.495, 3.751090236085866, 1.5711624684488863, 2.9405663863861244}}}, 
  {{{-4.698639604210843, -1.0999514531724721, 10003.584871317456}, 
    {-7.495, 3.7517410890279868, 1.5712784902340338, -3.342564840587794}}, 
   {{5.9241368667452505, -1.4503262067710363, 10003.482793329793}, 
    {-7.495, 3.7517390101928414, 1.5712797771992935, 2.9406193228647397}}}, 
  {{{-4.635416155908706, -1.3750165388972226, 10003.584849772269}, 
    {-7.495, 3.752544341870185, 1.5713972452688725, -3.3424993393609848}}, 
   {{5.814371704461298, -1.8046240419427613, 10003.484422757805}, 
    {-7.495, 3.752545085551772, 1.5713987666963, 2.9406863714070353}}}, 
  {{{-4.557082421557478, -1.6501310818646489, 10003.584818906826}, 
    {-7.495, 3.753530588201876, 1.571515009046789, -3.3424183027107714}}, 
   {{5.681444560850533, -2.149638874022077, 10003.486409017043}, 
    {-7.495, 3.753531908824796, 1.5715154973598977, 2.940767413078907}}}, 
  {{{-4.462924807125452, -1.9252994508100107, 10003.584758930896}, 
    {-7.495, 3.754684793747153, 1.571631554419902, -3.342323288177962}}, 
   {{5.516255573095727, -2.503308247273617, 10003.488810004861}, 
    {-7.495, 3.754681130562619, 1.5716352802880724, 2.9408635655046766}}}, 
  {{{-4.35202928385184, -2.2005219856604805, 10003.58464558698}, 
    {-7.495, 3.755989168242484, 1.5717465509685054, -3.3422160958525007}}, 
   {{5.337898402205678, -2.8252905279587917, 10003.491471730487}, 
    {-7.495, 3.7559896669707356, 1.57174675247632, 2.9409693524620977}}}, 
  {{{-4.223239810027096, -2.4757975567479016, 10003.584463513287}, 
    {-7.495, 3.757437556268132, 1.5718598045472145, -3.34209709949718}}, 
   {{5.127660543086803, -3.14995781045243, 10003.494528863685}, 
    {-7.495, 3.757437297635165, 1.5718597626121853, 2.941088013720233}}}, 
  {{{-4.075076216004856, -2.751118036019487, 10003.584182974211}, 
    {-7.495, 3.759011592644707, 1.5719709814071463, -3.341968053505774}}, 
   {{4.8899987644354965, -3.4652828650382523, 10003.497937853188}, 
    {-7.495, 3.759011813438476, 1.571970902675136, 2.9412172015636857}}}, 
  {{{-3.9055890860974825, -3.026437941264793, 10003.583671164448}, 
    {-7.495, 3.760586098209555, 1.5720773372290644, -3.3418425581046085}}, 
   {{4.637071563886506, -3.755414116151396, 10003.501482324751}, 
    {-7.495, 3.760583948842606, 1.5720738424261966, 2.9413472264358207}}}, 
  {{{-3.7124557942259604, -3.301841845669471, 10003.583223172456}, 
    {-7.495, 3.7625013331527675, 1.5721864375229897, -3.3416821831733676}}, 
   {{4.326086517055336, -4.062393265504967, 10003.505847774444}, 
    {-7.495, 3.7625042862729017, 1.572186671094532, 2.9415034245955676}}}, 
  {{{-3.492204107680377, -3.577194765710816, 10003.582460394373}, 
    {-7.495, 3.7643818128110826, 1.5722899693820374, -3.3415283899122947}}, 
   {{3.9963938700212136, -4.3398869622063, 10003.510351630359}, 
    {-7.495, 3.7643813766410856, 1.5722902209187541, 2.941657179505735}}}, 
  {{{-3.240324440657565, -3.852488526614921, 10003.581436491762}, 
    {-7.495, 3.7663288129678762, 1.572390307881668, -3.3413693134194684}}, 
   {{3.641572217257356, -4.5934658064060265, 10003.515160706904}, 
    {-7.495, 3.766329971174984, 1.5723895022442478, 2.9418149956690054}}}, 
  {{{-2.9502512803153977, -4.127656970356722, 10003.580067212873}, 
    {-7.495, 3.768315328884507, 1.5724866793439587, -3.341207283671794}}, 
   {{3.222337435081732, -4.8424423204761045, 10003.520585872762}, 
    {-7.495, 3.7683137193498717, 1.5724871018589994, 2.9419786277648363}}}, 
  {{{-2.6119519489987217, -4.402602598664962, 10003.578236802883}, 
    {-7.495, 3.770314651368496, 1.5725786090303353, -3.341044371550737}}, 
   {{2.7768622425054814, -5.055553953306666, 10003.526301322478}, 
    {-7.495, 3.770315249457569, 1.5725785480149825, 2.9421408289704845}}}, 
  {{{-2.2086466387149417, -4.677165177795568, 10003.575755391921}, 
    {-7.495, 3.7722877270123867, 1.5726650652562992, -3.3408837291023703}}, 
   {{2.253949172164426, -5.246388737337975, 10003.532728096621}, 
    {-7.495, 3.772287249901144, 1.5726651842355552, 2.9423017800045055}}}, 
  {{{-1.7078987034555086, -4.951041217204628, 10003.5722518057}, 
    {-7.495, 3.774157021341288, 1.5727435752930172, -3.3407318400628756}}, 
   {{1.662912502459212, -5.392968218197008, 10003.5397535817}, 
    {-7.495, 3.774157262849571, 1.5727435326148616, 2.9424533714229812}}}, 
  {{{-4.789005074055352, 0.2742933349313836, 10003.559163815731}, 
    {-7.49, 3.724967092666907, 1.570673699575822, -3.3446556609324225}}, 
   {{6.093077991276294, 0.3785175627387567, 10003.453910671551}, 
    {-7.49, 3.72496991939587, 1.5706686825313316, 2.93852544966372}}}, 
  {{{-4.768460945993782, 0.5485959663839323, 10003.559132006214}, 
    {-7.49, 3.725204165185063, 1.5705515398170375, -3.3446381077642418}}, 
   {{6.0566218369290485, 0.7356193929865593, 10003.454424426332}, 
    {-7.49, 3.72520623919575, 1.5705484312132607, 2.938547663411611}}}, 
  {{{-4.734100367957325, 0.8229256386139434, 10003.559178081467}, 
    {-7.49, 3.7257065499623865, 1.5704297195097856, -3.3445960756767747}}, 
   {{5.997366929493676, 1.0875458410824732, 10003.455371363638}, 
    {-7.49, 3.725708642868706, 1.5704294534694734, 2.938589382138309}}}, 
  {{{-4.6856115018665, 1.097292102917439, 10003.559234527713}, 
    {-7.49, 3.72640447670098, 1.570308544494553, -3.344537702044718}}, 
   {{5.910983925736593, 1.4509751414234737, 10003.456721181154}, 
    {-7.49, 3.726407239093408, 1.5703063133173092, 2.938648284165313}}}, 
  {{{-4.622592320137606, 1.3717054387388246, 10003.559292398959}, 
    {-7.49, 3.7272919960705053, 1.570188250667269, -3.3444635310270763}}, 
   {{5.8039598561034484, 1.7965836138795601, 10003.45841577729}, 
    {-7.49, 3.7272942658608947, 1.5701883762297202, 2.938721834091534}}}, 
  {{{-4.5444992747643855, 1.6461738652702156, 10003.559340678528}, 
    {-7.49, 3.7283621407666585, 1.5700690741916892, -3.3443741299357947}}, 
   {{5.669314239652357, 2.14636810628517, 10003.460507148568}, 
    {-7.49, 3.728364021375947, 1.570068586586593, 2.938811440902329}}}, 
  {{{-4.450623557784672, 1.9207033060016627, 10003.559366065243}, 
    {-7.49, 3.72960704616973, 1.5699512247527405, -3.344270204974288}}, 
   {{5.509307893431011, 2.489659835673032, 10003.462966414692}, 
    {-7.49, 3.7296029574164704, 1.569950323082376, 2.9389153354714415}}}, 
  {{{-4.340055497985036, 2.1952961970804976, 10003.55935012355}, 
    {-7.49, 3.731014972458614, 1.5698349227131159, -3.344152770922843}}, 
   {{5.326985092580889, 2.8194537287419648, 10003.465776588311}, 
    {-7.49, 3.7310165507484987, 1.5698351048795818, 2.9390325022732937}}}, 
  {{{-4.211638445104898, 2.469951591144777, 10003.559272956696}, 
    {-7.49, 3.732575269218568, 1.5697204885221117, -3.344022772495254}}, 
   {{5.11655817455379, 3.1443404998933735, 10003.468961061464}, 
    {-7.49, 3.7325767815867383, 1.5697206662629806, 2.9391624914525343}}}, 
  {{{-3.702270896804984, 3.2942031726037384, 10003.558396353992}, 
    {-7.49, 3.7380296792979126, 1.569390370741784, -3.3435692077811834}}, 
   {{4.316966729838456, 4.0542470704794225, 10003.48069932232}, 
    {-7.49, 3.738030209353752, 1.5693904463092938, 2.939616041086559}}}, 
  {{{-3.482602379003056, 3.5689820499556926, 10003.557763598834}, 
    {-7.49, 3.7400512263868846, 1.5692857640716609, -3.343401459664192}}, 
   {{3.9873039617722412, 4.33161229347396, 10003.485366320256}, 
    {-7.49, 3.740051062891684, 1.569285646939073, 2.9397839497886453}}}, 
  {{{-2.6045550631037804, 4.3927400841383735, 10003.553928761976}, 
    {-7.49, 3.7464140392175653, 1.5689943723676547, -3.342874907817819}}, 
   {{2.764669743612668, 5.04771402091552, 10003.501844981276}, 
    {-7.49, 3.746413880761866, 1.5689943031147786, 2.9403105281728705}}}, 
  {{{-4.789005074055352, -0.2742933349313836, 10003.559163815735}, 
    {-7.49, 3.724967092666476, 1.5709189540141733, -3.3446556609291074}}, 
   {{6.093077991276294, -0.3785175627387567, 10003.453910671538}, 
    {-7.49, 3.724969919393044, 1.5709239710583247, 2.938525449666007}}}, 
  {{{-4.768460945993782, -0.5485959663839323, 10003.559132006216}, 
    {-7.49, 3.7252041651859615, 1.571041113774096, -3.3446381077629006}}, 
   {{6.0566218369290485, -0.7356193929865593, 10003.454424426316}, 
    {-7.49, 3.7252062391793563, 1.5710442223770755, 2.938547663414553}}}, 
  {{{-4.734100367957325, -0.8229256386139434, 10003.55917808148}, 
    {-7.49, 3.7257065499952913, 1.5711629340806932, -3.344596075662107}}, 
   {{5.997366929493676, -1.0875458410824732, 10003.455371363572}, 
    {-7.49, 3.7257086428987005, 1.5711632001147178, 2.9385893821980993}}}, 
  {{{-4.6856115018665, -1.097292102917439, 10003.55923452772}, 
    {-7.49, 3.7264044767535203, 1.5712841090917191, -3.3445377020261557}}, 
   {{5.910983925736593, -1.4509751414234737, 10003.456721181181}, 
    {-7.49, 3.726407240135286, 1.5712863400937693, 2.938648285347437}}}, 
  {{{-4.622592320137606, -1.3717054387388246, 10003.559292398957}, 
    {-7.49, 3.7272919960588355, 1.5714044029322163, -3.344463531029826}}, 
   {{5.8039598561034484, -1.7965836138795601, 10003.4584157774}, 
    {-7.49, 3.7272942662142756, 1.5714042771673185, 2.938721834493265}}}, 
  {{{-4.5444992747643855, -1.6461738652702156, 10003.559340678612}, 
    {-7.49, 3.728362140775952, 1.5715235794914173, -3.344374129953812}}, 
   {{5.669314239652357, -2.14636810628517, 10003.460507148546}, 
    {-7.49, 3.7283640214484626, 1.571524066892145, 2.9388114410315094}}}, 
  {{{-4.450623557784672, -1.9207033060016627, 10003.559366065194}, 
    {-7.49, 3.729607046337033, 1.5716414288688723, -3.3442702048099187}}, 
   {{5.509307893431011, -2.489659835673032, 10003.462966414452}, 
    {-7.49, 3.7296029572368337, 1.5716423302514413, 2.9389153361935927}}}, 
  {{{-4.340055497985036, -2.1952961970804976, 10003.55935012354}, 
    {-7.49, 3.731014972473113, 1.5717577308690915, -3.344152770910084}}, 
   {{5.326985092580889, -2.8194537287419648, 10003.465776590405}, 
    {-7.49, 3.731016556230388, 1.5717575410570117, 2.939032511540557}}}, 
  {{{-4.211638445104898, -2.469951591144777, 10003.55927295669}, 
    {-7.49, 3.732575269286562, 1.5718721650973735, -3.3440227726227123}}, 
   {{5.11655817455379, -3.1443404998933735, 10003.46896106139}, 
    {-7.49, 3.7325767815453728, 1.571871987232538, 2.9391624915684917}}}, 
  {{{-3.702270896804984, -3.2942031726037384, 10003.55839634035}, 
    {-7.49, 3.7380296558280843, 1.5722023007542565, -3.3435691927009215}}, 
   {{4.316966729838456, -4.0542470704794225, 10003.480699323309}, 
    {-7.49, 3.7380302150262916, 1.5722022004984413, 2.939616046794176}}}, 
  {{{-3.482602379003056, -3.5689820499556926, 10003.55776359872}, 
    {-7.49, 3.740051226224633, 1.5723068895553343, -3.343401459623705}}, 
   {{3.9873039617722412, -4.33161229347396, 10003.485366321887}, 
    {-7.49, 3.740051071507771, 1.5723069990353011, 2.9397839590246537}}}, 
  {{{-2.6045550631037804, -4.3927400841383735, 10003.55392876193}, 
    {-7.49, 3.7464140393972567, 1.5725982810735903, -3.3428749078550233}}, 
   {{2.764669743612668, -5.04771402091552, 10003.501844981229}, 
    {-7.49, 3.746413880375296, 1.5725983506961403, 2.9403105287701186}}}, 
  {{{-4.781447137674439, 0., 10003.531552901193}, 
    {-7.485, 3.6975959454018756, 1.5707963267948966, -3.3468280240742434}}, 
   {{6.092638251170225, -3.2215047611465586*^-8, 10003.425614641284}, 
    {-7.485, 3.697608741841375, 1.5707963268059482, 2.936341203126179}}}, 
  {{{-4.719839653622188, 0.820762052644801, 10003.531482239332}, 
    {-7.485, 3.698335036149457, 1.5704249164235895, -3.346773372682368}}, 
   {{5.9839249271492765, 1.0855994779951146, 10003.427179650906}, 
    {-7.485, 3.6983362815572014, 1.5704247455729512, 2.9364120325565564}}}, 
  {{{-4.6715210837071, 1.094415908354691, 10003.53160423031}, 
    {-7.485, 3.6991016115122917, 1.5703022011072467, -3.346708193621887}}, 
   {{5.896398319333681, 1.4529656658208745, 10003.428610776546}, 
    {-7.485, 3.6991003551970536, 1.5702985665373643, 2.936477940667248}}}, 
  {{{-4.437336664051118, 1.9157388925538263, 10003.532034705286}, 
    {-7.485, 3.7026175413932756, 1.5699403447688558, -3.3464095449373237}}, 
   {{5.496682485224124, 2.484936079676778, 10003.435191110922}, 
    {-7.485, 3.702617921959143, 1.5699395340773001, 2.936775850418318}}}, 
  {{{-4.327132321826316, 2.1896560606074895, 10003.5321439938}, 
    {-7.485, 3.7041571754983447, 1.5698226445620205, -3.3462790978438077}}, 
   {{5.310714198334363, 2.8206105219613162, 10003.438166750437}, 
    {-7.485, 3.704153250142262, 1.5698212672577005, 2.936906594846518}}}, 
  {{{-4.199128226366145, 2.4636476511407555, 10003.532202754042}, 
    {-7.485, 3.7058606351166263, 1.56970686968874, -3.3461349312570334}}, 
   {{5.104122508472194, 3.1389455499976338, 10003.44148302291}, 
    {-7.485, 3.705861706666294, 1.5697070920170568, 2.9370502820894875}}}, 
  {{{-3.8833451946063486, 3.0117891648165678, 10003.531932949576}, 
    {-7.485, 3.709566615819312, 1.5694844211777774, -3.345825225540738}}, 
   {{4.6159429225217306, 3.7408589153427334, 10003.44903565352}, 
    {-7.485, 3.7095629795655536, 1.5694884368044952, 2.9373641695608623}}}, 
  {{{-3.691269608479796, 3.285952206359846, 10003.531680940803}, 
    {-7.485, 3.7116910085168677, 1.5693755933122207, -3.3456452848173512}}, 
   {{4.324257408032285, 4.029853180434612, 10003.453493042276}, 
    {-7.485, 3.7116904817912677, 1.5693793764729806, 2.9375425463439604}}}, 
  {{{-3.4722892472274256, 3.560160844663937, 10003.53132528407}, 
    {-7.485, 3.7140079519425213, 1.5692673356737992, -3.3454470633286713}}, 
   {{3.975259548836076, 4.324485796584286, 10003.458635570221}, 
    {-7.485, 3.7140080554230432, 1.569267052236018, 2.937738556303315}}}, 
  {{{-3.221767357475443, 3.8342989468166166, 10003.530600057187}, 
    {-7.485, 3.7162786618034915, 1.5691649922469397, -3.3452559420548686}}, 
   {{3.6143408916482715, 4.581380789335107, 10003.463864917108}, 
    {-7.485, 3.716279079755346, 1.5691650770964607, 2.9379292728868824}}}, 
  {{{-2.9332141933221334, 4.108338729535657, 10003.529528975514}, 
    {-7.485, 3.7185914384178718, 1.5690666588580333, -3.3450615913442063}}, 
   {{3.20846865288387, 4.821659557645415, 10003.469555719445}, 
    {-7.485, 3.7185914562534, 1.5690665979551284, 2.9381238259268585}}}, 
  {{{-2.5966351744799887, 4.382180232639984, 10003.527985545295}, 
    {-7.485, 3.7209091589783627, 1.568973084926713, -3.344867118707444}}, 
   {{2.7585429581031224, 5.036405964737034, 10003.475682444287}, 
    {-7.485, 3.720909252393997, 1.5689731166719532, 2.9383181174716944}}}, 
  {{{-2.1953216999271077, 4.655664475066811, 10003.525776805684}, 
    {-7.485, 3.7231912148362993, 1.5688851050822352, -3.344675858780157}}, 
   {{2.2427921877417836, 5.22401737221561, 10003.482420238703}, 
    {-7.485, 3.7231911534151285, 1.5688850920455555, 2.938509433620843}}}, 
  {{{-1.69697559561877, 4.92848782200001, 10003.52251950821}, 
    {-7.485, 3.7253506839263895, 1.5688051543857338, -3.3444951937269347}}, 
   {{1.6585502632073135, 5.368777990097818, 10003.489746840096}, 
    {-7.485, 3.725351473638296, 1.5688053188201918, 2.9386896772335818}}}, 
  {{{-4.719839653622188, -0.820762052644801, 10003.531482239336}, 
    {-7.485, 3.6983350361531815, 1.5711677371699102, -3.3467733726804725}}, 
   {{5.9839249271492765, -1.0855994779951146, 10003.427179650844}, 
    {-7.485, 3.6983362815042775, 1.5711679080202663, 2.9364120325643275}}}, 
  {{{-4.6715210837071, -1.094415908354691, 10003.53160423032}, 
    {-7.485, 3.69910161156594, 1.5712904524789135, -3.346708193600322}}, 
   {{5.896398319333681, -1.4529656658208745, 10003.42861077677}, 
    {-7.485, 3.6991003570894776, 1.5712940865474336, 2.9364779424059524}}}, 
  {{{-4.437336664051118, -1.9157388925538263, 10003.532034711296}, 
    {-7.485, 3.7026175402447463, 1.571652313259553, -3.3464095513884464}}, 
   {{5.496682485224124, -2.484936079676778, 10003.435191110468}, 
    {-7.485, 3.7026179221297006, 1.5716531194999408, 2.9367758496877254}}}, 
  {{{-4.327132321826316, -2.1896560606074895, 10003.5321439937}, 
    {-7.485, 3.7041571753443776, 1.5717700089574367, -3.3462790978939596}}, 
   {{5.310714198334363, -2.8206105219613162, 10003.438166750298}, 
    {-7.485, 3.7041532499209806, 1.5717713863847804, 2.9369065951721973}}}, 
  {{{-4.199128226366145, -2.4636476511407555, 10003.532202755627}, 
    {-7.485, 3.705860634082406, 1.5718857845001444, -3.34613493513921}}, 
   {{5.104122508472194, -3.1389455499976338, 10003.441483022636}, 
    {-7.485, 3.7058617071790723, 1.5718855613230946, 2.9370502787016526}}}, 
  {{{-3.8833451946063486, -3.0117891648165678, 10003.531932949465}, 
    {-7.485, 3.7095666157906555, 1.572108232355008, -3.3458252255870846}}, 
   {{4.6159429225217306, -3.7408589153427334, 10003.449035649857}, 
    {-7.485, 3.7095629675898483, 1.5721042227697462, 2.9373641743096477}}}, 
  {{{-3.691269608479796, -3.285952206359846, 10003.531680940452}, 
    {-7.485, 3.711691006754707, 1.5722170629159606, -3.345645281393664}}, 
   {{4.324257408032285, -4.029853180434612, 10003.453493041967}, 
    {-7.485, 3.711690481424062, 1.5722132773087718, 2.937542546518112}}}, 
  {{{-3.4722892472274256, -3.560160844663937, 10003.531325283946}, 
    {-7.485, 3.714007951769881, 1.57232531795439, -3.3454470632880726}}, 
   {{3.975259548836076, -4.324485796584286, 10003.458635565963}, 
    {-7.485, 3.714008040582812, 1.5723256013907205, 2.937738548584917}}}, 
  {{{-3.221767357475443, -3.8342989468166166, 10003.530600056707}, 
    {-7.485, 3.716278658896233, 1.5724276634874952, -3.3452559408293343}}, 
   {{3.6143408916482715, -4.581380789335107, 10003.463864916197}, 
    {-7.485, 3.7162790749148686, 1.57242758045485, 2.9379292701747555}}}, 
  {{{-2.9332141933221334, -4.108338729535657, 10003.529528974346}, 
    {-7.485, 3.7185914214085223, 1.5725260078688055, -3.3450615799846473}}, 
   {{3.20846865288387, -4.821659557645415, 10003.469555720627}, 
    {-7.485, 3.7185914587796853, 1.5725260550232523, 2.938123826041569}}}, 
  {{{-2.5966351744799887, -4.382180232639984, 10003.527985539637}, 
    {-7.485, 3.7209091390418463, 1.5726195787774504, -3.344867122468444}}, 
   {{2.7585429581031224, -5.036405964737034, 10003.475682444037}, 
    {-7.485, 3.7209092518140854, 1.5726195372146838, 2.938318117343999}}}, 
  {{{-2.1953216999271077, -4.655664475066811, 10003.525776790999}, 
    {-7.485, 3.7231911503368766, 1.5727075872285368, -3.3446758419323928}}, 
   {{2.2427921877417836, -5.22401737221561, 10003.482420239236}, 
    {-7.485, 3.7231911528793415, 1.5727075623993902, 2.9385094250513157}}}, 
  {{{-1.69697559561877, -4.92848782200001, 10003.522519527505}, 
    {-7.485, 3.7253507622091586, 1.5727874617422373, -3.3444952046960053}}, 
   {{1.6585502632073135, -5.368777990097818, 10003.489746843112}, 
    {-7.485, 3.725351476221451, 1.5727873370706387, 2.938689684723929}}}, 
  {{{-4.765337602252885, 0., 10003.50079054762}, {-7.48, 3.6671737704470684, 
     1.5707963267948966, -3.3493167762997036}}, 
   {{6.077511898869565, -1.6692062344695763*^-7, 10003.394277190331}, 
    {-7.48, 3.6671733403933913, 1.570796326852857, 2.933869076916}}}, 
  {{{-4.7040924375443804, 0.8183729398024621, 10003.501025447309}, 
    {-7.48, 3.6682337322730363, 1.5704198778370118, -3.349226606657642}}, 
   {{5.969593716723487, 1.080952927882143, 10003.39616589163}, 
    {-7.48, 3.6682315562916825, 1.5704206715896485, 2.9339623946618247}}}, 
  {{{-4.65600830872101, 1.0912493764204798, 10003.501303839495}, 
    {-7.48, 3.669163183286307, 1.5702950911188647, -3.349144149579827}}, 
   {{5.881598947526495, 1.4506141379652717, 10003.397771992435}, 
    {-7.48, 3.6691618875023173, 1.5702913426171534, 2.9340419408898977}}}, 
  {{{-4.5934599127302835, 1.3641834834905922, 10003.501556945048}, 
    {-7.48, 3.670253792787394, 1.5701715645585703, -3.349049823907557}}, 
   {{5.771430381165519, 1.803786071941226, 10003.399714879804}, 
    {-7.48, 3.67025386774986, 1.5701674314216514, 2.9341367700849896}}}, 
  {{{-4.515923279763783, 1.6371871305942032, 10003.501805356831}, 
    {-7.48, 3.671532035289641, 1.5700495756601953, -3.3489402816657954}}, 
   {{5.637619576423839, 2.148641355417404, 10003.402029922427}, 
    {-7.48, 3.6715304578509893, 1.5700461279371298, 2.9342482727092536}}}, 
  {{{-4.422744167422694, 1.910286663616621, 10003.502133804655}, 
    {-7.48, 3.67309312425553, 1.569928306709231, -3.348804417039474}}, 
   {{5.480619041430677, 2.484039325721691, 10003.404811118524}, 
    {-7.48, 3.6730918350291337, 1.569926449952671, 2.934381667493159}}}, 
  {{{-4.312953503261587, 2.183467916861021, 10003.502409468652}, 
    {-7.48, 3.674805554152394, 1.5698091546756812, -3.348656843941045}}, 
   {{5.2984477516115405, 2.812626647162522, 10003.407949127275}, 
    {-7.48, 3.6748045693040305, 1.5698085183574488, 2.9345292015730076}}}, 
  {{{-4.185409780916155, 2.4567348817582895, 10003.502633261569}, 
    {-7.48, 3.676680551826857, 1.5696922693506667, -3.3484959193311457}}, 
   {{5.083011823899472, 3.1436243894042604, 10003.41152202377}, 
    {-7.48, 3.6766772916028954, 1.569689723733256, 2.934692654388149}}}, 
  {{{-4.038681141507416, 2.7301053299612135, 10003.502858337019}, 
    {-7.48, 3.6787874060620247, 1.5695764741321947, -3.348313452823695}}, 
   {{4.856723638843931, 3.4429260605303567, 10003.415422772294}, 
    {-7.48, 3.6787886734917894, 1.569577655959486, 2.9348707467877753}}}, 
  {{{-3.870818775657987, 3.003539856868608, 10003.502939285801}, 
    {-7.48, 3.680990440572711, 1.5694637874049946, -3.3481241489206135}}, 
   {{4.587532191592651, 3.750126010270708, 10003.419780536788}, 
    {-7.48, 3.6809906151371323, 1.5694638070712326, 2.935061147636654}}}, 
  {{{-3.6793905766130206, 3.277042932459766, 10003.502913821549}, 
    {-7.48, 3.683352493582624, 1.569353262414788, -3.3479206923142764}}, 
   {{4.293413353758584, 4.038736558070497, 10003.42451912238}, 
    {-7.48, 3.6833543530229074, 1.5693533565653495, 2.9352632118876625}}}, 
  {{{-3.461059489323788, 3.550555614943245, 10003.502641006895}, 
    {-7.48, 3.685755958058713, 1.5692469399802875, -3.347715283146508}}, 
   {{3.9650054111282804, 4.31452017418604, 10003.42960587798}, 
    {-7.48, 3.6857557634471543, 1.5692469102035096, 2.9354700530581526}}}, 
  {{{-3.2113241716098186, 3.824062577189612, 10003.502138620528}, 
    {-7.48, 3.688262804452893, 1.5691434905102402, -3.3475006620703556}}, 
   {{3.599845665333601, 4.57402170611874, 10003.435135661153}, 
    {-7.48, 3.6882625466669023, 1.5691432404374266, 2.935684941340296}}}, 
  {{{-2.923645057075654, 4.097488348919995, 10003.50128780669}, 
    {-7.48, 3.6908107806688384, 1.5690441467826748, -3.3472829224242973}}, 
   {{3.202007668743873, 4.809283695388867, 10003.44102378903}, 
    {-7.48, 3.6908113656041706, 1.569044335226461, 2.9359021080391896}}}, 
  {{{-2.5880499464231894, 4.370733261897587, 10003.499960315066}, 
    {-7.48, 3.6933614891698965, 1.5689495943889513, -3.3470652907984}}, 
   {{2.742737354802611, 5.027980272848342, 10003.447498232414}, 
    {-7.48, 3.693360753975575, 1.5689493822336633, 2.9361204256900533}}}, 
  {{{-2.1878668336284983, 4.643635536944009, 10003.497953540378}, 
    {-7.48, 3.6958651996462732, 1.5688608386106013, -3.3468519489687845}}, 
   {{2.243252033568539, 5.209454859608176, 10003.454351108508}, 
    {-7.48, 3.695865820852885, 1.5688610280679602, 2.9363328631690244}}}, 
  {{{-1.6908749463876327, 4.915891557715979, 10003.494878918566}, 
    {-7.48, 3.6982311997346606, 1.568780211285278, -3.346650739176037}}, 
   {{1.637234222893445, 5.358781545441552, 10003.462124552558}, 
    {-7.48, 3.698231222583744, 1.5687801890722362, 2.9365346101180503}}}, 
  {{{-4.7040924375443804, -0.8183729398024621, 10003.50102544733}, 
    {-7.48, 3.6682337322825953, 1.5711727757607559, -3.349226606646632}}, 
   {{5.969593716723487, -1.080952927882143, 10003.396165891569}, 
    {-7.48, 3.6682315562417105, 1.5711719820027912, 2.9339623946701874}}}, 
  {{{-4.65600830872101, -1.0912493764204798, 10003.501303839508}, 
    {-7.48, 3.669163183345085, 1.5712975624654397, -3.349144149561127}}, 
   {{5.881598947526495, -1.4506141379652717, 10003.397771991671}, 
    {-7.48, 3.6691618849953778, 1.5713013131312161, 2.9340419402214057}}}, 
  {{{-4.5934599127302835, -1.3641834834905922, 10003.501556945044}, 
    {-7.48, 3.6702537927764127, 1.5714210890434797, -3.349049823911177}}, 
   {{5.771430381165519, -1.803786071941226, 10003.399714879699}, 
    {-7.48, 3.6702538676634977, 1.5714252221703824, 2.9341367700707917}}}, 
  {{{-4.515923279763783, -1.6371871305942032, 10003.501805356891}, 
    {-7.48, 3.6715320352725382, 1.5715430780067918, -3.348940281649136}}, 
   {{5.637619576423839, -2.148641355417404, 10003.402029922545}, 
    {-7.48, 3.6715304582371764, 1.5715465253467977, 2.934248273168764}}}, 
  {{{-4.422744167422694, -1.910286663616621, 10003.502133804664}, 
    {-7.48, 3.6730931242563805, 1.5716643468928597, -3.348804417032871}}, 
   {{5.480619041430677, -2.484039325721691, 10003.404811117183}, 
    {-7.48, 3.673091831299957, 1.5716662061499351, 2.9343816671558804}}}, 
  {{{-4.312953503261587, -2.183467916861021, 10003.50240946854}, 
    {-7.48, 3.674805554217121, 1.5717834988115145, -3.348656843758183}}, 
   {{5.2984477516115405, -2.812626647162522, 10003.407949126718}, 
    {-7.48, 3.674804568383073, 1.5717841353089959, 2.934529200590742}}}, 
  {{{-4.185409780916155, -2.4567348817582895, 10003.502633261209}, 
    {-7.48, 3.676680551509392, 1.5719003846239532, -3.3484959191870627}}, 
   {{5.083011823899472, -3.1436243894042604, 10003.411522023795}, 
    {-7.48, 3.6766772920373585, 1.5719029293366122, 2.934692654604555}}}, 
  {{{-4.038681141507416, -2.7301053299612135, 10003.502858336971}, 
    {-7.48, 3.678787406035534, 1.5720161794875056, -3.3483134528320746}}, 
   {{4.856723638843931, -3.4429260605303567, 10003.415422774227}, 
    {-7.48, 3.6787886859925254, 1.5720149892759425, 2.93487075194021}}}, 
  {{{-3.870818775657987, -3.003539856868608, 10003.502939285756}, 
    {-7.48, 3.680990440549233, 1.5721288661595922, -3.348124148928461}}, 
   {{4.587532191592651, -3.750126010270708, 10003.419780536575}, 
    {-7.48, 3.6809906148957636, 1.5721288465533518, 2.9350611475848236}}}, 
  {{{-3.6793905766130206, -3.277042932459766, 10003.50291382105}, 
    {-7.48, 3.6833524937365585, 1.5722393911211867, -3.3479206924295517}}, 
   {{4.293413353758584, -4.038736558070497, 10003.424519122293}, 
    {-7.48, 3.683354352933917, 1.5722392970467418, 2.9352632118434205}}}, 
  {{{-3.461059489323788, -3.550555614943245, 10003.50264099557}, 
    {-7.48, 3.685755949516902, 1.5723457210971197, -3.3477152860105144}}, 
   {{3.9650054111282804, -4.31452017418604, 10003.429605877813}, 
    {-7.48, 3.6857557638252927, 1.572345742534996, 2.9354700518860968}}}, 
  {{{-3.2113241716098186, -3.824062577189612, 10003.502138620406}, 
    {-7.48, 3.688262804258322, 1.5724491631626714, -3.3475006620140677}}, 
   {{3.599845665333601, -4.57402170611874, 10003.43513566044}, 
    {-7.48, 3.6882625464204595, 1.5724494135929863, 2.9356849384823067}}}, 
  {{{-2.923645057075654, -4.097488348919995, 10003.501287806539}, 
    {-7.48, 3.6908107815281705, 1.5725485074516306, -3.347282921817784}}, 
   {{3.202007668743873, -4.809283695388867, 10003.441023802672}, 
    {-7.48, 3.690811406530928, 1.5725482963184065, 2.9359021123932303}}}, 
  {{{-2.5880499464231894, -4.370733261897587, 10003.49996031145}, 
    {-7.48, 3.693361479170703, 1.5726430649327547, -3.3470652888945693}}, 
   {{2.742737354802611, -5.027980272848342, 10003.447498232212}, 
    {-7.48, 3.6933607536527884, 1.5726432714496241, 2.936120425694682}}}, 
  {{{-2.1878668336284983, -4.643635536944009, 10003.497953540149}, 
    {-7.48, 3.695865199331614, 1.5727318149889682, -3.3468519490386623}}, 
   {{2.243252033568539, -5.209454859608176, 10003.45435111488}, 
    {-7.48, 3.6958658469309573, 1.5727316110521856, 2.9363328649796667}}}, 
  {{{-1.6908749463876327, -4.915891557715979, 10003.494878913167}, 
    {-7.48, 3.6982311706656, 1.572812462126454, -3.3466507271076544}}, 
   {{1.637234222893445, -5.358781545441552, 10003.462124567544}, 
    {-7.48, 3.698231255079227, 1.5728124542940383, 2.93653460558142}}}, 
  {{{-4.740524307345549, 0.2718662608547721, 10003.466440238968}, 
    {-7.475, 3.6333197375846846, 1.5706683458573942, -3.3521487155139673}}, 
   {{6.048151845523334, 0.36747867677307083, 10003.35947423683}, 
    {-7.475, 3.6333197110054924, 1.5706663223697506, 2.931036712291987}}}, 
  {{{-4.720277800849894, 0.5437533780911593, 10003.466598077028}, 
    {-7.475, 3.633754498468437, 1.5705406054361293, -3.352110250194298}}, 
   {{6.012290349681452, 0.7240389082384258, 10003.360189399495}, 
    {-7.475, 3.6337556161534605, 1.570540071996299, 2.9310751992245967}}}, 
  {{{-4.686353420223041, 0.8156816378044783, 10003.466855770543}, 
    {-7.475, 3.6344750640396586, 1.5704133716759285, -3.3520464899866904}}, 
   {{5.952121101218813, 1.0823006297428042, 10003.361378570205}, 
    {-7.475, 3.634475551366438, 1.5704129588949158, 2.9311389217898487}}}, 
  {{{-4.63847305008116, 1.0876700067392, 10003.467203528822}, 
    {-7.475, 3.6354737126915233, 1.570286919825045, -3.3519581908442935}}, 
   {{5.8681506127752066, 1.436085869078565, 10003.363033469777}, 
    {-7.475, 3.6354745154645665, 1.5702870247363574, 2.9312271465504574}}}, 
  {{{-4.576232344626389, 1.3597353445331228, 10003.467627065605}, 
    {-7.475, 3.6367388369024183, 1.5701614481516861, -3.3518464079696577}}, 
   {{5.758859398626692, 1.7890220311870686, 10003.365152918657}, 
    {-7.475, 3.636737406560232, 1.5701609190842294, 2.9313389772793568}}}, 
  {{{-4.499087187431073, 1.631892424503594, 10003.46811182477}, 
    {-7.475, 3.6382601674725863, 1.5700371874195214, -3.351712097696396}}, 
   {{5.628651249218821, 2.127332342700388, 10003.367699414886}, 
    {-7.475, 3.638261567902512, 1.5700390623652927, 2.9314725815555867}}}, 
  {{{-4.406325233983248, 1.9041520187853713, 10003.46863451934}, 
    {-7.475, 3.640019640974584, 1.5699144735453536, -3.3515569776795067}}, 
   {{5.465419169986854, 2.477432625037176, 10003.37074753032}, 
    {-7.475, 3.6400192399720415, 1.5699130490510826, 2.9316290524626347}}}, 
  {{{-4.297038925630547, 2.1765222257517367, 10003.469174921365}, 
    {-7.475, 3.6420041599043644, 1.569793446558181, -3.3513821220460134}}, 
   {{5.2802297233017, 2.8110333765153994, 10003.374201239223}, 
    {-7.475, 3.642002885865392, 1.5697915774351527, 2.93180409988421}}}, 
  {{{-4.170195639927879, 2.4490684265183233, 10003.469951594343}, 
    {-7.475, 3.644452392883288, 1.5696710772544094, -3.351160794146267}}, 
   {{5.058581439162024, 3.1501573735889403, 10003.37842028536}, 
    {-7.475, 3.6444572408603473, 1.5696646371795984, 2.9320164658916723}}}, 
  {{{-3.8567832790828427, 2.9942967416632014, 10003.470597708876}, 
    {-7.475, 3.6491095795495805, 1.5694429542767467, -3.3507573905570815}}, 
   {{4.570457345055474, 3.7448682675826217, 10003.387018335112}, 
    {-7.475, 3.649110460420548, 1.5694423000008377, 2.9324271990025594}}}, 
  {{{-3.448583038331964, 3.5398840422429467, 10003.470899435171}, 
    {-7.475, 3.654497131076982, 1.5692239070112277, -3.350286736216209}}, 
   {{3.954249093516083, 4.302962976349343, 10003.397473382181}, 
    {-7.475, 3.654497675827513, 1.5692242338049673, 2.93289829467327}}}, 
  {{{-3.199747809298133, 3.81271547247623, 10003.470712891467}, 
    {-7.475, 3.657333624929838, 1.5691192963004443, -3.3500392375817656}}, 
   {{3.5929393518860944, 4.559938557203124, 10003.403333045075}, 
    {-7.475, 3.657334227105044, 1.569119634325666, 2.9331457576250624}}}, 
  {{{-2.913058907905379, 4.085484784042975, 10003.470166546887}, 
    {-7.475, 3.660201205251049, 1.5690190381209674, -3.3497895945324907}}, 
   {{3.1924005582533552, 4.796902737216561, 10003.409599664807}, 
    {-7.475, 3.660201925221449, 1.569019408721082, 2.9333955354355834}}}, 
  {{{-2.578575532845939, 4.358100710461253, 10003.469150193183}, 
    {-7.475, 3.663081296242625, 1.5689232559466098, -3.3495390310486}}, 
   {{2.7327183339763983, 5.015572734861033, 10003.416446807116}, 
    {-7.475, 3.6630808961386987, 1.5689230757996675, 2.933646618733379}}}, 
  {{{-2.17965678402283, 4.630388058755143, 10003.467426374677}, 
    {-7.475, 3.6658888088530373, 1.5688336836546102, -3.3492954199106926}}, 
   {{2.2222557221694825, 5.199971446422981, 10003.423745267804}, 
    {-7.475, 3.6658887282543287, 1.5688336054808651, 2.9338900796129694}}}, 
  {{{-1.6841724395186355, 4.902052612926867, 10003.464621863617}, 
    {-7.475, 3.6685508463716836, 1.5687518313553428, -3.349064668207767}}, 
   {{1.6400079743965628, 5.342934402537066, 10003.43164711222}, 
    {-7.475, 3.6685515836176688, 1.5687519942517534, 2.9341200515306802}}}, 
  {{{-4.740524307345549, -0.2718662608547721, 10003.466440238972}, 
    {-7.475, 3.6333197375847472, 1.5709243077325952, -3.3521487155103826}}, 
   {{6.048151845523334, -0.36747867677307083, 10003.359474236824}, 
    {-7.475, 3.6333197110035322, 1.5709263312196264, 2.9310367122941905}}}, 
  {{{-4.720277800849894, -0.5437533780911593, 10003.466598077031}, 
    {-7.475, 3.6337544984758123, 1.5710520481566497, -3.352110250190775}}, 
   {{6.012290349681452, -0.7240389082384258, 10003.360189399466}, 
    {-7.475, 3.6337556161305353, 1.5710525815932175, 2.931075199228081}}}, 
  {{{-4.686353420223041, -0.8156816378044783, 10003.466855770557}, 
    {-7.475, 3.6344750640513928, 1.5711792819227626, -3.3520464899761353}}, 
   {{5.952121101218813, -1.0823006297428042, 10003.361378570147}, 
    {-7.475, 3.6344755513143987, 1.571179694698228, 2.931138921794663}}}, 
  {{{-4.63847305008116, -1.0876700067392, 10003.46720352884}, 
    {-7.475, 3.635473712751067, 1.5713057337589258, -3.35195819082168}}, 
   {{5.8681506127752066, -1.436085869078565, 10003.363033469248}, 
    {-7.475, 3.6354745146969254, 1.5713056289558287, 2.931227146550831}}}, 
  {{{-4.576232344626389, -1.3597353445331228, 10003.46762706563}, 
    {-7.475, 3.636738836985086, 1.571431205427011, -3.351846407944131}}, 
   {{5.758859398626692, -1.7890220311870686, 10003.365152918548}, 
    {-7.475, 3.6367374064600373, 1.5714317345142041, 2.9313389772606806}}}, 
  {{{-4.499087187431073, -1.631892424503594, 10003.468111824788}, 
    {-7.475, 3.6382601674423363, 1.571555466211936, -3.3517120977313186}}, 
   {{5.628651249218821, -2.127332342700388, 10003.367699415177}, 
    {-7.475, 3.638261568803342, 1.571553590629499, 2.931472582445948}}}, 
  {{{-4.406325233983248, -1.9041520187853713, 10003.468634519344}, 
    {-7.475, 3.6400196409741903, 1.5716781800548802, -3.351556977682478}}, 
   {{5.465419169986854, -2.477432625037176, 10003.370747531626}, 
    {-7.475, 3.640019242392288, 1.5716796032644378, 2.931629051295442}}}, 
  {{{-4.297038925630547, -2.1765222257517367, 10003.469174921333}, 
    {-7.475, 3.642004159908196, 1.5717992070557352, -3.351382122013002}}, 
   {{5.2802297233017, -2.8110333765153994, 10003.374201237935}, 
    {-7.475, 3.6420028830559574, 1.5718010784514829, 2.9318041026413257}}}, 
  {{{-4.170195639927879, -2.4490684265183233, 10003.469951594272}, 
    {-7.475, 3.6444523927467376, 1.5719215764354093, -3.3511607940766774}}, 
   {{5.058581439162024, -3.1501573735889403, 10003.378420285164}, 
    {-7.475, 3.6444572406603077, 1.5719280164457958, 2.932016465880642}}}, 
  {{{-3.8567832790828427, -2.9942967416632014, 10003.470597708802}, 
    {-7.475, 3.6491095794346182, 1.5721496993232809, -3.3507573905899686}}, 
   {{4.570457345055474, -3.7448682675826217, 10003.387018331727}, 
    {-7.475, 3.6491104466539497, 1.5721503639270151, 2.9324271837962255}}}, 
  {{{-3.448583038331964, -3.5398840422429467, 10003.470899430618}, 
    {-7.475, 3.654497132184304, 1.572368742727606, -3.3502867440228687}}, 
   {{3.954249093516083, -4.302962976349343, 10003.397473380142}, 
    {-7.475, 3.6544976681193804, 1.572368427330075, 2.9328982912665795}}}, 
  {{{-3.199747809298133, -3.81271547247623, 10003.470712895221}, 
    {-7.475, 3.6573336271056656, 1.5724733469923118, -3.350039235695933}}, 
   {{3.5929393518860944, -4.559938557203124, 10003.403333044896}, 
    {-7.475, 3.6573342266943802, 1.5724730196269407, 2.9331457573683117}}}, 
  {{{-2.913058907905379, -4.085484784042975, 10003.470166546362}, 
    {-7.475, 3.6602012038276692, 1.5725736162213788, -3.349789594516829}}, 
   {{3.1924005582533552, -4.796902737216561, 10003.409599661321}, 
    {-7.475, 3.660201909135383, 1.5725732592545665, 2.9333955197405133}}}, 
  {{{-2.578575532845939, -4.358100710461253, 10003.4691501782}, 
    {-7.475, 3.6630812852993215, 1.572669395770196, -3.3495390543833463}}, 
   {{2.7327183339763983, -5.015572734861033, 10003.416446806921}, 
    {-7.475, 3.663080895871528, 1.572669577838294, 2.933646618761657}}}, 
  {{{-2.17965678402283, -4.630388058755143, 10003.46742637473}, 
    {-7.475, 3.6658888090869195, 1.57275896990833, -3.349295419787866}}, 
   {{2.2222557221694825, -5.199971446422981, 10003.423745267777}, 
    {-7.475, 3.6658887272586393, 1.5727590492441617, 2.9338900803674797}}}, 
  {{{-1.6841724395186355, -4.902052612926867, 10003.464621863506}, 
    {-7.475, 3.6685508459741296, 1.5728408224946901, -3.3490646682323937}}, 
   {{1.6400079743965628, -5.342934402537066, 10003.431647102883}, 
    {-7.475, 3.6685515456694486, 1.5728406800233763, 2.9341200415775117}}}, 
  {{{-4.725756876597927, 0., 10003.425696953236}, {-7.47, 3.5929664449747767, 
     1.5707963267948966, -3.355632549201322}}, 
   {{6.040376503716528, -5.25016899153275*^-9, 10003.317772066332}, 
    {-7.47, 3.5929664590490367, 1.5707963267968021, 2.9275527584524017}}}, 
  {{{-4.719066596125424, 0.2707920316669886, 10003.42577311729}, 
    {-7.47, 3.593134805308297, 1.5706658380068448, -3.355617525013272}}, 
   {{6.02837732043133, 0.3611597484779424, 10003.318036224538}, 
    {-7.47, 3.593134860104777, 1.5706657394146566, 2.9275683363804825}}}, 
  {{{-4.698969555624647, 0.5416118188683395, 10003.426048859144}, 
    {-7.47, 3.5936891040848313, 1.570535611965103, -3.3555669643434185}}, 
   {{5.992492148276456, 0.7204662025417987, 10003.318875946781}, 
    {-7.47, 3.5936888545125325, 1.5705357097556059, 2.927618307853569}}}, 
  {{{-4.66527977734081, 0.8124844180168004, 10003.426477768975}, 
    {-7.47, 3.5945829318825298, 1.5704058838017863, -3.355485827584512}}, 
   {{5.931316076825382, 1.08414282766573, 10003.320254795643}, 
    {-7.47, 3.5945795467312385, 1.5704039365154159, 2.927699601599958}}}, 
  {{{-4.617724626995852, 1.0834347526120005, 10003.42706060913}, 
    {-7.47, 3.59581949507611, 1.570277028181057, -3.3553736930331084}}, 
   {{5.846632954537121, 1.4392716770922938, 10003.322172272266}, 
    {-7.47, 3.5958206090198663, 1.570274867509638, 2.9278122171501484}}}, 
  {{{-4.555896203606306, 1.354484575499995, 10003.42777749928}, 
    {-7.47, 3.597381713356911, 1.570149223614684, -3.355232150190146}}, 
   {{5.740433902432917, 1.7818574406927215, 10003.324580290402}, 
    {-7.47, 3.5973791509366344, 1.5701496878626364, 2.9279528379978323}}}, 
  {{{-4.479246157750039, 1.6256527093357203, 10003.428607067919}, 
    {-7.47, 3.599252436054644, 1.57002273740435, -3.3550628305068324}}, 
   {{5.608592417979386, 2.124432279322222, 10003.32751717349}, 
    {-7.47, 3.5992584205523217, 1.5700239445889883, 2.928122428377956}}}, 
  {{{-4.38705951204126, 1.8969537216506873, 10003.429521620083}, 
    {-7.47, 3.601409295383405, 1.56989785030638, -3.354867904821383}}, 
   {{5.4488850962949975, 2.4671624600726134, 10003.330955810176}, 
    {-7.47, 3.6014102106412436, 1.5698977414363775, 2.9283175177355494}}}, 
  {{{-4.278422060079507, 2.1683971595050258, 10003.430488293312}, 
    {-7.47, 3.6038264345831963, 1.5697748049562492, -3.354649737107183}}, 
   {{5.264856404495479, 2.799367169712514, 10003.334861386433}, 
    {-7.47, 3.6038269821867064, 1.5697743365519607, 2.928535821798266}}}, 
  {{{-4.152181243448576, 2.439990913407987, 10003.43148582395}, 
    {-7.47, 3.606492323113688, 1.5696537750872304, -3.3544092550966282}}, 
   {{5.053175644750903, 3.124788021037643, 10003.33924776043}, 
    {-7.47, 3.6064918228176346, 1.5696523549294494, 2.9287762265591226}}}, 
  {{{-4.006860100583902, 2.711733443418128, 10003.43247170462}, 
    {-7.47, 3.609376232329275, 1.5695348068019062, -3.3541493103537596}}, 
   {{4.812343481883513, 3.4420287216555, 10003.344103672633}, 
    {-7.47, 3.6093767702397277, 1.569532148869142, 2.9290361401960534}}}, 
  {{{-3.840590548259278, 2.983632973859117, 10003.433455245518}, 
    {-7.47, 3.612505151899041, 1.5694174273995674, -3.353866603407817}}, 
   {{4.539569183908531, 3.7504524222380273, 10003.349481199575}, 
    {-7.47, 3.612506166764115, 1.5694131334211703, 2.929316820365131}}}, 
  {{{-3.6509014586908646, 3.2556760940181486, 10003.434383483698}, 
    {-7.47, 3.6158473837690313, 1.5693017888799228, -3.353564327277776}}, 
   {{4.235542521672099, 4.0449666457862365, 10003.355353196786}, 
    {-7.47, 3.615852405528839, 1.5692961334835414, 2.9296150747919616}}}, 
  {{{-3.434269606770379, 3.5276412317193193, 10003.434648903483}, 
    {-7.47, 3.618803957542557, 1.5691969356917566, -3.3533055862076084}}, 
   {{3.939918433391715, 4.291238752023867, 10003.360785967408}, 
    {-7.47, 3.618803392323118, 1.5691974112687954, 2.929879173229474}}}, 
  {{{-3.1865178626564092, 3.7997475309196176, 10003.434957593134}, 
    {-7.47, 3.6221494854355787, 1.5690910653402677, -3.3530071395273056}}, 
   {{3.5763251902953455, 4.5494805451288105, 10003.367218352832}, 
    {-7.47, 3.6221493798357356, 1.5690910902874986, 2.930178113377674}}}, 
  {{{-2.901011968136544, 4.071824838319669, 10003.434903794414}, 
    {-7.47, 3.6255257624863435, 1.568989445276203, -3.352706545661376}}, 
   {{3.184357201837846, 4.781282583639151, 10003.373964007124}, 
    {-7.47, 3.6255269301244826, 1.568990183293562, 2.9304776910261254}}}, 
  {{{-2.567826100041372, 4.343768133388495, 10003.434343085626}, 
    {-7.47, 3.6288794299636256, 1.5688927945858182, -3.352408608434466}}, 
   {{2.731946840255911, 4.997086343746771, 10003.381269128067}, 
    {-7.47, 3.6288801475660435, 1.5688931284682996, 2.9307760861921293}}}, 
  {{{-2.1703742577645184, 4.61541006592308, 10003.433055781854}, 
    {-7.47, 3.6321451711002397, 1.5688021912473398, -3.352119099326411}}, 
   {{2.203481326482054, 5.18769391195581, 10003.389240898936}, 
    {-7.47, 3.632144478555197, 1.5688019576801848, 2.931066730171352}}}, 
  {{{-1.6766095539965455, 4.8864372085368, 10003.430623230835}, 
    {-7.47, 3.6352055092313305, 1.568720072260272, -3.351848427116766}}, 
   {{1.622363373331556, 5.328877373018121, 10003.397591083156}, 
    {-7.47, 3.6352056447827295, 1.568720114938502, 2.9313367635528853}}}, 
  {{{-4.719066596125424, -0.2707920316669886, 10003.42577311729}, 
    {-7.47, 3.593134805310542, 1.570926815582955, -3.3556175250129168}}, 
   {{6.02837732043133, -0.3611597484779424, 10003.318036224533}, 
    {-7.47, 3.593134860103263, 1.5709269141748656, 2.9275683363821314}}}, 
  {{{-4.698969555624647, -0.5416118188683395, 10003.42604885915}, 
    {-7.47, 3.5936891040860113, 1.5710570416250254, -3.355566964343115}}, 
   {{5.992492148276456, -0.7204662025417987, 10003.318875946758}, 
    {-7.47, 3.593688854490161, 1.571056943834149, 2.9276183078553943}}}, 
  {{{-4.66527977734081, -0.8124844180168004, 10003.426477768988}, 
    {-7.47, 3.5945829318987808, 1.5711867697978725, -3.355485827576969}}, 
   {{5.931316076825382, -1.08414282766573, 10003.320254795584}, 
    {-7.47, 3.5945795466827724, 1.571188717077927, 2.927699601601872}}}, 
  {{{-4.617724626995852, -1.0834347526120005, 10003.427060609145}, 
    {-7.47, 3.595819495139083, 1.5713156254019318, -3.3553736930097533}}, 
   {{5.846632954537121, -1.4392716770922938, 10003.322172271768}, 
    {-7.47, 3.5958206083273248, 1.571317786157035, 2.9278122170743908}}}, 
  {{{-4.555896203606306, -1.354484575499995, 10003.427777499306}, 
    {-7.47, 3.5973817134332395, 1.5714434299647364, -3.3552321501651314}}, 
   {{5.740433902432917, -1.7818574406927215, 10003.324580290315}, 
    {-7.47, 3.597379150899261, 1.571442965703919, 2.927952838031479}}}, 
  {{{-4.479246157750039, -1.6256527093357203, 10003.428607067912}, 
    {-7.47, 3.5992524360797478, 1.5715699161703063, -3.355062830486398}}, 
   {{5.608592417979386, -2.124432279322222, 10003.32751717347}, 
    {-7.47, 3.59925842060779, 1.571568708910292, 2.9281224285352336}}}, 
  {{{-4.38705951204126, -1.8969537216506873, 10003.429521620095}, 
    {-7.47, 3.6014092953864147, 1.571694803289142, -3.3548679048452907}}, 
   {{5.4488850962949975, -2.4671624600726134, 10003.330955809626}, 
    {-7.47, 3.601410209880262, 1.5716949124195088, 2.9283175175775478}}}, 
  {{{-4.278422060079507, -2.1683971595050258, 10003.430488293287}, 
    {-7.47, 3.6038264345935263, 1.5718178486479777, -3.354649737089026}}, 
   {{5.264856404495479, -2.799367169712514, 10003.334861386078}, 
    {-7.47, 3.6038269818571886, 1.57181831772057, 2.928535820825597}}}, 
  {{{-4.152181243448576, -2.439990913407987, 10003.43148582393}, 
    {-7.47, 3.606492323072938, 1.5719388784727093, -3.3544092553704425}}, 
   {{5.053175644750903, -3.124788021037643, 10003.33924776023}, 
    {-7.47, 3.606491822620178, 1.5719402986951234, 2.9287762265480612}}}, 
  {{{-4.006860100583902, -2.711733443418128, 10003.432471704547}, 
    {-7.47, 3.6093762321798555, 1.5720578469298225, -3.354149310221088}}, 
   {{4.812343481883513, -3.4420287216555, 10003.344103667374}, 
    {-7.47, 3.6093767595053134, 1.572060502331047, 2.9290361339855253}}}, 
  {{{-3.840590548259278, -2.983632973859117, 10003.433455245466}, 
    {-7.47, 3.6125051517875804, 1.5721752262690327, -3.3538666033256987}}, 
   {{4.539569183908531, -3.7504524222380273, 10003.349481199382}, 
    {-7.47, 3.6125061666212703, 1.572179520109208, 2.9293168205646336}}}, 
  {{{-3.6509014586908646, -3.2556760940181486, 10003.434383483596}, 
    {-7.47, 3.615847383643154, 1.5722908648657765, -3.3535643272870708}}, 
   {{4.235542521672099, -4.0449666457862365, 10003.355353199402}, 
    {-7.47, 3.6158524177006863, 1.5722965069223527, 2.9296150833845593}}}, 
  {{{-3.434269606770379, -3.5276412317193193, 10003.434648904433}, 
    {-7.47, 3.618803956109017, 1.5723957202288334, -3.353305584544114}}, 
   {{3.939918433391715, -4.291238752023867, 10003.360785967132}, 
    {-7.47, 3.618803391849092, 1.5723952425878434, 2.9298791730237537}}}, 
  {{{-3.1865178626564092, -3.7997475309196176, 10003.434957572916}, 
    {-7.47, 3.622149446485652, 1.5725016068883937, -3.353007137421237}}, 
   {{3.5763251902953455, -4.5494805451288105, 10003.367218353795}, 
    {-7.47, 3.622149384135123, 1.572501557946149, 2.930178120498729}}}, 
  {{{-2.901011968136544, -4.071824838319669, 10003.434903794363}, 
    {-7.47, 3.6255257625208674, 1.5726032083297732, -3.352706545674048}}, 
   {{3.184357201837846, -4.781282583639151, 10003.373964006878}, 
    {-7.47, 3.6255269293469103, 1.5726024710217006, 2.930477690588989}}}, 
  {{{-2.567826100041372, -4.343768133388495, 10003.43434308549}, 
    {-7.47, 3.628879429846704, 1.572699859003278, -3.3524086084388958}}, 
   {{2.731946840255911, -4.997086343746771, 10003.381269127916}, 
    {-7.47, 3.6288801473635197, 1.5726995252025635, 2.9307760861836587}}}, 
  {{{-2.1703742577645184, -4.61541006592308, 10003.433055783917}, 
    {-7.47, 3.632145183349823, 1.5727904543916205, -3.352119102110295}}, 
   {{2.203481326482054, -5.18769391195581, 10003.389240887469}, 
    {-7.47, 3.6321444358964516, 1.5727907217562458, 2.9310667178839047}}}, 
  {{{-1.6766095539965455, -4.8864372085368, 10003.43062323945}, 
    {-7.47, 3.6352055312664215, 1.5728725752978894, -3.3518484296794764}}, 
   {{1.622363373331556, -5.328877373018121, 10003.397591082772}, 
    {-7.47, 3.6352056436754943, 1.5728725391252154, 2.9313367636185075}}}, 
  {{{-4.697226122271569, 0., 10003.372052848945}, {-7.465, 3.539965832503929, 
     1.5707963267948966, -3.3603942630392423}}, 
   {{6.013630648825719, -1.032882451398223*^-6, 10003.26309301659}, 
    {-7.465, 3.5399654321664094, 1.5707963271793863, 2.922791433321185}}}, 
  {{{-4.690636205438132, 0.2693687318945638, 10003.372243783168}, 
    {-7.465, 3.540249599501258, 1.5706623769013976, -3.3603673734168824}}, 
   {{6.001133799170427, 0.36843792026188704, 10003.263481054115}, 
    {-7.465, 3.540249337171136, 1.5706591631385738, 2.922818107215512}}}, 
  {{{-4.670786978844992, 0.5387793633288404, 10003.372768970672}, 
    {-7.465, 3.541053141765577, 1.570528776205362, -3.3602918972623015}}, 
   {{5.966223618922632, 0.7164952539600123, 10003.264577770131}, 
    {-7.465, 3.5410551541471533, 1.5705295198526623, 2.9228934755856035}}}, 
  {{{-4.637513750603247, 0.8082718530318752, 10003.373622516745}, 
    {-7.465, 3.5423718426297084, 1.570395740877315, -3.360168045237789}}, 
   {{5.903949810604329, 1.0863885535811721, 10003.26641049165}, 
    {-7.465, 3.5423690211258476, 1.5703917105630134, 2.923017787743604}}}, 
  {{{-4.5905272716760575, 1.0778831157047788, 10003.374778925949}, 
    {-7.465, 3.5441825305982424, 1.5702637020419623, -3.3599981951457947}}, 
   {{5.8223041958536115, 1.4294331534118285, 10003.268904850576}, 
    {-7.465, 3.5441831751713586, 1.5702633665796015, 2.923187245657169}}}, 
  {{{-4.529405366336812, 1.3476446707285394, 10003.376196974317}, 
    {-7.465, 3.5464468546812524, 1.5701328656053968, -3.359786080306071}}, 
   {{5.715246358453484, 1.7759698186341049, 10003.27206211189}, 
    {-7.465, 3.5464481650784165, 1.57013346671278, 2.9233991466327165}}}, 
  {{{-4.453585909776674, 1.6175829346786204, 10003.377835116453}, 
    {-7.465, 3.549127546477804, 1.570003545865325, -3.3595353823011527}}, 
   {{5.5780450802639745, 2.131386531904489, 10003.27588648762}, 
    {-7.465, 3.5491278833728, 1.5700002906337862, 2.9236512052026233}}}, 
  {{{-4.3623376563232235, 1.8877168363829038, 10003.379640211586}, 
    {-7.465, 3.5521770435500386, 1.5698759995012954, -3.35925070308198}}, 
   {{5.426570264446653, 2.456147451536159, 10003.280197521004}, 
    {-7.465, 3.552174386244558, 1.5698770234598127, 2.9239339289535606}}}, 
  {{{-4.254731280070764, 2.15805765544192, 10003.381554668553}, 
    {-7.465, 3.555544782508399, 1.5697504786976983, -3.3589370020212534}}, 
   {{5.239552332597068, 2.7940140302556107, 10003.28513314375}, 
    {-7.465, 3.5555447646955045, 1.5697490229219853, 2.9242490795192038}}}, 
  {{{-4.1295967413714525, 2.4286105091890042, 10003.383525506137}, 
    {-7.465, 3.55918726359895, 1.5696273289532567, -3.3585985171744563}}, 
   {{5.0333971117890535, 3.1113053946694764, 10003.290505172998}, 
    {-7.465, 3.5591874154658676, 1.5696270326374557, 2.92458698086657}}}, 
  {{{-3.9854473430886803, 2.6993707821141704, 10003.385489800872}, 
    {-7.465, 3.5630535504360576, 1.5695067526720596, -3.3582401182625463}}, 
   {{4.795738602220622, 3.425301093324389, 10003.296373429606}, 
    {-7.465, 3.5630538662005193, 1.569505683980158, 2.924945978458959}}}, 
  {{{-3.170516971029876, 3.7840635200096915, 10003.39194087645}, 
    {-7.465, 3.579828536487093, 1.569056110800771, -3.3566955612569505}}, 
   {{3.5543069471409936, 4.538051852419239, 10003.323779976998}, 
    {-7.465, 3.579827214542568, 1.569055661859903, 2.9264902621341005}}}, 
  {{{-2.8866106610612405, 4.055495291001586, 10003.392956559386}, 
    {-7.465, 3.584292946345826, 1.5689505393306575, -3.356285279635436}}, 
   {{3.1337915043513878, 4.784131432882337, 10003.331933689147}, 
    {-7.465, 3.5842938959393686, 1.5689485575752433, 2.9268987868834513}}}, 
  {{{-2.5550675316153715, 4.326756708820496, 10003.393227332113}, 
    {-7.465, 3.588495164093165, 1.5688527497310905, -3.3559023960707206}}, 
   {{2.6790625227289624, 4.996583040433854, 10003.340181036892}, 
    {-7.465, 3.5884957446164085, 1.568851137885131, 2.927282104411981}}}, 
  {{{-1.6677059924744988, 4.868053654631026, 10003.390787091741}, 
    {-7.465, 3.596145276178493, 1.5686813823374872, -3.355209377714782}}, 
   {{1.6084326640491546, 5.311046963799385, 10003.357624040753}, 
    {-7.465, 3.5961455459177905, 1.5686814183126747, 2.9279758629059915}}}, 
  {{{-4.690636205438132, -0.2693687318945638, 10003.372243783173}, 
    {-7.465, 3.5402495995001213, 1.5709302766885793, -3.360367373414927}}, 
   {{6.001133799170427, -0.36843792026188704, 10003.263481054106}, 
    {-7.465, 3.5402493371700494, 1.5709334904510754, 2.9228181072170134}}}, 
  {{{-4.670786978844992, -0.5387793633288404, 10003.372768970672}, 
    {-7.465, 3.5410531417665307, 1.571063877385141, -3.3602918972626936}}, 
   {{5.966223618922632, -0.7164952539600123, 10003.264577770098}, 
    {-7.465, 3.5410551541263904, 1.5710631337365777, 2.922893475587558}}}, 
  {{{-4.637513750603247, -0.8082718530318752, 10003.37362251677}, 
    {-7.465, 3.5423718426480497, 1.5711969127249552, -3.3601680452271756}}, 
   {{5.903949810604329, -1.0863885535811721, 10003.266410491564}, 
    {-7.465, 3.5423690210573224, 1.5712009430311087, 2.9230177877496466}}}, 
  {{{-4.5905272716760575, -1.0778831157047788, 10003.374778925967}, 
    {-7.465, 3.5441825306672308, 1.5713289515428586, -3.3599981951225915}}, 
   {{5.8223041958536115, -1.4294331534118285, 10003.268904850505}, 
    {-7.465, 3.544183175100644, 1.5713292870206417, 2.9231872456636645}}}, 
  {{{-4.529405366336812, -1.3476446707285394, 10003.37619697434}, 
    {-7.465, 3.546446854749823, 1.5714597879754086, -3.3597860802797346}}, 
   {{5.715246358453484, -1.7759698186341049, 10003.272062111713}, 
    {-7.465, 3.546448164899778, 1.5714591868894563, 2.9233991466070446}}}, 
  {{{-4.453585909776674, -1.6175829346786204, 10003.37783511644}, 
    {-7.465, 3.549127546494274, 1.5715891077228314, -3.3595353822751}}, 
   {{5.5780450802639745, -2.131386531904489, 10003.27588647593}, 
    {-7.465, 3.5491278657067733, 1.5715923666380538, 2.9236511918258747}}}, 
  {{{-4.3623376563232235, -1.8877168363829038, 10003.379640211599}, 
    {-7.465, 3.552177043543285, 1.5717166541146763, -3.359250703076814}}, 
   {{5.426570264446653, -2.456147451536159, 10003.280197520824}, 
    {-7.465, 3.5521743860745527, 1.5717156301690707, 2.9239339288734665}}}, 
  {{{-4.254731280070764, -2.15805765544192, 10003.381554668542}, 
    {-7.465, 3.5555447825284645, 1.571842174898974, -3.3589370020256877}}, 
   {{5.239552332597068, -2.7940140302556107, 10003.285133143781}, 
    {-7.465, 3.5555447647550174, 1.5718436306620616, 2.92424907974382}}}, 
  {{{-4.1295967413714525, -2.4286105091890042, 10003.38352550207}, 
    {-7.465, 3.5591872716510586, 1.5719653188403535, -3.3585985112172083}}, 
   {{5.0333971117890535, -3.1113053946694764, 10003.290505172812}, 
    {-7.465, 3.55918741527318, 1.5719656209881638, 2.9245869808532468}}}, 
  {{{-3.9854473430886803, -2.6993707821141704, 10003.385489800818}, 
    {-7.465, 3.5630535503972953, 1.5720859009447758, -3.358240118262212}}, 
   {{4.795738602220622, -3.425301093324389, 10003.29637342951}, 
    {-7.465, 3.563053866119207, 1.5720869696248567, 2.9249459784538825}}}, 
  {{{-3.170516971029876, -3.7840635200096915, 10003.391940869014}, 
    {-7.465, 3.5798285293483443, 1.572536545961326, -3.3566955703967043}}, 
   {{3.5543069471409936, -4.538051852419239, 10003.323779977269}, 
    {-7.465, 3.579827216027103, 1.5725369909018618, 2.9264902622010105}}}, 
  {{{-2.8866106610612405, -4.055495291001586, 10003.392956559339}, 
    {-7.465, 3.584292946394825, 1.5726421142773421, -3.3562852796488003}}, 
   {{3.1337915043513878, -4.784131432882337, 10003.331933683075}, 
    {-7.465, 3.584293874429143, 1.572644112621945, 2.9268987829278967}}}, 
  {{{-2.5550675316153715, -4.326756708820496, 10003.393227326322}, 
    {-7.465, 3.588495152806069, 1.572739918401771, -3.3559024015436476}}, 
   {{2.6790625227289624, -4.996583040433854, 10003.34018103665}, 
    {-7.465, 3.588495744106484, 1.5727415159710036, 2.9272821043415913}}}, 
  {{{-1.6677059924744988, -4.868053654631026, 10003.39078709168}, 
    {-7.465, 3.596145276082986, 1.5729112713137865, -3.35520937768761}}, 
   {{1.6084326640491546, -5.311046963799385, 10003.357624039358}, 
    {-7.465, 3.596145542187632, 1.5729112371959038, 2.9279758635531516}}}, 
  {{{-4.642769207799981, 0., 10003.270786309056}, 
    {-7.46091, 3.439941765522793, 1.5707963267948966, -3.3700101947571843}}, 
   {{5.962634238117488, -1.5490466742195315*^-7, 10003.159811703983}, 
    {-7.46091, 3.4399417791106592, 1.5707963268558933, 2.913175104254326}}}, 
  {{{-4.638385639495011, 0.26675293180113824, 10003.274919496147}, 
    {-7.46091, 3.4441204636272698, 1.5706557618314805, -3.3695901987370163}}, 
   {{5.952225639915403, 0.36543658811319235, 10003.164225574752}, 
    {-7.46091, 3.444120213550453, 1.5706527456097368, 2.913595277018857}}}, 
  {{{-4.622022540517122, 0.533878352872901, 10003.281522854153}, 
    {-7.46091, 3.4509322297189824, 1.570516390786501, -3.368908188802701}}, 
   {{5.919546281417309, 0.7189873102282965, 10003.171540468975}, 
    {-7.46091, 3.450931700300018, 1.5705147361295917, 2.914277267690565}}}, 
  {{{-4.59225269905572, 0.8014050037439964, 10003.288305866623}, 
    {-7.46091, 3.4581155271400417, 1.5703785030822115, -3.368192484014754}}, 
   {{5.864843325585555, 1.0634344552039512, 10003.179409305641}, 
    {-7.46091, 3.4581166607044085, 1.5703809545565837, 2.9149924821357738}}}, 
  {{{-4.548612913026176, 1.0693273830724268, 10003.294958010778}, 
    {-7.46091, 3.465364586804478, 1.5702423247530757, -3.367473850352186}}, 
   {{5.782805624081233, 1.4216579838985688, 10003.18755262398}, 
    {-7.46091, 3.4653614286093717, 1.5702423676936748, 2.915711145059294}}}, 
  {{{-4.490652528549852, 1.3376387310373938, 10003.301412425277}, 
    {-7.46091, 3.4726155035989086, 1.57010800362184, -3.3667586376051357}}, 
   {{5.677196623983875, 1.770853470213925, 10003.195884827162}, 
    {-7.46091, 3.4726135039864663, 1.570107626993801, 2.9164265989745917}}}, 
  {{{-4.417801517709451, 1.6063292640000049, 10003.307632742612}, 
    {-7.46091, 3.4798356247910838, 1.5699757591093577, -3.3660500382778764}}, 
   {{5.543645263313882, 2.1220356475397, 10003.204404469394}, 
    {-7.46091, 3.479833770594222, 1.5699724854121162, 2.9171363476034093}}}, 
  {{{-4.329332893468452, 1.8753851889832478, 10003.313586598977}, 
    {-7.46091, 3.486997680847991, 1.5698457491835316, -3.365350588048414}}, 
   {{5.394841906998684, 2.445271808922399, 10003.212980010001}, 
    {-7.46091, 3.4869978913635404, 1.5698470549660388, 2.917834134705102}}}, 
  {{{-4.224332844073743, 2.1447906903024325, 10003.319252966196}, 
    {-7.46091, 3.494087076374226, 1.5697182009569355, -3.3646616126133875}}, 
   {{5.213921956393332, 2.775910164364416, 10003.221740612522}, 
    {-7.46091, 3.4940881140757654, 1.5697189435035594, 2.918523388934202}}}, 
  {{{-4.101644563331755, 2.414525315554606, 10003.32460549233}, 
    {-7.46091, 3.5010862920254273, 1.5695933642562403, -3.363984689452088}}, 
   {{5.00235646591031, 3.1038851336123847, 10003.2306561759}, 
    {-7.46091, 3.5010831234309205, 1.5695917441589724, 2.919201331619698}}}, 
  {{{-3.959802490213376, 2.684564719403284, 10003.329618421543}, 
    {-7.46091, 3.5079811324808747, 1.5694712391003234, -3.363320947656673}}, 
   {{4.774583871862367, 3.4068282323711574, 10003.239604204002}, 
    {-7.46091, 3.5079812545226643, 1.5694718652082094, 2.9198639238578994}}}, 
  {{{-3.796926165363806, 2.954877673374019, 10003.334257404631}, 
    {-7.46091, 3.514752946964899, 1.5693523603092763, -3.362672135709456}}, 
   {{4.517913014969718, 3.7012117801394218, 10003.248671484635}, 
    {-7.46091, 3.514754676778295, 1.5693540684840115, 2.920511906727776}}}, 
  {{{-3.610566667259772, 3.2254250004448277, 10003.338480325783}, 
    {-7.46091, 3.5213803286055088, 1.569236909245695, -3.36204008073027}}, 
   {{4.218781652322354, 3.9954945903631627, 10003.257961205458}, 
    {-7.46091, 3.5213803423416303, 1.5692364486539851, 2.9211456737788413}}}, 
  {{{-3.397466211760174, 3.496161918753909, 10003.342247969518}, 
    {-7.46091, 3.527852675986061, 1.5691249652261587, -3.3614254289567858}}, 
   {{3.893717162402222, 4.268241247027456, 10003.267329172118}, 
    {-7.46091, 3.5278506259878113, 1.5691243431926245, 2.921760415600712}}}, 
  {{{-3.1531311293676563, 3.7670219865331207, 10003.345482956813}, 
    {-7.46091, 3.5341329582638297, 1.5690171324930782, -3.3608316210364}}, 
   {{3.5281037017956565, 4.527055494987045, 10003.276881166277}, 
    {-7.46091, 3.534131113494866, 1.5690158194206518, 2.922355241042509}}}, 
  {{{-4.638385639495011, -0.26675293180113824, 10003.274919496143}, 
    {-7.46091, 3.4441204636274825, 1.5709368917584356, -3.369590198737001}}, 
   {{5.952225639915403, -0.36543658811319235, 10003.164225574741}, 
    {-7.46091, 3.444120213547043, 1.5709399079799866, 2.913595277020404}}}, 
  {{{-4.622022540517122, -0.533878352872901, 10003.281522854155}, 
    {-7.46091, 3.450932229725818, 1.5710762628059103, -3.36890818879743}}, 
   {{5.919546281417309, -0.7189873102282965, 10003.171540468953}, 
    {-7.46091, 3.4509317002807824, 1.571077917461323, 2.914277267690183}}}, 
  {{{-4.59225269905572, -0.8014050037439964, 10003.288305866645}, 
    {-7.46091, 3.458115527155883, 1.5712141505159951, -3.368192484004228}}, 
   {{5.864843325585555, -1.0634344552039512, 10003.17940930575}, 
    {-7.46091, 3.4581166606713856, 1.5712116991782872, 2.914992482110935}}}, 
  {{{-4.548612913026176, -1.0693273830724268, 10003.294958010798}, 
    {-7.46091, 3.465364586871964, 1.571350328828704, -3.3674738503264807}}, 
   {{5.782805624081233, -1.4216579838985688, 10003.18755262388}, 
    {-7.46091, 3.4653614285169976, 1.5713502859094333, 2.9157111450617728}}}, 
  {{{-4.490652528549852, -1.3376387310373938, 10003.301412425311}, 
    {-7.46091, 3.4726155036579995, 1.5714846499796344, -3.36675863757167}}, 
   {{5.677196623983875, -1.770853470213925, 10003.195884827026}, 
    {-7.46091, 3.472613503873533, 1.5714850266044846, 2.9164265989782017}}}, 
  {{{-4.417801517709451, -1.6063292640000049, 10003.307632742606}, 
    {-7.46091, 3.479835624806819, 1.571616894481617, -3.3660500382439538}}, 
   {{5.543645263313882, -2.1220356475397, 10003.204404469288}, 
    {-7.46091, 3.479833770378999, 1.5716201682676385, 2.917136347548594}}}, 
  {{{-4.329332893468452, -1.8753851889832478, 10003.313586598988}, 
    {-7.46091, 3.4869976808436585, 1.5717469044267212, -3.365350588056979}}, 
   {{5.394841906998684, -2.445271808922399, 10003.212980010187}, 
    {-7.46091, 3.486997891569131, 1.5717455983635376, 2.9178341348279595}}}, 
  {{{-4.224332844073743, -2.1447906903024325, 10003.319252966192}, 
    {-7.46091, 3.4940870764026073, 1.5718744526262605, -3.3646616126313837}}, 
   {{5.213921956393332, -2.775910164364416, 10003.22174061222}, 
    {-7.46091, 3.494088113711929, 1.5718737102809461, 2.9185233889845006}}}, 
  {{{-4.101644563331755, -2.414525315554606, 10003.324605500322}, 
    {-7.46091, 3.5010862935313143, 1.5719992905761917, -3.3639847024715506}}, 
   {{5.00235646591031, -3.1038851336123847, 10003.23065617572}, 
    {-7.46091, 3.501083123248376, 1.5720009094506213, 2.919201331611081}}}, 
  {{{-3.959802490213376, -2.684564719403284, 10003.329618421541}, 
    {-7.46091, 3.5079811324664005, 1.5721214145252, -3.363320947642906}}, 
   {{4.774583871862367, -3.4068282323711574, 10003.239604203894}, 
    {-7.46091, 3.507981254430166, 1.5721207883983996, 2.9198639238508237}}}, 
  {{{-3.796926165363806, -2.954877673374019, 10003.334257404566}, 
    {-7.46091, 3.5147529465661935, 1.5722402937028823, -3.362672135395669}}, 
   {{4.517913014969718, -3.7012117801394218, 10003.248671484442}, 
    {-7.46091, 3.514754676558052, 1.5722385851539873, 2.920511906660388}}}, 
  {{{-3.610566667259772, -3.2254250004448277, 10003.338480325716}, 
    {-7.46091, 3.521380328575958, 1.5723557442823288, -3.3620400807408948}}, 
   {{4.218781652322354, -3.9954945903631627, 10003.257961205105}, 
    {-7.46091, 3.521380341940252, 1.572356205054356, 2.921145673733384}}}, 
  {{{-3.397466211760174, -3.496161918753909, 10003.342247969355}, 
    {-7.46091, 3.527852675817245, 1.5724676884134685, -3.3614254289714145}}, 
   {{3.893717162402222, -4.268241247027456, 10003.267329170989}, 
    {-7.46091, 3.527850623610458, 1.572468311588762, 2.9217604152020162}}}, 
  {{{-3.1531311293676563, -3.7670219865331207, 10003.34548295673}, 
    {-7.46091, 3.534132958191638, 1.5725755210939834, -3.360831621047306}}, 
   {{3.5281037017956565, -4.527055494987045, 10003.27688116163}, 
    {-7.46091, 3.534131094770405, 1.572576848185117, 2.9223552318125634}}}, 
  {{{-4.345014181844586, 1.760157036720403, 10003.268640985496}, 
    {-7.46, 3.442111679124559, 1.5698782319002158, -3.3697664879775466}}, 
   {{5.435582458820731, 2.311845166941249, 10003.16616639513}, 
    {-7.46, 3.4421110047361636, 1.5698773997256321, 2.913419104472854}}}, 
  {{{-4.329482590227229, 1.8147361991698547, 10003.275163220866}, 
    {-7.46, 3.448814325747912, 1.5698543049091007, -3.3690944718572977}}, 
   {{5.407159147356797, 2.3776264718316513, 10003.173336652051}, 
    {-7.46, 3.448815643592327, 1.5698541020177859, 2.914091055024773}}}, 
  {{{-4.312148222786771, 1.8689644399399012, 10003.279438843252}, 
    {-7.46, 3.4533086368766446, 1.5698295247577543, -3.3686456272641285}}, 
   {{5.377862681728258, 2.4405229716495622, 10003.17822542806}, 
    {-7.46, 3.453313288869425, 1.5698307158716198, 2.9145395986557348}}}, 
  {{{-4.211533492250666, 2.1392045951999927, 10003.293184398359}, 
    {-7.46, 3.4683763090162034, 1.569704244820162, -3.3671510416291457}}, 
   {{5.197623092816865, 2.7773553055920552, 10003.195254221968}, 
    {-7.46, 3.4683767899342026, 1.5697030506240968, 2.9160349515799813}}}, 
  {{{-4.09120804535903, 2.4092663201265596, 10003.302731403053}, 
    {-7.46, 3.479520007584929, 1.5695803666587345, -3.366055716764062}}, 
   {{4.993932131736093, 3.0966657126414066, 10003.20840322832}, 
    {-7.46, 3.479514619068344, 1.5695795769321907, 2.91712957473934}}}, 
  {{{-3.950989174264832, 2.67947634906794, 10003.31051783686}, 
    {-7.46, 3.489156902066565, 1.569458800036174, -3.365115175846335}}, 
   {{4.765170589546578, 3.4030836544840257, 10003.220210111234}, 
    {-7.46, 3.489156246635768, 1.5694592704901302, 2.918069746434183}}}, 
  {{{-3.789346172576035, 2.949885848095989, 10003.31717366664}, 
    {-7.46, 3.497923977245711, 1.5693403061927498, -3.364264999098423}}, 
   {{4.504315540600152, 3.7029456710259794, 10003.231387841763}, 
    {-7.46, 3.4979237817803677, 1.5693404360210206, 2.9189201657492485}}}, 
  {{{-3.6039847129032236, 3.220488534677418, 10003.322946950302}, 
    {-7.46, 3.506086286383271, 1.5692250910038457, -3.3634780297835727}}, 
   {{4.212706154443719, 3.99040839721362, 10003.242211103541}, 
    {-7.46, 3.506086353763252, 1.569224807430866, 2.919707550581921}}}, 
  {{{-3.3917274895138534, 3.4912533761163798, 10003.327944824496}, 
    {-7.46, 3.513777791049711, 1.5691133863735065, -3.362740384449705}}, 
   {{3.8949014259794597, 4.258259776705684, 10003.252787266552}, 
    {-7.46, 3.5137783719497895, 1.5691138797017443, 2.920444422809517}}}, 
  {{{-3.148132168344462, 3.7621220246399925, 10003.332179219771}, 
    {-7.46, 3.52104968618643, 1.569005713862023, -3.3620465314214036}}, 
   {{3.53742676959034, 4.513129497108091, 10003.263300933872}, 
    {-7.46, 3.5210510338262604, 1.5690060649129558, 2.921138433376863}}}, 
  {{{-2.8667857637103578, 4.033015970362522, 10003.335618337122}, 
    {-7.46, 3.5279288493937555, 1.568902583454965, -3.3613932695883344}}, 
   {{3.1451989291984366, 4.745552360907281, 10003.273749115271}, 
    {-7.46, 3.5279303627465515, 1.5689032539370693, 2.9217911217230155}}}, 
  {{{-4.345014181844586, -1.760157036720403, 10003.268640985516}, 
    {-7.46, 3.442111679117994, 1.5717144217252499, -3.3697664879751583}}, 
   {{5.435582458820731, -2.311845166941249, 10003.166166394854}, 
    {-7.46, 3.4421110041726983, 1.5717152541298192, 2.913419104337437}}}, 
  {{{-4.329482590227229, -1.8147361991698547, 10003.275163220884}, 
    {-7.46, 3.4488143257450043, 1.5717383487026235, -3.3690944718579425}}, 
   {{5.407159147356797, -2.3776264718316513, 10003.173336636051}, 
    {-7.46, 3.4488156225222646, 1.5717385634005743, 2.914091053814083}}}, 
  {{{-4.312148222786771, -1.8689644399399012, 10003.279438843261}, 
    {-7.46, 3.4533086368725976, 1.5717631288513005, -3.3686456272764684}}, 
   {{5.377862681728258, -2.4405229716495622, 10003.178225435046}, 
    {-7.46, 3.453313297183757, 1.5717619368543563, 2.9145395954511533}}}, 
  {{{-4.211533492250666, -2.1392045951999927, 10003.293184398353}, 
    {-7.46, 3.468376309046549, 1.5718884087599327, -3.3671510416506774}}, 
   {{5.197623092816865, -2.7773553055920552, 10003.195254221748}, 
    {-7.46, 3.468376789665003, 1.5718896031630907, 2.9160349515637805}}}, 
  {{{-4.09120804535903, -2.4092663201265596, 10003.302731406682}, 
    {-7.46, 3.479520007258333, 1.5720122839937436, -3.3660557283067525}}, 
   {{4.993932131736093, -3.0966657126414066, 10003.208403220939}, 
    {-7.46, 3.4795146100429473, 1.572013085181794, 2.917129589445608}}}, 
  {{{-3.950989174264832, -2.67947634906794, 10003.31051783685}, 
    {-7.46, 3.4891569020557425, 1.5721338535833085, -3.3651151758406703}}, 
   {{4.765170589546578, -3.4030836544840257, 10003.220210111125}, 
    {-7.46, 3.489156246537587, 1.5721333831183102, 2.9180697464257848}}}, 
  {{{-3.789346172576035, -2.949885848095989, 10003.317173666483}, 
    {-7.46, 3.4979239767796857, 1.572252347879859, -3.3642649988113202}}, 
   {{4.504315540600152, -3.7029456710259794, 10003.231387862013}, 
    {-7.46, 3.4979238284149496, 1.5722521869998882, 2.918920176578865}}}, 
  {{{-3.6039847129032236, -3.220488534677418, 10003.322946950208}, 
    {-7.46, 3.5060862862961573, 1.5723675625932392, -3.3634780297817053}}, 
   {{4.212706154443719, -3.99040839721362, 10003.242211103165}, 
    {-7.46, 3.5060863533154647, 1.5723678464053692, 2.9197075508248354}}}, 
  {{{-3.3917274895138534, -3.4912533761163798, 10003.327944820248}, 
    {-7.46, 3.5137777924998823, 1.5724792662364266, -3.36274038879055}}, 
   {{3.8949014259794597, -4.258259776705684, 10003.252787264064}, 
    {-7.46, 3.513778362404992, 1.5724787835058778, 2.9204444165791137}}}, 
  {{{-3.148132168344462, -3.7621220246399925, 10003.33217921967}, 
    {-7.46, 3.521049686117206, 1.5725869397240368, -3.362046531431455}}, 
   {{3.53742676959034, -4.513129497108091, 10003.26330093378}, 
    {-7.46, 3.5210510337381975, 1.5725865887436754, 2.9211384333992063}}}, 
  {{{-2.8667857637103578, -4.033015970362522, 10003.335618337167}, 
    {-7.46, 3.5279288496182843, 1.572690070129797, -3.361393269550466}}, 
   {{3.1451989291984366, -4.745552360907281, 10003.273749113805}, 
    {-7.46, 3.5279303641155293, 1.5726893989060842, 2.921791120090307}}}, 
  {{{-3.9845632502440966, 2.557700853119301, 10003.254451044475}, 
    {-7.459, 3.4330882936547864, 1.5694726632422715, -3.370647927953178}}, 
   {{4.8347723945508125, 3.270238977885873, 10003.161627384838}, 
    {-7.459, 3.433088680815253, 1.5694725764727058, 2.9125369320316308}}}, 
  {{{-3.9621792371796887, 2.615015674962204, 10003.269404508217}, 
    {-7.459, 3.4482287938208547, 1.5694570355321993, -3.369125137964692}}, 
   {{4.793277185955715, 3.335237702613917, 10003.177637415976}, 
    {-7.459, 3.4482288395007723, 1.5694567700720792, 2.914060368095769}}}, 
  {{{-3.9345080667902814, 2.6699609772309647, 10003.274937444452}, 
    {-7.459, 3.4540956439342034, 1.569435171957489, -3.368539223195289}}, 
   {{4.746378367139652, 3.3975190079838287, 10003.184088531196}, 
    {-7.459, 3.4540943696959814, 1.5694349223420045, 2.914646135539176}}}, 
  {{{-3.777637398856194, 2.9421750026815, 10003.290864966666}, 
    {-7.459, 3.4720102298608833, 1.5693214119776357, -3.366765131061942}}, 
   {{4.49075496869917, 3.6978387291224477, 10003.204705515916}, 
    {-7.459, 3.472009631359354, 1.5693211545758456, 2.916420328981901}}}, 
  {{{-3.594661748837441, 3.2134963116280812, 10003.301002349104}, 
    {-7.459, 3.4844818286365813, 1.5692081957120716, -3.365543009082691}}, 
   {{4.210992066727526, 3.977036663439232, 10003.219897945153}, 
    {-7.459, 3.4844833141614657, 1.5692096068391816, 2.9176410927702925}}}, 
  {{{-3.3840143995658845, 3.4846560833303433, 10003.308765291873}, 
    {-7.459, 3.4949060203438087, 1.5690976376040429, -3.3645294620424795}}, 
   {{3.880874931434742, 4.2567437674292785, 10003.233420069851}, 
    {-7.459, 3.4949046399687886, 1.5690972434537536, 2.9186561493173047}}}, 
  {{{-3.1416429343295906, 3.755761303033859, 10003.3149458017}, 
    {-7.459, 3.5041031545338157, 1.5689908187161414, -3.3636412778921936}}, 
   {{3.527394982609398, 4.509194341109922, 10003.245902217108}, 
    {-7.459, 3.504103316243114, 1.5689908019222658, 2.919544069016846}}}, 
  {{{-3.9845632502440966, -2.557700853119301, 10003.254451044148}, 
    {-7.459, 3.4330882935993925, 1.5721199899880993, -3.3706479287740683}}, 
   {{4.8347723945508125, -3.270238977885873, 10003.16162740734}, 
    {-7.459, 3.4330887218834043, 1.5721200552428567, 2.9125369320841923}}}, 
  {{{-3.9621792371796887, -2.615015674962204, 10003.269404508177}, 
    {-7.459, 3.448228793781726, 1.5721356180868034, -3.3691251379603853}}, 
   {{4.793277185955715, -3.335237702613917, 10003.17763741589}, 
    {-7.459, 3.448228839424692, 1.5721358835312973, 2.9140603680885038}}}, 
  {{{-3.9345080667902814, -2.6699609772309647, 10003.274937444516}, 
    {-7.459, 3.4540956440033495, 1.5721574816433836, -3.36853922295658}}, 
   {{4.746378367139652, -3.3975190079838287, 10003.18408853107}, 
    {-7.459, 3.4540943695826725, 1.572157731227818, 2.914646135546444}}}, 
  {{{-3.777637398856194, -2.9421750026815, 10003.290864957526}, 
    {-7.459, 3.4720102243168336, 1.5722712473088405, -3.3667651238853504}}, 
   {{4.49075496869917, -3.6978387291224477, 10003.204705517868}, 
    {-7.459, 3.4720096425164626, 1.5722714894695997, 2.9164203356129295}}}, 
  {{{-3.594661748837441, -3.2134963116280812, 10003.301002349004}, 
    {-7.459, 3.4844818285449453, 1.5723844578861905, -3.3655430090799507}}, 
   {{4.210992066727526, -3.977036663439232, 10003.21989794477}, 
    {-7.459, 3.4844833137300992, 1.57238304696478, 2.9176410929179792}}}, 
  {{{-3.3840143995658845, -3.4846560833303433, 10003.308765291775}, 
    {-7.459, 3.4949060205834392, 1.5724950152588788, -3.364529462179055}}, 
   {{3.880874931434742, -4.2567437674292785, 10003.233420063756}, 
    {-7.459, 3.4949046280530123, 1.5724954201464778, 2.9186561496482146}}}, 
  {{{-3.1416429343295906, -3.755761303033859, 10003.3149458016}, 
    {-7.459, 3.504103154459489, 1.572601834880543, -3.363641277903635}}, 
   {{3.527394982609398, -4.509194341109922, 10003.24590224369}, 
    {-7.459, 3.504103383084806, 1.5726018304025866, 2.9195440821772247}}}, 
  {{{-3.5379669210482656, 3.254739047836532, 10003.262733891788}, 
    {-7.458, 3.4473487954867426, 1.5691539299425634, -3.369185244531845}}, 
   {{4.120588714007969, 4.031013217481806, 10003.182275375608}, 
    {-7.458, 3.4473475343537747, 1.5691530160217662, 2.9140008329990232}}}, 
  {{{-3.499176183976308, 3.3103278650400134, 10003.269061895897}, 
    {-7.458, 3.454124768566125, 1.5691351321924911, -3.368508458630723}}, 
   {{4.060412753076862, 4.086696997728674, 10003.189785472749}, 
    {-7.458, 3.4541252727573166, 1.5691343736412067, 2.914677666556405}}}, 
  {{{-3.4584897667801617, 3.365393939920579, 10003.273626828783}, 
    {-7.458, 3.4591770989267947, 1.569115192428927, -3.368005924900626}}, 
   {{4.008498945815736, 4.132897458424918, 10003.19543617545}, 
    {-7.458, 3.4591776497589453, 1.5691164107535485, 2.91517817548002}}}, 
  {{{-3.416275010846032, 3.420226217562675, 10003.277353479152}, 
    {-7.458, 3.463416597710856, 1.5690947274051017, -3.3675855715293195}}, 
   {{3.932810705904155, 4.196140831327869, 10003.200459174579}, 
    {-7.458, 3.4634155005825957, 1.5690939695300243, 2.915600434711105}}}, 
  {{{-3.3726302401633528, 3.4749187882633783, 10003.280550605863}, 
    {-7.458, 3.4671475097525204, 1.5690741073544308, -3.3672166796131187}}, 
   {{3.8633863284928216, 4.25203532157311, 10003.204902285459}, 
    {-7.458, 3.4671472415277953, 1.569072826538922, 2.915969964658079}}}, 
  {{{-3.133103050813966, 3.747390542869064, 10003.29232868787}, 
    {-7.458, 3.481865167570648, 1.5689709143582775, -3.365770845525272}}, 
   {{3.515968273706957, 4.5028732496443, 10003.223051682337}, 
    {-7.458, 3.4818649049353025, 1.568970662682963, 2.917414786484108}}}, 
  {{{-2.854530832853026, 4.019120184912754, 10003.300390933522}, 
    {-7.458, 3.493313927346627, 1.5688702269968626, -3.364656151311811}}, 
   {{3.1236018860344257, 4.736717326715296, 10003.238252148803}, 
    {-7.458, 3.4933138604687466, 1.5688702803139076, 2.9185290604752385}}}, 
  {{{-2.527806916722625, 4.290409222296832, 10003.306156662937}, 
    {-7.458, 3.502982231030846, 1.5687740144277447, -3.3637216410379893}}, 
   {{2.6763397689654296, 4.950161917478412, 10003.252157457762}, 
    {-7.458, 3.5029822092000065, 1.5687738487741267, 2.9194639777226286}}}, 
  {{{-3.5379669210482656, -3.254739047836532, 10003.262733890218}, 
    {-7.458, 3.447348792502541, 1.5724387253210437, -3.3691852469905372}}, 
   {{4.120588714007969, -4.031013217481806, 10003.182275375531}, 
    {-7.458, 3.447347534294303, 1.5724396376330003, 2.914000833018918}}}, 
  {{{-3.499176183976308, -3.3103278650400134, 10003.269061895671}, 
    {-7.458, 3.4541247682245, 1.5724575216974783, -3.36850845874386}}, 
   {{4.060412753076862, -4.086696997728674, 10003.189785473274}, 
    {-7.458, 3.4541252745452353, 1.5724582783532928, 2.9146776671619437}}}, 
  {{{-3.4584897667801617, -3.365393939920579, 10003.273626828683}, 
    {-7.458, 3.4591770988683863, 1.5724774610893273, -3.368005924902488}}, 
   {{4.008498945815736, -4.132897458424918, 10003.195436175318}, 
    {-7.458, 3.4591776496073234, 1.5724762428858645, 2.9151781754057193}}}, 
  {{{-3.416275010846032, -3.420226217562675, 10003.277353489419}, 
    {-7.458, 3.463416616757388, 1.5724979153671086, -3.367585577981627}}, 
   {{3.932810705904155, -4.196140831327869, 10003.200459174317}, 
    {-7.458, 3.4634155003188667, 1.5724986841577984, 2.9156004346719007}}}, 
  {{{-3.3726302401633528, -3.4749187882633783, 10003.280550611418}, 
    {-7.458, 3.467147527120605, 1.572518558077341, -3.3672166937261987}}, 
   {{3.8633863284928216, -4.25203532157311, 10003.204902282556}, 
    {-7.458, 3.4671472295647954, 1.5725198315461955, 2.915969959350802}}}, 
  {{{-3.133103050813966, -3.747390542869064, 10003.29232868777}, 
    {-7.458, 3.481865167498579, 1.5726217392378432, -3.365770845537542}}, 
   {{3.515968273706957, -4.5028732496443, 10003.223051681967}, 
    {-7.458, 3.481864904280617, 1.572621991110729, 2.9174147863092226}}}, 
  {{{-2.854530832853026, -4.019120184912754, 10003.300390920527}, 
    {-7.458, 3.493313892817767, 1.5727224427799587, -3.3646561593506217}}, 
   {{3.1236018860344257, -4.736717326715296, 10003.238252148658}, 
    {-7.458, 3.493313860342914, 1.572722373328837, 2.9185290604798984}}}, 
  {{{-2.527806916722625, -4.290409222296832, 10003.3061566636}, 
    {-7.458, 3.502982232648211, 1.5728186381263705, -3.3637216453023595}}, 
   {{2.6763397689654296, -4.950161917478412, 10003.252157457573}, 
    {-7.458, 3.5029822088704514, 1.5728188049946836, 2.9194639776763704}}}, 
  {{{-3.0603727894712542, 3.7850498178255423, 10003.244776949467}, 
    {-7.457, 3.4358227867786573, 1.5689043615855143, -3.3703156119379645}}, 
   {{3.4194130447993274, 4.534995907948877, 10003.176355712096}, 
    {-7.457, 3.435823514012032, 1.5689043110845016, 2.9128693953696545}}}, 
  {{{-3.026316035929755, 3.826462280777842, 10003.255190014357}, 
    {-7.457, 3.446540079807649, 1.5688986636465088, -3.3692382503626583}}, 
   {{3.3603621059594215, 4.577045832055452, 10003.187937333443}, 
    {-7.457, 3.446538546632394, 1.5688976848467386, 2.913948200827451}}}, 
  {{{-2.6348837159307084, 4.18987953702939, 10003.27993759135}, 
    {-7.457, 3.4758398554695846, 1.5687818187848337, -3.3663332179807437}}, 
   {{2.8255996982501483, 4.870963868307212, 10003.222860751333}, 
    {-7.457, 3.4758401223818316, 1.5687818998716714, 2.9168519896255067}}}, 
  {{{-2.2033990828163037, 4.50620208208752, 10003.289345894802}, 
    {-7.457, 3.4902854893765842, 1.5686782294868375, -3.364922483702317}}, 
   {{2.266607257563218, 5.091795974737418, 10003.242771594325}, 
    {-7.457, 3.4902862845218756, 1.5686784796322921, 2.9182623434398733}}}, 
  {{{-1.74060110416226, 4.775546992322038, 10003.293662846372}, 
    {-7.457, 3.4998845560070007, 1.5685962316872317, -3.3639926581780975}}, 
   {{1.6993623417735824, 5.2430903636139545, 10003.257892011232}, 
    {-7.457, 3.499885389915271, 1.5685963303648527, 2.9191921119279423}}}, 
  {{{-3.0603727894712542, -3.7850498178255423, 10003.244776949354}, 
    {-7.457, 3.4358227866714515, 1.5726882920218668, -3.3703156119188185}}, 
   {{3.4194130447993274, -4.534995907948877, 10003.176355711978}, 
    {-7.457, 3.435823513784084, 1.5726883427187033, 2.9128693951492655}}}, 
  {{{-3.026316035929755, -3.826462280777842, 10003.255190016323}, 
    {-7.457, 3.4465400704807485, 1.572694001021203, -3.3692382373483043}}, 
   {{3.3603621059594215, -4.577045832055452, 10003.187937336384}, 
    {-7.457, 3.4465385611398713, 1.5726949590889403, 2.913948210836904}}}, 
  {{{-2.6348837159307084, -4.18987953702939, 10003.279937591213}, 
    {-7.457, 3.475839855347877, 1.5728108348076788, -3.3663332179919743}}, 
   {{2.8255996982501483, -4.870963868307212, 10003.22286074554}, 
    {-7.457, 3.4758401127645437, 1.572810753916712, 2.916851996224649}}}, 
  {{{-2.2033990828163037, -4.50620208208752, 10003.28934589471}, 
    {-7.457, 3.4902854893493087, 1.5729144241256898, -3.3649224837104663}}, 
   {{2.266607257563218, -5.091795974737418, 10003.242771594216}, 
    {-7.457, 3.4902862843967717, 1.572914174017405, 2.918262343448503}}}, 
  {{{-1.74060110416226, -4.775546992322038, 10003.29366286266}, 
    {-7.457, 3.4998846019756145, 1.5729964006224977, -3.363992663663304}}, 
   {{1.6993623417735824, -5.2430903636139545, 10003.25789201124}, 
    {-7.457, 3.4998853939327765, 1.5729963213087046, 2.9191921174095974}}}}, 
 {{{{-3.0129867345718786, 0., 10001.935360695436}, 
    {-8., 2.06942283351106, 1.5707963267948966, -4.126962456608748}}, 
   {{5.810448260532095, 3.982944448737958*^-9, 10001.616713687139}, 
    {-8., 2.0694227073736435, 1.5707963267797838, 2.156222692845665}}}, 
  {{{-3.0075447148899626, 0.22315635574835346, 10001.934676045797}, 
    {-8., 2.069275661515722, 1.5688761779366485, -4.127064162544244}}, 
   {{5.781083091369664, 0.5136442078857105, 10001.617048114224}, 
    {-8., 2.0692741366980862, 1.5688452555365422, 2.1561219507514324}}}, 
  {{{-2.991173300098268, 0.4463547110718307, 10001.932631069225}, 
    {-8., 2.068838436179765, 1.5669699783664266, -4.127366451948997}}, 
   {{5.697155072493693, 1.004061737340959, 10001.617988225342}, 
    {-8., 2.068838991767668, 1.5669664283735762, 2.155820174692521}}}, 
  {{{-2.9637349800124797, 0.669636516786528, 10001.92925283526}, 
    {-8., 2.0681239029647367, 1.565091310637979, -4.127860948780998}}, 
   {{5.558821672577162, 1.4845104037460344, 10001.619560266789}, 
    {-8., 2.068121390915694, 1.565093917551682, 2.1553204452402537}}}, 
  {{{-2.9249946288615103, 0.8930420390106472, 10001.924584115319}, 
    {-8., 2.067152359426673, 1.5632530602719066, -4.128534304643637}}, 
   {{5.368368968299312, 1.9459326314195178, 10001.621833022176}, 
    {-8., 2.0671609564176765, 1.5632515430570249, 2.154662693105143}}}, 
  {{{-2.8746104059570667, 1.1166096054071344, 10001.918681351875}, 
    {-8., 2.0659507376402746, 1.561467062722561, -4.129368624616223}}, 
   {{5.131527258205999, 2.3774547556022703, 10001.624708619549}, 
    {-8., 2.0659517290703353, 1.5614640014060992, 2.1538194001235174}}}, 
  {{{-2.8121196353771003, 1.3403746158181695, 10001.911610751613}, 
    {-8., 2.0645511574217466, 1.559744223392252, -4.130342596162121}}, 
   {{4.853732052170286, 2.774098894969209, 10001.628241212677}, 
    {-8., 2.064551941692183, 1.5597455487274465, 2.1528430144988198}}}, 
  {{{-2.736918931727054, 1.564368396894382, 10001.903445374837}, 
    {-8., 2.0629895706941035, 1.5580940190561485, -4.1314319964077795}}, 
   {{4.542304374365298, 3.130515272175118, 10001.632388851463}, 
    {-8., 2.0629947232739854, 1.5581099120295927, 2.1517494617616473}}}, 
  {{{-2.648235786081794, 1.788616733856826, 10001.89426048208}, 
    {-8., 2.0613044391361006, 1.5565249899634306, -4.132610903322431}}, 
   {{4.194052685732405, 3.4526115874217305, 10001.637357505826}, 
    {-8., 2.0613080400356365, 1.5565326979824852, 2.1505731899100486}}}, 
  {{{-2.5450885803085264, 2.0131381590479998, 10001.884130676608}, 
    {-8., 2.059535704676754, 1.5550445601581673, -4.133852019737319}}, 
   {{3.8193132869859028, 3.731893271252377, 10001.643063955175}, 
    {-8., 2.0595358307517415, 1.5550446084597938, 2.1493334259881247}}}, 
  {{{-2.426228805170206, 2.2379417441056, 10001.873124937862}, 
    {-8., 2.057723523994641, 1.5536591911556008, -4.135127480067757}}, 
   {{3.426892425629481, 3.9651052682921604, 10001.649454861239}, 
    {-8., 2.057724318289974, 1.5536607217282252, 2.148057293260785}}}, 
  {{{-2.2900565030536812, 2.46302458536992, 10001.861304068745}, 
    {-8., 2.0559082725315494, 1.5523748067153704, -4.1364089807710345}}, 
   {{3.0120830400496668, 4.1567979118532135, 10001.65679576128}, 
    {-8., 2.0559037470046326, 1.5523675469163034, 2.1467788676190738}}}, 
  {{{-2.1344907363993597, 2.68836805229952, 10001.848714639658}, 
    {-8., 2.0541299868327747, 1.55119748948039, -4.137668310518074}}, 
   {{2.590842135355406, 4.301283455533783, 10001.664844220511}, 
    {-8., 2.0541261247759013, 1.5511924086984619, 2.1455185836059405}}}, 
  {{{-1.9567654083182273, 2.913933197153274, 10001.835384698403}, 
    {-8., 2.05242922435062, 1.5501336137030706, -4.138876409206384}}, 
   {{2.1591893667814723, 4.402022643878441, 10001.673853874237}, 
    {-8., 2.0524254169852796, 1.5501290906943468, 2.1443106912769383}}}, 
  {{{-3.0075447148899626, -0.22315635574835346, 10001.934676045805}, 
    {-8., 2.069275661515776, 1.5727164756532848, -4.127064162542414}}, 
   {{5.781083091369664, -0.5136442078857105, 10001.617048114222}, 
    {-8., 2.0692741366945406, 1.5727473980531643, 2.15612195074942}}}, 
  {{{-2.991173300098268, -0.4463547110718307, 10001.932631069225}, 
    {-8., 2.0688384361816503, 1.5746226752242458, -4.127366451945014}}, 
   {{5.697155072493693, -1.004061737340959, 10001.61798822531}, 
    {-8., 2.0688389917584105, 1.5746262252170362, 2.155820174683377}}}, 
  {{{-2.9637349800124797, -0.669636516786528, 10001.929252835269}, 
    {-8., 2.0681239029734653, 1.5765013429539705, -4.127860948771318}}, 
   {{5.558821672577162, -1.4845104037460344, 10001.619560266705}, 
    {-8., 2.068121390882641, 1.5764987360413534, 2.155320445209538}}}, 
  {{{-2.9249946288615103, -0.8930420390106472, 10001.924584115337}, 
    {-8., 2.0671523594465784, 1.5783395933193785, -4.128534304617279}}, 
   {{5.368368968299312, -1.9459326314195178, 10001.621833022016}, 
    {-8., 2.0671609563527498, 1.5783411105439153, 2.1546626930412485}}}, 
  {{{-2.8746104059570667, -1.1166096054071344, 10001.918681351897}, 
    {-8., 2.0659507376579893, 1.5801255908788194, -4.12936862458782}}, 
   {{5.131527258205999, -2.3774547556022703, 10001.624708619365}, 
    {-8., 2.0659517289906257, 1.5801286522015894, 2.1538194000443633}}}, 
  {{{-2.8121196353771003, -1.3403746158181695, 10001.911610751647}, 
    {-8., 2.064551157443411, 1.5818484302296782, -4.130342596115764}}, 
   {{4.853732052170286, -2.774098894969209, 10001.62824121249}, 
    {-8., 2.064551941611579, 1.5818471048864688, 2.1528430144181327}}}, 
  {{{-2.736918931727054, -1.564368396894382, 10001.903445367623}, 
    {-8., 2.0629895721682803, 1.5834986295674647, -4.131431997669025}}, 
   {{4.542304374365298, -3.130515272175118, 10001.632388851163}, 
    {-8., 2.062994723146855, 1.5834827416061694, 2.1517494616335715}}}, 
  {{{-2.648235786081794, -1.788616733856826, 10001.894260482071}, 
    {-8., 2.0613044391566686, 1.5850676636369536, -4.1326109033217175}}, 
   {{4.194052685732405, -3.4526115874217305, 10001.637357505637}, 
    {-8., 2.061308039958989, 1.5850599556443503, 2.1505731898326523}}}, 
  {{{-2.5450885803085264, -2.0131381590479998, 10001.884130676568}, 
    {-8., 2.0595357046582397, 1.5865480934785234, -4.1338520197212585}}, 
   {{3.8193132869859028, -3.731893271252377, 10001.643063955094}, 
    {-8., 2.059535830747505, 1.5865480451322203, 2.149333425989082}}}, 
  {{{-2.426228805170206, -2.2379417441056, 10001.873124937776}, 
    {-8., 2.057723523933315, 1.587933462523296, -4.135127480059224}}, 
   {{3.426892425629481, -3.9651052682921604, 10001.64945476635}, 
    {-8., 2.0577242651989205, 1.587931938231436, 2.1480572312786914}}}, 
  {{{-2.2900565030536812, -2.46302458536992, 10001.861304068643}, 
    {-8., 2.0559082725179643, 1.5892178468331726, -4.13640898079695}}, 
   {{3.0120830400496668, -4.1567979118532135, 10001.656795751012}, 
    {-8., 2.055903739432938, 1.5892251057753792, 2.1467788595474886}}}, 
  {{{-2.1344907363993597, -2.68836805229952, 10001.848714639273}, 
    {-8., 2.0541299864931672, 1.5903951641207577, -4.137668310493353}}, 
   {{2.590842135355406, -4.301283455533783, 10001.664844220404}, 
    {-8., 2.0541261247855247, 1.5904002448236532, 2.145518583654444}}}, 
  {{{-1.9567654083182273, -2.913933197153274, 10001.835384698245}, 
    {-8., 2.0524292254580296, 1.5914590382374816, -4.138876410226163}}, 
   {{2.1591893667814723, -4.402022643878441, 10001.67385386944}, 
    {-8., 2.0524254105463315, 1.591463575899223, 2.1443106833087184}}}, 
  {{{-3.277357192158905, 0., 10002.283665994466}, {-7.5, 2.4158597410804217, 
     1.5707963267948966, -3.8904582778828076}}, 
   {{6.027589058194526, -1.3465802580169884*^-7, 10001.9954279249}, 
    {-7.5, 2.4158589164394706, 1.5707963271775658, 2.3927264902160394}}}, 
  {{{-3.271448251678299, 0.23636805754958606, 10002.282968076275}, 
    {-7.5, 2.415612406105007, 1.5693749511522195, -3.890566218930903}}, 
   {{6.000955653037993, 0.5009109089780807, 10001.995560686113}, 
    {-7.5, 2.4156071520146294, 1.5693709829069415, 2.3926158626994902}}}, 
  {{{-3.2536779956232937, 0.47273742564040644, 10002.28088402606}, 
    {-7.5, 2.4148772390930264, 1.567961810629271, -3.890887220315601}}, 
   {{5.921279721590877, 0.9965064250052945, 10001.99597664665}, 
    {-7.5, 2.414862767673411, 1.5679498718782774, 2.3922902652628375}}}, 
  {{{-3.223913397299402, 0.7091098811557122, 10002.27744114296}, 
    {-7.5, 2.413673354975221, 1.5665650147910317, -3.8914134825490376}}, 
   {{5.794454947121544, 1.4655433968474945, 10001.996662871821}, 
    {-7.5, 2.413683057210594, 1.5665842646692676, 2.3917735791919394}}}, 
  {{{-3.181926244665232, 0.9454879854696407, 10002.27268346775}, 
    {-7.5, 2.412031814775006, 1.5651924033666897, -3.892132226185033}}, 
   {{5.613340647077545, 1.9340941169746857, 10001.997730960114}, 
    {-7.5, 2.4120323387751834, 1.5651895562815186, 2.391054424107231}}}, 
  {{{-3.1273828158766666, 1.1818751610070894, 10002.266669417058}, 
    {-7.5, 2.40999397854668, 1.563851449913526, -3.8930263836666024}}, 
   {{5.390446009607152, 2.3685112823297287, 10001.999094769231}, 
    {-7.5, 2.409995506333975, 1.5638536989723464, 2.390159005243398}}}, 
  {{{-3.0598281992989413, 1.418275355263798, 10002.259468677667}, 
    {-7.5, 2.4076098500105427, 1.562549242294665, -3.8940751467406787}}, 
   {{5.126130010349232, 2.7741709445819307, 10002.000834719953}, 
    {-7.5, 2.4076038108980895, 1.5625542515949273, 2.3891031425051503}}}, 
  {{{-2.978664494718269, 1.6546923618432094, 10002.25115932434}, 
    {-7.5, 2.404935966748815, 1.561292414237972, -3.8952548184926994}}, 
   {{4.822952575914451, 3.1488234878534795, 10002.003069685135}, 
    {-7.5, 2.40493684270591, 1.5612959283484509, 2.3879288314448748}}}, 
  {{{-2.88311997968343, 1.8911286002118883, 10002.241823995711}, 
    {-7.5, 2.4020337141324206, 1.560087084426948, -3.8965393717166825}}, 
   {{4.484546401459249, 3.48888658098167, 10002.00583433683}, 
    {-7.5, 2.402031128773397, 1.5600836922254924, 2.3866466332466096}}}, 
  {{{-2.77220594354901, 2.1275833387557483, 10002.231546144287}, 
    {-7.5, 2.3989674288105145, 1.5589391208146794, -3.897901261944114}}, 
   {{4.120939089890534, 3.786690671570395, 10002.00909254876}, 
    {-7.5, 2.398966415419144, 1.5589379407688155, 2.3852843460660598}}}, 
  {{{-2.644655424495573, 2.364050411571281, 10002.220406833148}, 
    {-7.5, 2.3958032661066886, 1.5578539054996303, -3.899311740308577}}, 
   {{3.7295174040765096, 4.046260768473242, 10002.013047850969}, 
    {-7.5, 2.395797584697964, 1.55784856505294, 2.383874790378049}}}, 
  {{{-2.498833207355612, 2.600515063155031, 10002.208480555099}, 
    {-7.5, 2.392608139918816, 1.5568369283872698, -3.90074132209968}}, 
   {{3.3250050698759086, 4.259894598802562, 10002.017556209319}, 
    {-7.5, 2.392608649748457, 1.5568381658805561, 2.382442818586607}}}, 
  {{{-2.3325998312704224, 2.8369498734528165, 10002.195831525467}, 
    {-7.5, 2.3894496767304005, 1.5558934940071416, -3.9021597441228875}}, 
   {{2.896257706528686, 4.434571873300338, 10002.02301712441}, 
    {-7.5, 2.3894469583895384, 1.5558917992211585, 2.381025728026238}}}, 
  {{{-2.1430958167385734, 3.0733085276088, 10002.182507248444}, 
    {-7.5, 2.38639592133429, 1.5550295122397815, -3.90353611485565}}, 
   {{2.458099503049536, 4.564170525577774, 10002.029274403854}, 
    {-7.5, 2.386395353970398, 1.5550295147026316, 2.3796486286931886}}}, 
  {{{-1.9263830344837645, 3.30951734346637, 10002.168533213066}, 
    {-7.5, 2.383518547257548, 1.5542519694887318, -3.9048375463292198}}, 
   {{2.014226676066884, 4.649198690735585, 10002.036405649142}, 
    {-7.5, 2.3835251292459882, 1.5542559675298269, 2.3783455129842963}}}, 
  {{{-3.271448251678299, -0.23636805754958606, 10002.28296807628}, 
    {-7.5, 2.415612406105565, 1.5722177024376167, -3.8905662189312857}}, 
   {{6.000955653037993, -0.5009109089780807, 10001.995560686106}, 
    {-7.5, 2.415607152010388, 1.5722216706827954, 2.392615862698445}}}, 
  {{{-3.2536779956232937, -0.47273742564040644, 10002.280884026066}, 
    {-7.5, 2.4148772390950097, 1.573630842961769, -3.8908872203090024}}, 
   {{5.921279721590877, -0.9965064250052945, 10001.995976646613}, 
    {-7.5, 2.414862767652272, 1.5736427817120737, 2.392290265254005}}}, 
  {{{-3.223913397299402, -0.7091098811557122, 10002.277441142971}, 
    {-7.5, 2.4136733549951535, 1.5750276388003004, -3.8914134825315605}}, 
   {{5.794454947121544, -1.4655433968474945, 10001.996662871727}, 
    {-7.5, 2.4136830571573817, 1.5750083889237978, 2.3917735791666477}}}, 
  {{{-3.181926244665232, -0.9454879854696407, 10002.272683467774}, 
    {-7.5, 2.412031814814378, 1.576400250225032, -3.8921322261522597}}, 
   {{5.613340647077545, -1.9340941169746857, 10001.997730959954}, 
    {-7.5, 2.412032338683744, 1.5764030973162375, 2.3910544240631704}}}, 
  {{{-3.1273828158766666, -1.1818751610070894, 10002.266669417091}, 
    {-7.5, 2.409993978564446, 1.5777412036728893, -3.893026383639048}}, 
   {{5.390446009607152, -2.3685112823297287, 10001.999094768984}, 
    {-7.5, 2.4099955061883627, 1.5777389546346359, 2.390159005169937}}}, 
  {{{-3.0598281992989413, -1.418275355263798, 10002.259468677717}, 
    {-7.5, 2.4076098500296728, 1.5790434113351153, -3.894075146688123}}, 
   {{5.126130010349232, -2.7741709445819307, 10002.000834719778}, 
    {-7.5, 2.4076038107979105, 1.5790384020113488, 2.389103142453326}}}, 
  {{{-2.978664494718269, -1.6546923618432094, 10002.251159324354}, 
    {-7.5, 2.404935966755436, 1.5803002393875938, -3.89525481845732}}, 
   {{4.822952575914451, -3.1488234878534795, 10002.00306968498}, 
    {-7.5, 2.4049368426273943, 1.5802967252684492, 2.3879288314025495}}}, 
  {{{-2.88311997968343, -1.8911286002118883, 10002.241823995693}, 
    {-7.5, 2.4020337141298604, 1.5815055692014226, -3.8965393717051775}}, 
   {{4.484546401459249, -3.48888658098167, 10002.005834336618}, 
    {-7.5, 2.4020311286546714, 1.5815089614005984, 2.3866466331783234}}}, 
  {{{-2.77220594354901, -2.1275833387557483, 10002.231546144254}, 
    {-7.5, 2.3989674288114857, 1.582653532774593, -3.897901261943777}}, 
   {{4.120939089890534, -3.786690671570395, 10002.009092548464}, 
    {-7.5, 2.3989664152318966, 1.5826547128889352, 2.3852843459545836}}}, 
  {{{-2.644655424495573, -2.364050411571281, 10002.220406833105}, 
    {-7.5, 2.395803266075044, 1.5837387480950245, -3.8993117403452926}}, 
   {{3.7295174040765096, -4.046260768473242, 10002.013047850882}, 
    {-7.5, 2.395797584682755, 1.583744088530807, 2.3838747903707134}}}, 
  {{{-2.498833207355612, -2.600515063155031, 10002.208480552003}, 
    {-7.5, 2.3926081206003267, 1.5847557491074997, -3.9007413170232725}}, 
   {{3.3250050698759086, -4.259894598802562, 10002.01755625228}, 
    {-7.5, 2.3926086915966724, 1.5847544817429249, 2.3824428377289966}}}, 
  {{{-2.3325998312704224, -2.8369498734528165, 10002.195831525378}, 
    {-7.5, 2.389449676769528, 1.5856991595338337, -3.902159744154049}}, 
   {{2.896257706528686, -4.434571873300338, 10002.023017125137}, 
    {-7.5, 2.3894469601673216, 1.5857008517727758, 2.3810257293560517}}}, 
  {{{-2.1430958167385734, -3.0733085276088, 10002.182507247397}, 
    {-7.5, 2.3863959201176614, 1.5865631430972666, -3.903536114129139}}, 
   {{2.458099503049536, -4.564170525577774, 10002.029274407096}, 
    {-7.5, 2.3863953602750905, 1.5865631347427294, 2.3796486318556944}}}, 
  {{{-1.9263830344837645, -3.30951734346637, 10002.168533212944}, 
    {-7.5, 2.3835185473561205, 1.5873406835382107, -3.9048375461981424}}, 
   {{2.014226676066884, -4.649198690735585, 10002.036405647603}, 
    {-7.5, 2.3835251264829136, 1.587336689505135, 2.3783455121947115}}}, 
  {{{-3.488226434219075, 0., 10002.58751853788}, {-7.3, 2.717976162112589, 
     1.5707963267948966, -3.7611464536209214}}, 
   {{6.204306876551035, -1.9901555407971707*^-8, 10002.320647886341}, 
    {-7.3, 2.7179749488962255, 1.5707963268401663, 2.5220383491468916}}}, 
  {{{-3.4818575758663144, 0.24690169905057335, 10002.586634909387}, 
    {-7.3, 2.7174928964269975, 1.569663555037508, -3.7612989042300815}}, 
   {{6.178310582067185, 0.5033243185163002, 10002.320504436897}, 
    {-7.3, 2.7175010281060286, 1.569649803682145, 2.5218848168771393}}}, 
  {{{-3.46279503665731, 0.49375447904583625, 10002.584145757519}, 
    {-7.3, 2.7161864658777084, 1.568536135018522, -3.7617219284833063}}, 
   {{6.103890839465928, 0.9855517373423865, 10002.320162458433}, 
    {-7.3, 2.7161944275083996, 1.5685431698138277, 2.5214656167243343}}}, 
  {{{-3.4308575796529652, 0.7405067325906128, 10002.5799809241}, 
    {-7.3, 2.7139950106264474, 1.5674184463006098, -3.762427894585003}}, 
   {{5.980844716576509, 1.460699082936052, 10002.319566930142}, 
    {-7.3, 2.7140018743688663, 1.5674355646227625, 2.5207561447380256}}}, 
  {{{-3.3858602374968694, 0.9871158374401335, 10002.574244378757}, 
    {-7.3, 2.711010827885732, 1.566315538924557, -3.7633914089420295}}, 
   {{5.8065844483118, 1.9307981670426957, 10002.318883099573}, 
    {-7.3, 2.7110000464060127, 1.5663155346323305, 2.5197892349888114}}}, 
  {{{-3.3274613666176283, 1.2335352206706267, 10002.566957272598}, 
    {-7.3, 2.7072536378903385, 1.565230354862996, -3.764603218563964}}, 
   {{5.589811891357386, 2.3718229661127253, 10002.318085866438}, 
    {-7.3, 2.7072736632724315, 1.5652301935803703, 2.518580257563379}}}, 
  {{{-3.2553392946415682, 1.4797607502613688, 10002.558412779481}, 
    {-7.3, 2.7029828147029895, 1.5641735016356413, -3.7659957073077797}}, 
   {{5.336084807389582, 2.7796134537425563, 10002.31732035041}, 
    {-7.3, 2.7029921336781166, 1.5641860407115784, 2.517185767397308}}}, 
  {{{-3.168802681962884, 1.7257341412563039, 10002.548494605826}, 
    {-7.3, 2.698098571250161, 1.5631421765254505, -3.7675859904361197}}, 
   {{5.035653148527014, 3.1695697350946244, 10002.316740367705}, 
    {-7.3, 2.6981024100516104, 1.5631407758276152, 2.515592197315864}}}, 
  {{{-3.0672271098654784, 1.9714795392633482, 10002.537553776816}, 
    {-7.3, 2.692911898149963, 1.562150191819925, -3.769291157082095}}, 
   {{4.706940838203411, 3.5179486645549405, 10002.316436783487}, 
    {-7.3, 2.6929132093252486, 1.5621515376613693, 2.5138937590567956}}}, 
  {{{-2.949553342164281, 2.216949271045722, 10002.52553865167}, 
    {-7.3, 2.68738380390364, 1.5611948031565477, -3.7711126165932685}}, 
   {{4.347410127984454, 3.8307025961631265, 10002.316453217212}, 
    {-7.3, 2.687385889009235, 1.561196998509318, 2.51207175325805}}}, 
  {{{-2.814558152002248, 2.462143797033311, 10002.512635762983}, 
    {-7.3, 2.68168679036583, 1.560283548196614, -3.7729994168345846}}, 
   {{3.9558402444369225, 4.108660933611795, 10002.317085297005}, 
    {-7.3, 2.6816866615134867, 1.560279689350386, 2.5101898309766573}}}, 
  {{{-2.6606031553567817, 2.7070491111769193, 10002.498963812111}, 
    {-7.3, 2.675939149491094, 1.559421401184133, -3.774913005516795}}, 
   {{3.5508370014566575, 4.340166656346456, 10002.318165446153}, 
    {-7.3, 2.675939512384756, 1.5594226173574133, 2.5082709892274058}}}, 
  {{{-2.485524117737681, 2.95164308830326, 10002.484629317762}, 
    {-7.3, 2.6702570844790494, 1.5586135791191926, -3.7768147284833486}}, 
   {{3.127236538396203, 4.530817563607772, 10002.32000912334}, 
    {-7.3, 2.6702658910158377, 1.5586190887894351, 2.506367311982119}}}, 
  {{{-2.2864092390713235, 3.1958898294834137, 10002.469726351606}, 
    {-7.3, 2.664758848068254, 1.5578660613283213, -3.778664553616878}}, 
   {{2.680534134830128, 4.6818209540604645, 10002.32291391526}, 
    {-7.3, 2.664767390569325, 1.5578702712309136, 2.504518272886795}}}, 
  {{{-2.059224676835229, 3.4397281977463994, 10002.454325649682}, 
    {-7.3, 2.6595631274558524, 1.5571853962224547, -3.7804212518370623}}, 
   {{2.2070859762258177, 4.791051119832953, 10002.327204497367}, 
    {-7.3, 2.6595612708922136, 1.5571844230259348, 2.5027650171668467}}}, 
  {{{-3.4818575758663144, -0.24690169905057335, 10002.586634909381}, 
    {-7.3, 2.7174928964287344, 1.5719290985522263, -3.7612989042317775}}, 
   {{6.178310582067185, -0.5033243185163002, 10002.320504436895}, 
    {-7.3, 2.7175010280998735, 1.5719428499075914, 2.5218848168765944}}}, 
  {{{-3.46279503665731, -0.49375447904583625, 10002.58414575752}, 
    {-7.3, 2.7161864658782013, 1.5730565185724812, -3.7617219284796177}}, 
   {{6.103890839465928, -0.9855517373423865, 10002.32016245839}, 
    {-7.3, 2.716194427481705, 1.5730494837767472, 2.521465616717284}}}, 
  {{{-3.4308575796529652, -0.7405067325906128, 10002.579980924107}, 
    {-7.3, 2.7139950106334934, 1.5741742072927831, -3.762427894574986}}, 
   {{5.980844716576509, -1.460699082936052, 10002.319566930046}, 
    {-7.3, 2.714001874304799, 1.5741570889700567, 2.5207561447202047}}}, 
  {{{-3.3858602374968694, -0.9871158374401335, 10002.57424437877}, 
    {-7.3, 2.7110108278921943, 1.5752771146743665, -3.7633914089262546}}, 
   {{5.8065844483118, -1.9307981670426957, 10002.318883099422}, 
    {-7.3, 2.7110000463038446, 1.5752771189637664, 2.51978923495965}}}, 
  {{{-3.3274613666176283, -1.2335352206706267, 10002.566957272633}, 
    {-7.3, 2.707253637948948, 1.5763622987452208, -3.7646032185061666}}, 
   {{5.589811891357386, -2.3718229661127253, 10002.318085866276}, 
    {-7.3, 2.707273663157637, 1.5763624600184587, 2.5185802575283085}}}, 
  {{{-3.2553392946415682, -1.4797607502613688, 10002.558412779497}, 
    {-7.3, 2.7029828147116057, 1.5774191519715823, -3.7659957073011032}}, 
   {{5.336084807389582, -2.7796134537425563, 10002.317320350103}, 
    {-7.3, 2.7029921334381606, 1.5774066128981707, 2.5171857673241873}}}, 
  {{{-3.168802681962884, -1.7257341412563039, 10002.548494605864}, 
    {-7.3, 2.698098571239273, 1.5784504771021655, -3.767585990431715}}, 
   {{5.035653148527014, -3.1695697350946244, 10002.316740367634}, 
    {-7.3, 2.6981024100198, 1.5784518777834087, 2.5155921973061304}}}, 
  {{{-3.0672271098654784, -1.9714795392633482, 10002.53755377681}, 
    {-7.3, 2.692911898129539, 1.579442461818515, -3.7692911570532925}}, 
   {{4.706940838203411, -3.5179486645549405, 10002.316436783343}, 
    {-7.3, 2.6929132092284265, 1.5794411159458526, 2.5138937590202954}}}, 
  {{{-2.949553342164281, -2.216949271045722, 10002.525538651656}, 
    {-7.3, 2.6873838038870574, 1.5803978504771183, -3.771112616584035}}, 
   {{4.347410127984454, -3.8307025961631265, 10002.316453217105}, 
    {-7.3, 2.6873858889627615, 1.5803956550901213, 2.5120717532463597}}}, 
  {{{-2.814558152002248, -2.462143797033311, 10002.512635762956}, 
    {-7.3, 2.681686790401549, 1.5813091054150124, -3.772999416843286}}, 
   {{3.9558402444369225, -4.108660933611795, 10002.317085296869}, 
    {-7.3, 2.681686661444263, 1.581312964325461, 2.510189830964886}}}, 
  {{{-2.6606031553567817, -2.7070491111769193, 10002.498963812006}, 
    {-7.3, 2.6759391494164424, 1.5821712523394087, -3.7749130055051783}}, 
   {{3.5508370014566575, -4.340166656346456, 10002.318165446002}, 
    {-7.3, 2.675939512256899, 1.5821700362527278, 2.5082709892017063}}}, 
  {{{-2.485524117737681, -2.95164308830326, 10002.484629317738}, 
    {-7.3, 2.6702570844284628, 1.5829790746452992, -3.776814728315901}}, 
   {{3.127236538396203, -4.530817563607772, 10002.320009109662}, 
    {-7.3, 2.670265869883645, 1.5829735741240514, 2.5063673027767694}}}, 
  {{{-2.2864092390713235, -3.1958898294834137, 10002.469726351528}, 
    {-7.3, 2.664758848060734, 1.583726592246037, -3.7786645536400076}}, 
   {{2.680534134830128, -4.6818209540604645, 10002.322913890655}, 
    {-7.3, 2.6647673599081507, 1.5837223867328791, 2.5045182579224643}}}, 
  {{{-2.059224676835229, -3.4397281977463994, 10002.454325645514}, 
    {-7.3, 2.659563117020949, 1.5844072559880369, -3.7804212655385507}}, 
   {{2.2070859762258177, -4.791051119832953, 10002.327204503097}, 
    {-7.3, 2.6595612739819505, 1.5844082316263535, 2.502765012987525}}}, 
  {{{-3.5885006831196, 0., 10002.740056587929}, {-7.25, 2.8696387682788824, 
     1.5707963267948966, -3.7117725151383394}}, 
   {{6.289322842707295, -4.213425127921526*^-8, 10002.482557984895}, 
    {-7.25, 2.8696375063679747, 1.5707963268813265, 2.571412359985247}}}, 
  {{{-3.5818427757553017, 0.25190721986149534, 10002.738966588024}, 
    {-7.25, 2.8689235689153825, 1.5697758739195593, -3.711974142464148}}, 
   {{6.263934642400743, 0.5005920707048979, 10002.482142724484}, 
    {-7.25, 2.868923720893662, 1.5697680906824316, 2.571211839717417}}}, 
  {{{-3.561840147760722, 0.5037088872533843, 10002.7357223797}, 
    {-7.25, 2.866802925589077, 1.5687586333655248, -3.7125726837701007}}, 
   {{6.18975110391015, 0.9874520902188332, 10002.480874956234}, 
    {-7.25, 2.866790375832063, 1.5687595623568469, 2.5706082037168776}}}, 
  {{{-3.5284029691899397, 0.7553059797529198, 10002.730400068152}, 
    {-7.25, 2.8633501176021383, 1.5677478802297857, -3.713549401542034}}, 
   {{6.064901421400065, 1.4731069587371928, 10002.478924395136}, 
    {-7.25, 2.8633451021741756, 1.5677376864671044, 2.569636646976623}}}, 
  {{{-3.481368866727582, 1.0066114547441263, 10002.723118152831}, 
    {-7.25, 2.8586796311465204, 1.5667471356167777, -3.714874980052836}}, 
   {{5.897069000112851, 1.9304292571553698, 10002.476287208976}, 
    {-7.25, 2.858685537908435, 1.5667500890160564, 2.568311406381838}}}, 
  {{{-3.4204864901173435, 1.2575542042768457, 10002.71403035}, 
    {-7.25, 2.8529392368795072, 1.5657600852564628, -3.7165111173056014}}, 
   {{5.681812849027512, 2.375034996651399, 10002.473215135306}, 
    {-7.25, 2.852940023438179, 1.5657591004961748, 2.5666748705635047}}}, 
  {{{-3.345391463551379, 1.5080808472159914, 10002.703314377995}, 
    {-7.25, 2.8462998024869597, 1.5647907721250756, -3.7184131064076977}}, 
   {{5.426695697201423, 2.7908877830800374, 10002.46983568372}, 
    {-7.25, 2.846305242856985, 1.5647922526173497, 2.564773377510213}}}, 
  {{{-3.255576174225644, 1.7581555258585673, 10002.69116162534}, 
    {-7.25, 2.8389450127886597, 1.5638435011183993, -3.72053225418644}}, 
   {{5.132929615392228, 3.1782323377935784, 10002.466359775326}, 
    {-7.25, 2.838948748364366, 1.5638453640359742, 2.5626532638126167}}}, 
  {{{-3.1503510004124857, 2.007757779310099, 10002.6777673389}, 
    {-7.25, 2.8310627997835134, 1.5629227992290402, -3.722817686161996}}, 
   {{4.804018427817998, 3.5333388669478705, 10002.46299315288}, 
    {-7.25, 2.831062957484096, 1.5629239359556708, 2.5603668397202184}}}, 
  {{{-3.028795077789466, 2.2568794399442385, 10002.663324422541}, 
    {-7.25, 2.8228399565777913, 1.5620334408298937, -3.725217955010527}}, 
   {{4.444113008894063, 3.8527271242209453, 10002.459924895196}, 
    {-7.25, 2.8228327235605595, 1.5620337851346398, 2.5579642711606523}}}, 
  {{{-2.8896873557541314, 2.5055196630434633, 10002.648015243118}, 
    {-7.25, 2.814455834973517, 1.5611803934633175, -3.727682339119758}}, 
   {{4.057413417465101, 4.133779698536853, 10002.45735932839}, 
    {-7.25, 2.8144536374220275, 1.5611813038746858, 2.555501175534419}}}, 
  {{{-2.7314109482337514, 2.7536797796038166, 10002.632008405008}, 
    {-7.25, 2.8060813082583786, 1.5603686970141355, -3.7301612197643923}}, 
   {{3.6416904494498077, 4.377955308433405, 10002.455580272539}, 
    {-7.25, 2.8060765362884386, 1.5603656323415367, 2.5530257923422104}}}, 
  {{{-2.551809024287846, 3.001356768215884, 10002.61545526258}, 
    {-7.25, 2.7978791689624907, 1.5596041330458563, -3.7326062186204156}}, 
   {{3.2205923802111176, 4.573360191041863, 10002.454388227216}, 
    {-7.25, 2.7978886196330612, 1.5596091654014015, 2.5505759870374214}}}, 
  {{{-2.3479591294458357, 3.2485357405888617, 10002.59848743228}, 
    {-7.25, 2.7900061629859296, 1.5588927273750077, -3.7349692027595713}}, 
   {{2.767375410389887, 4.732967342055464, 10002.454543303867}, 
    {-7.25, 2.7900083518436025, 1.5588949360060238, 2.5482133096698987}}}, 
  {{{-2.1157952508288833, 3.4951784514201427, 10002.581211193987}, 
    {-7.25, 2.782616076361028, 1.558241263256973, -3.7372016342714622}}, 
   {{2.299954123281272, 4.847622547230496, 10002.45596866306}, 
    {-7.25, 2.7826202280667216, 1.5582429944607672, 2.5459820656484524}}}, 
  {{{-3.5818427757553017, -0.25190721986149534, 10002.738966588022}, 
    {-7.25, 2.8689235689135995, 1.5718167796704232, -3.7119741424621138}}, 
   {{6.263934642400743, -0.5005920707048979, 10002.482142724475}, 
    {-7.25, 2.8689237208865253, 1.5718245629072827, 2.5712118397172956}}}, 
  {{{-3.561840147760722, -0.5037088872533843, 10002.735722379699}, 
    {-7.25, 2.8668029255929617, 1.5728340202245552, -3.712572683769077}}, 
   {{6.18975110391015, -0.9874520902188332, 10002.480874956187}, 
    {-7.25, 2.8667903757976267, 1.5728330912334123, 2.5706082037116436}}}, 
  {{{-3.5284029691899397, -0.7553059797529198, 10002.730400068162}, 
    {-7.25, 2.8633501176118177, 1.5738447733604055, -3.713549401534904}}, 
   {{6.064901421400065, -1.4731069587371928, 10002.478924395033}, 
    {-7.25, 2.8633451020986374, 1.5738549671260764, 2.5696366469600016}}}, 
  {{{-3.481368866727582, -1.0066114547441263, 10002.723118152864}, 
    {-7.25, 2.858679631211163, 1.5748455179663003, -3.7148749800223135}}, 
   {{5.897069000112851, -1.9304292571553698, 10002.476287208834}, 
    {-7.25, 2.8586855378001914, 1.574842564580316, 2.5683114063591113}}}, 
  {{{-3.4204864901173435, -1.2575542042768457, 10002.714030350018}, 
    {-7.25, 2.852939236892949, 1.5758325683549301, -3.7165111172791936}}, 
   {{5.681812849027512, -2.375034996651399, 10002.473215135129}, 
    {-7.25, 2.852940023296518, 1.5758335530984418, 2.5666748705336007}}}, 
  {{{-3.345391463551379, -1.5080808472159914, 10002.703314378028}, 
    {-7.25, 2.8462998025333666, 1.5768018814468385, -3.718413106377915}}, 
   {{5.426695697201423, -2.7908877830800374, 10002.469835683558}, 
    {-7.25, 2.846305242730301, 1.576800400982043, 2.5647733774819295}}}, 
  {{{-3.255576174225644, -1.7581555258585673, 10002.691161625353}, 
    {-7.25, 2.838945012775117, 1.5777491525231964, -3.7205322541717085}}, 
   {{5.132929615392228, -3.1782323377935784, 10002.46635977524}, 
    {-7.25, 2.8389487483103055, 1.57774728955922, 2.5626532638000685}}}, 
  {{{-3.1503510004124857, -2.007757779310099, 10002.677767339106}, 
    {-7.25, 2.831062800748324, 1.5786698527380545, -3.7228176870193845}}, 
   {{4.804018427817998, -3.5333388669478705, 10002.462993154126}, 
    {-7.25, 2.831062959744536, 1.578668717420674, 2.5603668402944724}}}, 
  {{{-3.028795077789466, -2.2568794399442385, 10002.6633244225}, 
    {-7.25, 2.8228399565316975, 1.5795592127801132, -3.725217955013923}}, 
   {{4.444113008894063, -3.8527271242209453, 10002.459924894816}, 
    {-7.25, 2.822832723229728, 1.5795588684995576, 2.5579642710378634}}}, 
  {{{-2.8896873557541314, -2.5055196630434633, 10002.648015243052}, 
    {-7.25, 2.8144558351211106, 1.5804122598963262, -3.7276823393292116}}, 
   {{4.057413417465101, -4.133779698536853, 10002.457359337704}, 
    {-7.25, 2.8144536574030825, 1.5804113328289922, 2.5555011822727987}}}, 
  {{{-2.7314109482337514, -2.7536797796038166, 10002.632008405037}, 
    {-7.25, 2.806081308222931, 1.581223956625086, -3.7301612198862886}}, 
   {{3.6416904494498077, -4.377955308433405, 10002.455580271997}, 
    {-7.25, 2.8060765355764774, 1.5812270212367137, 2.55302579222948}}}, 
  {{{-2.551809024287846, -3.001356768215884, 10002.615455262452}, 
    {-7.25, 2.797879169238062, 1.5819885214762726, -3.732606218806107}}, 
   {{3.2205923802111176, -4.573360191041863, 10002.454388226992}, 
    {-7.25, 2.7978886194173453, 1.581983488254989, 2.5505759869980604}}}, 
  {{{-2.3479591294458357, -3.2485357405888617, 10002.59848743046}, 
    {-7.25, 2.7900061600289865, 1.5826999301956817, -3.734969200662738}}, 
   {{2.767375410389887, -4.732967342055464, 10002.45454330182}, 
    {-7.25, 2.790008349150135, 1.5826977176996386, 2.548213308460286}}}, 
  {{{-2.1157952508288833, -3.4951784514201427, 10002.58121119398}, 
    {-7.25, 2.7826160768198704, 1.5833513898311606, -3.737201634468246}}, 
   {{2.299954123281272, -4.847622547230496, 10002.455968667387}, 
    {-7.25, 2.782620230070264, 1.5833496599008177, 2.5459820586269273}}}, 
  {{{-3.618030927580718, 0., 10002.785963484943}, {-7.24, 2.9152831930335985, 
     1.5707963267948966, -3.6984210416228214}}, 
   {{6.314472788305762, -5.994588786807354*^-9, 10002.531135017647}, 
    {-7.24, 2.9152818773683977, 1.570796326806837, 2.584763843568108}}}, 
  {{{-3.611239386728151, 0.2533788911504316, 10002.784731560288}, 
    {-7.24, 2.914420567569251, 1.5698062522987857, -3.6986554042323614}}, 
   {{6.289307453897999, 0.4989301869094753, 10002.530565968678}, 
    {-7.24, 2.9144294418515133, 1.569801893724596, 2.584533071191739}}}, 
  {{{-3.590843430943707, 0.5066238268899413, 10002.781071506484}, 
    {-7.24, 2.9118677193049596, 1.5688186942885267, -3.699349888977098}}, 
   {{6.216437316805794, 0.9808349588652253, 10002.528822475353}, 
    {-7.24, 2.9118777023079057, 1.5688327249443845, 2.583836373112901}}}, 
  {{{-3.5567753075478317, 0.7596105322276617, 10002.775088305576}, 
    {-7.24, 2.9077275843381614, 1.5678363080238857, -3.7004791538010746}}, 
   {{6.089863901812358, 1.4753754893485542, 10002.526124587615}, 
    {-7.24, 2.907720690450234, 1.5678221745621126, 2.5827073506967233}}}, 
  {{{-3.508905070747601, 1.0122322588526447, 10002.766943062217}, 
    {-7.24, 2.9021582082696225, 1.56686210054262, -3.7020041410154687}}, 
   {{5.921413871481609, 1.9346440810041055, 10002.522517795336}, 
    {-7.24, 2.9021610293066566, 1.5668577195396023, 2.581183514729765}}}, 
  {{{-3.4470191824269634, 1.2644049159731927, 10002.756839162354}, 
    {-7.24, 2.8953582437090826, 1.5658994126976193, -3.703875240763948}}, 
   {{5.707997097984239, 2.3761036326608562, 10002.518246870675}, 
    {-7.24, 2.8953476008194143, 1.5658982483845316, 2.5793070340402124}}}, 
  {{{-3.3707917865798596, 1.51606887925957, 10002.745005260245}, 
    {-7.24, 2.887550771598935, 1.564952097496919, -3.70603616596072}}, 
   {{5.452016587769473, 2.794454704077368, 10002.513615776697}, 
    {-7.24, 2.887554495764581, 1.5649504524404134, 2.577151232561614}}}, 
  {{{-3.2797510135585, 1.7671880281040118, 10002.731680710518}, 
    {-7.24, 2.878968786110258, 1.5640243118735062, -3.7084270943778694}}, 
   {{5.158711179917917, 3.18217868635818, 10002.508767875343}, 
    {-7.24, 2.8789572808325765, 1.5640240651728625, 2.5747544252781447}}}, 
  {{{-3.1732366920338464, 2.0177459139945086, 10002.71710091283}, 
    {-7.24, 2.869841456497063, 1.5631206959525326, -3.710988212612355}}, 
   {{4.827656639239506, 3.540590741041782, 10002.504079525308}, 
    {-7.24, 2.8698362415004928, 1.563116714934266, 2.5721981779689918}}}, 
  {{{-3.0503511330157425, 2.267741606442487, 10002.701492144792}, 
    {-7.24, 2.860389881110126, 1.562246075360159, -3.7136604461420197}}, 
   {{4.469051887633834, 3.8597521673002197, 10002.499637626981}, 
    {-7.24, 2.860388280896938, 1.562244839296237, 2.5695253426998157}}}, 
  {{{-2.909889367259659, 2.5171832998243513, 10002.685062334758}, 
    {-7.24, 2.8508197838081277, 1.5614055870755073, -3.7163872865412237}}, 
   {{4.085548504786484, 4.139823377278072, 10002.495686700408}, 
    {-7.24, 2.850824361600564, 1.5614091201478049, 2.566796144368474}}}, 
  {{{-2.750243798858217, 2.7660822056267347, 10002.667999070332}, 
    {-7.24, 2.8413214619610723, 1.5606044317517198, -3.7191148762168185}}, 
   {{3.667655406078394, 4.386919799581577, 10002.492675667943}, 
    {-7.24, 2.8413175009036857, 1.5606020843950692, 2.5640717104516115}}}, 
  {{{-2.5692606797453363, 3.0144455098090024, 10002.650467431637}, 
    {-7.24, 2.8320717920440885, 1.5598485422188642, -3.721791795259629}}, 
   {{3.2376670951115365, 4.587581286163225, 10002.490463901147}, 
    {-7.24, 2.8320710176699375, 1.559848733125745, 2.561392938555979}}}, 
  {{{-2.3640146454376465, 3.2622686207372067, 10002.63260985812}, 
    {-7.24, 2.8232382715538606, 1.5591441330914555, -3.724367597921347}}, 
   {{2.7813093787975847, 4.74887801647395, 10002.489584072826}, 
    {-7.24, 2.8232322317162364, 1.5591421511934136, 2.5588185427529244}}}, 
  {{{-2.1304299953945094, 3.5095233703652005, 10002.614540731789}, 
    {-7.24, 2.8149825732083866, 1.5584981724844622, -3.7267921090055083}}, 
   {{2.310219394161085, 4.8648769922028166, 10002.49007821859}, 
    {-7.24, 2.8149769162080966, 1.5584962479476465, 2.556394668717378}}}, 
  {{{-3.611239386728151, -0.2533788911504316, 10002.78473156029}, 
    {-7.24, 2.9144205675700885, 1.5717864012909635, -3.6986554042340978}}, 
   {{6.289307453897999, -0.4989301869094753, 10002.530565968667}, 
    {-7.24, 2.9144294418455283, 1.5717907598652183, 2.5845330711911307}}}, 
  {{{-3.590843430943707, -0.5066238268899413, 10002.781071506488}, 
    {-7.24, 2.9118677193069082, 1.57277395930177, -3.699349888972568}}, 
   {{6.216437316805794, -0.9808349588652253, 10002.528822475326}, 
    {-7.24, 2.9118777022771414, 1.572759928646486, 2.5838363731065153}}}, 
  {{{-3.5567753075478317, -0.7596105322276617, 10002.775088305589}, 
    {-7.24, 2.9077275843543062, 1.573756345564935, -3.7004791537945403}}, 
   {{6.089863901812358, -1.4753754893485542, 10002.526124587506}, 
    {-7.24, 2.907720690367871, 1.573770479030835, 2.582707350681232}}}, 
  {{{-3.508905070747601, -1.0122322588526447, 10002.76694306225}, 
    {-7.24, 2.9021582083361643, 1.574730553042844, -3.7020041409839615}}, 
   {{5.921413871481609, -1.9346440810041055, 10002.5225177952}, 
    {-7.24, 2.902161029201427, 1.574734934057536, 2.581183514707441}}}, 
  {{{-3.4470191824269634, -1.2644049159731927, 10002.756839162379}, 
    {-7.24, 2.8953582437183014, 1.5756932409136646, -3.70387524073559}}, 
   {{5.707997097984239, -2.3761036326608562, 10002.518246870502}, 
    {-7.24, 2.8953476006792656, 1.5756944052084183, 2.579307034012676}}}, 
  {{{-3.3707917865798596, -1.51606887925957, 10002.745005260263}, 
    {-7.24, 2.8875507716110707, 1.5766405560989136, -3.7060361659373746}}, 
   {{5.452016587769473, -2.794454704077368, 10002.513615776486}, 
    {-7.24, 2.887554495585039, 1.5766422011551355, 2.5771512325245376}}}, 
  {{{-3.2797510135585, -1.7671880281040118, 10002.73168071052}, 
    {-7.24, 2.8789687861218174, 1.5775683417202335, -3.7084270943792443}}, 
   {{5.158711179917917, -3.18217868635818, 10002.50876787519}, 
    {-7.24, 2.878957280732522, 1.5775685884295343, 2.574754425253799}}}, 
  {{{-3.1732366920338464, -2.0177459139945086, 10002.71710091285}, 
    {-7.24, 2.8698414565025336, 1.578471957565593, -3.7109882126109026}}, 
   {{4.827656639239506, -3.540590741041782, 10002.504079531265}, 
    {-7.24, 2.8698362489079545, 1.5784759368758179, 2.5721981818490063}}}, 
  {{{-3.0503511330157425, -2.267741606442487, 10002.701492144752}, 
    {-7.24, 2.8603898810777117, 1.5793465782630536, -3.7136604461448917}}, 
   {{4.469051887633834, -3.8597521673002197, 10002.49963762667}, 
    {-7.24, 2.860388280624964, 1.5793478143591684, 2.56952534259922}}}, 
  {{{-2.909889367259659, -2.5171832998243513, 10002.68506233467}, 
    {-7.24, 2.850819783734119, 1.5801870665367508, -3.7163872865586502}}, 
   {{4.085548504786484, -4.139823377278072, 10002.495686699569}, 
    {-7.24, 2.850824360712737, 1.5801835333923833, 2.566796144152628}}}, 
  {{{-2.750243798858217, -2.7660822056267347, 10002.667999070403}, 
    {-7.24, 2.841321462004647, 1.5809882218163975, -3.719114876174707}}, 
   {{3.667655406078394, -4.386919799581577, 10002.492675667974}, 
    {-7.24, 2.841317501001577, 1.58099056926718, 2.564071710377922}}}, 
  {{{-2.5692606797453363, -3.0144455098090024, 10002.650467431593}, 
    {-7.24, 2.8320717919944944, 1.5817441112915076, -3.7217917954200006}}, 
   {{3.2376670951115365, -4.587581286163225, 10002.490463893786}, 
    {-7.24, 2.8320710037099572, 1.5817439240450608, 2.5613929366106967}}}, 
  {{{-2.3640146454376465, -3.2622686207372067, 10002.632609858054}, 
    {-7.24, 2.8232382717156685, 1.5824485201588945, -3.7243675979624453}}, 
   {{2.7813093787975847, -4.74887801647395, 10002.489584069526}, 
    {-7.24, 2.8232322177261837, 1.5824505186861542, 2.558818535745387}}}, 
  {{{-2.1304299953945094, -3.5095233703652005, 10002.61454073165}, 
    {-7.24, 2.814982573134416, 1.5830944810511556, -3.726792108998796}}, 
   {{2.310219394161085, -4.8648769922028166, 10002.490078218476}, 
    {-7.24, 2.8149769161065996, 1.5830964057362058, 2.5563946687340957}}}, 
  {{{-3.656396253562214, 0., 10002.846273668409}, {-7.23, 2.975249663358171, 
     1.5707963267948966, -3.681803988650428}}, 
   {{6.347221769011182, -0.0006422495143834564, 10002.594855283533}, 
    {-7.23, 2.975248191257103, 1.5707975562340004, 2.601380879716264}}}, 
  {{{-3.6493558930417587, 0.25528710322386083, 10002.844733655691}, 
    {-7.23, 2.9740727314446582, 1.5698440335978896, -3.682109048515829}}, 
   {{6.322460464906148, 0.49478983761236583, 10002.59393532028}, 
    {-7.23, 2.9740771934956793, 1.5698476349211932, 2.6010772741125647}}}, 
  {{{-3.628237375450416, 0.5103820597190359, 10002.84018301567}, 
    {-7.23, 2.9706109483526326, 1.5688930013931743, -3.68300789956232}}, 
   {{6.249005310919211, 0.981760258515161, 10002.591224445916}, 
    {-7.23, 2.970618823692484, 1.5689047283102526, 2.600177870178072}}}, 
  {{{-3.593036576655731, 0.7651119658319974, 10002.832815942926}, 
    {-7.23, 2.9650574146248614, 1.567944829955311, -3.684454824487435}}, 
   {{6.124584148547104, 1.4691883233669145, 10002.58696907051}, 
    {-7.23, 2.965052792896568, 1.5679433504072, 2.59872946989707}}}, 
  {{{-3.543711400719869, 1.0193370712068945, 10002.822916222836}, 
    {-7.23, 2.957694351820086, 1.5670017847813478, -3.686382776839647}}, 
   {{5.955280110032824, 1.9326185983243036, 10002.581437319759}, 
    {-7.23, 2.9576982558375517, 1.5670026778028723, 2.5968034123004644}}}, 
  {{{-3.4801436263761873, 1.2729576106243743, 10002.8108206929}, 
    {-7.23, 2.9488555167379764, 1.5660668645649678, -3.688711674144356}}, 
   {{5.747370931599007, 2.3648917971990007, 10002.574892672337}, 
    {-7.23, 2.948870561718676, 1.5660892324816875, 2.594468994417747}}}, 
  {{{-3.4020941914917104, 1.5259130301861765, 10002.796879433648}, 
    {-7.23, 2.938886885228759, 1.565143691147841, -3.6913574125972684}}, 
   {{5.482369443480542, 2.8001375862091478, 10002.56802050076}, 
    {-7.23, 2.9388685251709576, 1.5651361331471, 2.591826037654109}}}, 
  {{{-3.309160960381302, 1.7781765359099075, 10002.78142935615}, 
    {-7.23, 2.9281205704569717, 1.5642366656113236, -3.6942380831298416}}, 
   {{5.191305531609821, 3.1854762100538916, 10002.560788428647}, 
    {-7.23, 2.9281128661179814, 1.5642374599055162, 2.5889442798838016}}}, 
  {{{-3.2007361369593745, 2.0297476557031278, 10002.764780718842}, 
    {-7.23, 2.9168616689283025, 1.5633505813649826, -3.6972767074681023}}, 
   {{4.861285293413379, 3.544032469228955, 10002.553755381774}, 
    {-7.23, 2.9168608965182763, 1.5633499843414718, 2.585908785626156}}}, 
  {{{-3.0759547509009577, 2.2806433529590633, 10002.74720756716}, 
    {-7.23, 2.9053801159243924, 1.5624905959284818, -3.700403367942924}}, 
   {{4.503151024109078, 3.8643273011602695, 10002.547081953668}, 
    {-7.23, 2.9053849134579086, 1.5624935435276628, 2.582781016679977}}}, 
  {{{-2.933631705653549, 2.530890945287255, 10002.728950506913}, 
    {-7.23, 2.8939149180629666, 1.561662077453111, -3.7035541831842065}}, 
   {{4.119965538549651, 4.145901385515146, 10002.541034405102}, 
    {-7.23, 2.893924225718153, 1.5616699980265518, 2.5796263681380847}}}, 
  {{{-2.7721675492251885, 2.7805201522495393, 10002.710216695828}, 
    {-7.23, 2.8826763502698594, 1.5608708760988246, -3.706670980598778}}, 
   {{3.7041508487442645, 4.393841561202404, 10002.53605343839}, 
    {-7.23, 2.882681923969922, 1.5608745236636343, 2.576511993594925}}}, 
  {{{-2.5894045461432427, 3.029553409607432, 10002.691175323122}, 
    {-7.23, 2.871845654005207, 1.5601227440754473, -3.709701445345182}}, 
   {{3.273178009407488, 4.597236713328006, 10002.532088148251}, 
    {-7.23, 2.871854194338783, 1.5601276390284031, 2.573480224401218}}}, 
  {{{-2.38240896261079, 3.2780019645474137, 10002.671974830864}, 
    {-7.23, 2.8615960916143988, 1.5594243306171747, -3.7125939665776175}}, 
   {{2.8139278153169203, 4.761862538663483, 10002.529657800618}, 
    {-7.23, 2.8615977063213696, 1.5594252332337284, 2.5705904570896836}}}, 
  {{{-2.14708788071926, 3.5258513639087896, 10002.652730062722}, 
    {-7.23, 2.8520895795629655, 1.5587828303821096, -3.715298504258708}}, 
   {{2.3287195657979565, 4.883106972884819, 10002.52900379588}, 
    {-7.23, 2.8520784563425035, 1.5587791400031117, 2.56788982003332}}}, 
  {{{-3.6493558930417587, -0.25528710322386083, 10002.844733655693}, 
    {-7.23, 2.9740727314449344, 1.571748619991948, -3.6821090485150507}}, 
   {{6.322460464906148, -0.49478983761236583, 10002.593935320265}, 
    {-7.23, 2.97407719348965, 1.5717450186686308, 2.601077274111982}}}, 
  {{{-3.628237375450416, -0.5103820597190359, 10002.840183015674}, 
    {-7.23, 2.9706109483549294, 1.5726996521972605, -3.683007899559196}}, 
   {{6.249005310919211, -0.981760258515161, 10002.591224445867}, 
    {-7.23, 2.9706188236559377, 1.572687925280217, 2.6001778701732157}}}, 
  {{{-3.593036576655731, -0.7651119658319974, 10002.83281594295}, 
    {-7.23, 2.965057414645737, 1.5736478236378404, -3.684454824465122}}, 
   {{6.124584148547104, -1.4691883233669145, 10002.5869690704}, 
    {-7.23, 2.965052792810316, 1.5736493031858532, 2.598729469882238}}}, 
  {{{-3.543711400719869, -1.0193370712068945, 10002.822916231986}, 
    {-7.23, 2.9576943529356505, 1.5745908576917378, -3.6863827812733647}}, 
   {{5.955280110032824, -1.9326185983243036, 10002.581437319612}, 
    {-7.23, 2.9576982557146207, 1.574589975792689, 2.596803412279801}}}, 
  {{{-3.4801436263761873, -1.2729576106243743, 10002.810820692923}, 
    {-7.23, 2.9488555167464248, 1.5755257890419687, -3.6887116741199386}}, 
   {{5.747370931599007, -2.3648917971990007, 10002.574892672183}, 
    {-7.23, 2.948870561593826, 1.5755034211103316, 2.5944689943947488}}}, 
  {{{-3.4020941914917104, -1.5259130301861765, 10002.796879433661}, 
    {-7.23, 2.938886885232705, 1.5764489624648872, -3.691357412584905}}, 
   {{5.482369443480542, -2.8001375862091478, 10002.568020500607}, 
    {-7.23, 2.9388685250657085, 1.5764565204570902, 2.5918260376334237}}}, 
  {{{-3.309160960381302, -1.7781765359099075, 10002.7814293562}, 
    {-7.23, 2.928120570495086, 1.57735598824089, -3.694238082938746}}, 
   {{5.191305531609821, -3.1854762100538916, 10002.560788428482}, 
    {-7.23, 2.9281128660127123, 1.5773551936822132, 2.588944279870055}}}, 
  {{{-3.2007361369593745, -2.0297476557031278, 10002.764780718835}, 
    {-7.23, 2.9168616689165896, 1.5782420722771928, -3.6972767074526307}}, 
   {{4.861285293413379, -3.544032469228955, 10002.55375538153}, 
    {-7.23, 2.916860896311376, 1.5782426692839302, 2.585908785569559}}}, 
  {{{-3.0759547509009577, -2.2806433529590633, 10002.747207567138}, 
    {-7.23, 2.9053801159299644, 1.5791020576502706, -3.7004033679528385}}, 
   {{4.503151024109078, -3.8643273011602695, 10002.547081951985}, 
    {-7.23, 2.9053849121683233, 1.5790991094859637, 2.5827810162436546}}}, 
  {{{-2.933631705653549, -2.530890945287255, 10002.728950506855}, 
    {-7.23, 2.8939149180245045, 1.5799305761473332, -3.7035541831911534}}, 
   {{4.119965538549651, -4.145901385515146, 10002.541034358943}, 
    {-7.23, 2.8939241564380245, 1.5799226643885231, 2.579626357947929}}}, 
  {{{-2.7721675492251885, -2.7805201522495393, 10002.710216696372}, 
    {-7.23, 2.8826763497648904, 1.5807217807576124, -3.7066709819929313}}, 
   {{3.7041508487442645, -4.393841561202404, 10002.53605343833}, 
    {-7.23, 2.8826819239492973, 1.580718129955857, 2.576511993599121}}}, 
  {{{-2.5894045461432427, -3.029553409607432, 10002.691175323993}, 
    {-7.23, 2.8718456349983135, 1.5814699305911586, -3.7097014335058125}}, 
   {{3.273178009407488, -4.597236713328006, 10002.532088148233}, 
    {-7.23, 2.871854194411247, 1.5814650145853326, 2.573480224437767}}}, 
  {{{-2.38240896261079, -3.2780019645474137, 10002.67197483082}, 
    {-7.23, 2.8615960911867675, 1.5821683233244546, -3.71259396658007}}, 
   {{2.8139278153169203, -4.761862538663483, 10002.529657797522}, 
    {-7.23, 2.8615976950827755, 1.5821674389146676, 2.5705904636482853}}}, 
  {{{-2.14708788071926, -3.5258513639087896, 10002.652730062706}, 
    {-7.23, 2.8520895795295993, 1.5828098232987176, -3.7152985041723507}}, 
   {{2.3287195657979565, -4.883106972884819, 10002.529003797054}, 
    {-7.23, 2.852078454233291, 1.582813514307594, 2.5678898185263166}}}, 
  {{{-3.726511335109331, 0., 10002.958444034306}, {-7.22, 3.0867844609156005, 
     1.5707963267948966, -3.6533997379642944}}, 
   {{6.407285316634529, 6.331657921562736*^-8, 10002.713091383137}, 
    {-7.22, 3.0867832660775516, 1.5707963266819578, 2.6297852663340646}}}, 
  {{{-3.717946033819313, 0.25872090520122665, 10002.95458609761}, 
    {-7.22, 3.0832895143027383, 1.569907678842831, -3.654233364524716}}, 
   {{6.381581980638546, 0.4947486891416388, 10002.709689580817}, 
    {-7.22, 3.083276836391686, 1.5699111450993157, 2.6289477209824756}}}, 
  {{{-3.6929257057988343, 0.51688348153965, 10002.944146449798}, 
    {-7.22, 3.073934660068974, 1.5690135666148814, -3.6564754250426725}}, 
   {{6.306733710607742, 0.9771224734502671, 10002.700726554704}, 
    {-7.22, 3.07394916712057, 1.5690331785469032, 2.6267082772579706}}}, 
  {{{-3.6527375944863802, 0.7741695965709897, 10002.929357858937}, 
    {-7.22, 3.0609436238885017, 1.5681131755225106, -3.65961615044319}}, 
   {{6.177714751598534, 1.4726948043204144, 10002.688581860024}, 
    {-7.22, 3.060934926653649, 1.568106739597655, 2.623568079718878}}}, 
  {{{-3.598081582762939, 1.0304353381425406, 10002.911638401594}, 
    {-7.22, 3.0457370013578293, 1.5672080265560953, -3.663329101867869}}, 
   {{6.0063208402735775, 1.9341214815521928, 10002.674674904667}, 
    {-7.22, 3.04572627384432, 1.5672085503252124, 2.6198518072153605}}}, 
  {{{-3.529445843751616, 1.2856873884127833, 10002.89227193424}, 
    {-7.22, 3.0295901748610428, 1.5663036334483451, -3.66731911293676}}, 
   {{5.790521951248975, 2.3774015454855513, 10002.660434951338}, 
    {-7.22, 3.029589589246195, 1.566307286592699, 2.615865605053452}}}, 
  {{{-3.446663238384774, 1.5399293469997206, 10002.871683144445}, 
    {-7.22, 3.0129320722183945, 1.5654035904490424, -3.6714841104361358}}, 
   {{5.533844121811599, 2.795790418134816, 10002.646281032166}, 
    {-7.22, 3.0129390143317556, 1.565410543211519, 2.6116996198550173}}}, 
  {{{-3.3494630635530314, 1.793234705785727, 10002.850413872311}, 
    {-7.22, 2.9962969737026848, 1.5645147456738593, -3.675696104783362}}, 
   {{5.23582510405874, 3.1901276321052747, 10002.632841830577}, 
    {-7.22, 2.996299913875842, 1.5645169320464976, 2.607488713834747}}}, 
  {{{-3.237203774405722, 2.045663437513994, 10002.82871117905}, 
    {-7.22, 2.9799291846428737, 1.5636427260962937, -3.679892414489341}}, 
   {{4.902511635286923, 3.551919872157995, 10002.620345521509}, 
    {-7.22, 2.979927765036493, 1.5636411011319709, 2.6032936522449583}}}, 
  {{{-3.10897701956592, 2.2972833817873197, 10002.806779812232}, 
    {-7.22, 2.9640304044899906, 1.5627935423590926, -3.6840189275294453}}, 
   {{4.536081525114126, 3.879374266238527, 10002.609041864695}, 
    {-7.22, 2.9640291729723014, 1.5627873545786315, 2.5991712687157253}}}, 
  {{{-2.9635424968865705, 2.548159948657315, 10002.784777731436}, 
    {-7.22, 2.948757753600922, 1.561973343906373, -3.6880307960599676}}, 
   {{4.156433112178004, 4.158151222671378, 10002.598806932408}, 
    {-7.22, 2.948770404332258, 1.5619796042129133, 2.595152262054008}}}, 
  {{{-2.799244948806219, 2.7983520488589924, 10002.762833343872}, 
    {-7.22, 2.9342434119995104, 1.5611883270465539, -3.691887832607004}}, 
   {{3.740780124789641, 4.406861499143529, 10002.59025010295}, 
    {-7.22, 2.9342563572307263, 1.5611926644674057, 2.5912966642163497}}}, 
  {{{-2.613873870628054, 3.0479054029710406, 10002.741048662787}, 
    {-7.22, 2.9206012614339416, 1.5604446315533842, -3.695553183783075}}, 
   {{3.309525326865912, 4.611700917810517, 10002.583194820052}, 
    {-7.22, 2.920612451010733, 1.5604509449693338, 2.5876272522242503}}}, 
  {{{-2.404444358692473, 3.296849658608782, 10002.719514249791}, 
    {-7.22, 2.907946775869082, 1.5597492720771293, -3.6989886769746954}}, 
   {{2.8473109093402664, 4.779058649687375, 10002.578154116247}, 
    {-7.22, 2.9079500545362116, 1.5597509633149766, 2.5841950072446727}}}, 
  {{{-2.166812835990953, 3.545185687326496, 10002.698298272302}, 
    {-7.22, 2.896394680859707, 1.5591095661691816, -3.702155132545149}}, 
   {{2.3734148545509672, 4.89977124406335, 10002.574966273583}, 
    {-7.22, 2.896397476968755, 1.5591105716124103, 2.581029168426553}}}, 
  {{{-3.717946033819313, -0.25872090520122665, 10002.954586097616}, 
    {-7.22, 3.0832895143036083, 1.5716849747469415, -3.6542333645252674}}, 
   {{6.381581980638546, -0.4947486891416388, 10002.709689580804}, 
    {-7.22, 3.083276836385005, 1.5716815084905087, 2.628947720982087}}}, 
  {{{-3.6929257057988343, -0.51688348153965, 10002.944146449803}, 
    {-7.22, 3.0739346600736397, 1.5725790869757863, -3.656475425039115}}, 
   {{6.306733710607742, -0.9771224734502671, 10002.700726554665}, 
    {-7.22, 3.0739491670861048, 1.5725594750437066, 2.626708277253743}}}, 
  {{{-3.6527375944863802, -0.7741695965709897, 10002.929357858955}, 
    {-7.22, 3.060943623904723, 1.5734794780726595, -3.6596161504224414}}, 
   {{6.177714751598534, -1.4726948043204144, 10002.688581859908}, 
    {-7.22, 3.0609349265582986, 1.5734859139948014, 2.6235680797070855}}}, 
  {{{-3.598081582762939, -1.0304353381425406, 10002.911638401618}, 
    {-7.22, 3.0457370013977894, 1.5743846270400894, -3.66332910183186}}, 
   {{6.0063208402735775, -1.9341214815521928, 10002.674674904512}, 
    {-7.22, 3.0457262737194557, 1.5743841032724235, 2.619851807196134}}}, 
  {{{-3.529445843751616, -1.2856873884127833, 10002.89227193427}, 
    {-7.22, 3.029590174884348, 1.5752890201456513, -3.6673191129087197}}, 
   {{5.790521951248975, -2.3774015454855513, 10002.660434951214}, 
    {-7.22, 3.0295895891409232, 1.5752853670035205, 2.615865605039018}}}, 
  {{{-3.446663238384774, -1.5399293469997206, 10002.871683144473}, 
    {-7.22, 3.0129320722543342, 1.5761890631693551, -3.6714841103766}}, 
   {{5.533844121811599, -2.795790418134816, 10002.646281032838}, 
    {-7.22, 3.012939015214936, 1.576182110484652, 2.6116996199662488}}}, 
  {{{-3.3494630635530314, -1.793234705785727, 10002.850413872295}, 
    {-7.22, 2.9962969736922034, 1.5770779079690629, -3.675696104765814}}, 
   {{5.23582510405874, -3.1901276321052747, 10002.63284183057}, 
    {-7.22, 2.9962999139595126, 1.5770757214942175, 2.6074887138673746}}}, 
  {{{-3.237203774405722, -2.045663437513994, 10002.828711179045}, 
    {-7.22, 2.9799291847541114, 1.5779499273714102, -3.6798924145604994}}, 
   {{4.902511635286923, -3.551919872157995, 10002.620345522057}, 
    {-7.22, 2.9799277659626004, 1.5779515521932226, 2.6032936525373103}}}, 
  {{{-3.10897701956592, -2.2972833817873197, 10002.806779812223}, 
    {-7.22, 2.964030404437914, 1.5787991113463054, -3.6840189275156527}}, 
   {{4.536081525114126, -3.879374266238527, 10002.609041855912}, 
    {-7.22, 2.964029162737442, 1.5788052899075027, 2.5991712717084074}}}, 
  {{{-2.9635424968865705, -2.548159948657315, 10002.784777731355}, 
    {-7.22, 2.948757753503715, 1.5796193096575364, -3.688030796077241}}, 
   {{4.156433112178004, -4.158151222671378, 10002.598806932254}, 
    {-7.22, 2.9487704042242013, 1.5796130494104257, 2.5951522620275083}}}, 
  {{{-2.799244948806219, -2.7983520488589924, 10002.76283334377}, 
    {-7.22, 2.9342434117557312, 1.5804043267983623, -3.691887832551966}}, 
   {{3.740780124789641, -4.406861499143529, 10002.590250100997}, 
    {-7.22, 2.934256356224761, 1.5803999904340529, 2.5912966628307825}}}, 
  {{{-2.613873870628054, -3.0479054029710406, 10002.741048662734}, 
    {-7.22, 2.9206012617889696, 1.5811480211364546, -3.6955531843058664}}, 
   {{3.309525326865912, -4.611700917810517, 10002.583194820814}, 
    {-7.22, 2.9206124523457064, 1.5811417082080592, 2.58762725245241}}}, 
  {{{-2.404444358692473, -3.296849658608782, 10002.719514250055}, 
    {-7.22, 2.9079467853785963, 1.5818433664187546, -3.6989886780890004}}, 
   {{2.8473109093402664, -4.779058649687375, 10002.578154116172}, 
    {-7.22, 2.9079500546784245, 1.581841690093007, 2.5841950072820543}}}, 
  {{{-2.166812835990953, -3.545185687326496, 10002.698298281908}, 
    {-7.22, 2.8963947048806973, 1.582483078097536, -3.7021551362717013}}, 
   {{2.3734148545509672, -4.89977124406335, 10002.574966273825}, 
    {-7.22, 2.8963974776556705, 1.582482081304906, 2.581029168411066}}}, 
  {{{-3.7604187327518055, 0., 10003.013592201805}, 
    {-7.2188, 3.1416224769053502, 1.5707963267948966, -3.6405031345401118}}, 
   {{6.436427822452246, 2.3832589300579735*^-7, 10002.771097880379}, 
    {-7.2188, 3.1416213013639864, 1.5707963263839735, 2.6426819172443525}}}, 
  {{{-3.7425418732918834, 0.25995223730316513, 10002.994568407012}, 
    {-7.2188, 3.1230409570518654, 1.5699292906705586, -3.644789866641314}}, 
   {{6.402693437754031, 0.49645957265426327, 10002.751773205813}, 
    {-7.2188, 3.1230500338098675, 1.5699298066607528, 2.6383981703254005}}}, 
  {{{-3.7107841317349104, 0.5186783208783263, 10002.973230289417}, 
    {-7.2188, 3.102839980271259, 1.569045318906327, -3.6495135903085054}}, 
   {{6.322793748490131, 0.9753655505645744, 10002.731304404897}, 
    {-7.2188, 3.102853269758885, 1.5690678168525567, 2.6336702528228937}}}, 
  {{{-3.66635042085501, 0.7762348872317087, 10002.951632512788}, 
    {-7.2188, 3.083068259151871, 1.568149905953467, -3.654205006052455}}, 
   {{6.19116783378004, 1.469114006348402, 10002.711985715068}, 
    {-7.2188, 3.0830727859026688, 1.5681502128443563, 2.6289813996199}}}, 
  {{{-3.6088446455207306, 1.0326323391280525, 10002.929387154336}, 
    {-7.2188, 3.063352107487894, 1.5672471274301296, -3.658948755853515}}, 
   {{6.0163671315477165, 1.9345970302123379, 10002.693309200828}, 
    {-7.2188, 3.0633432329421777, 1.5672473668501152, 2.624231799916161}}}, 
  {{{-3.538297290618603, 1.2879728221664952, 10002.907034850945}, 
    {-7.2188, 3.044225200106848, 1.5663445858732854, -3.6636192715488165}}, 
   {{5.7989935164946305, 2.378293900821243, 10002.675911312732}, 
    {-7.2188, 3.0442235448894457, 1.5663474811590183, 2.6195655432579814}}}, 
  {{{-3.45411079764538, 1.5422714960327653, 10002.88429212621}, 
    {-7.2188, 3.0254144949329103, 1.5654457680943252, -3.6682753673013533}}, 
   {{5.539043144969114, 2.8002367600372184, 10002.65950715959}, 
    {-7.2188, 3.0254145152568097, 1.565446265808712, 2.6149105742041923}}}, 
  {{{-3.3558067566570697, 1.7956049148041904, 10002.861356109468}, 
    {-7.2188, 3.007114049379354, 1.5645568874881837, -3.6728673050049743}}, 
   {{5.246653597682786, 3.186092176435767, 10002.644199915592}, 
    {-7.2188, 3.0071243765288513, 1.5645671321252788, 2.6103133871712942}}}, 
  {{{-3.2427255697438957, 2.0480733465720165, 10002.838460929243}, 
    {-7.2188, 2.989549460345127, 1.5636857441240428, -3.677335996034586}}, 
   {{4.909835516030649, 3.5520030270041647, 10002.630476839711}, 
    {-7.2188, 2.9895500741334926, 1.5636857727126148, 2.6058494671046164}}}, 
  {{{-3.113819104512606, 2.299723324176475, 10002.81557277699}, 
    {-7.2188, 2.9726894439177505, 1.5628368289405654, -3.681681194002607}}, 
   {{4.544010301830301, 3.8789744763634317, 10002.618128371108}, 
    {-7.2188, 2.9726909328143045, 1.562833401153752, 2.601507482884015}}}, 
  {{{-2.967819918414264, 2.5506295191277664, 10002.792810194516}, 
    {-7.2188, 2.9566508053299763, 1.5620168031000066, -3.685867153875067}}, 
   {{4.146512370677248, 4.170313169372502, 10002.607367087521}, 
    {-7.2188, 2.9566329614744897, 1.5620070754346214, 2.5973223094937237}}}, 
  {{{-2.803041565477243, 2.8008523212998826, 10002.770252928713}, 
    {-7.2188, 2.941517168754832, 1.5612318641025529, -3.689864800064237}}, 
   {{3.736832042722166, 4.413714508310634, 10002.598038836928}, 
    {-7.2188, 2.9415065023397404, 1.5612287016762796, 2.5933207655327535}}}, 
  {{{-2.617250936002768, 3.050438202002076, 10002.747968356261}, 
    {-7.2188, 2.9273681169925263, 1.560488127661125, -3.693645187518184}}, 
   {{3.304822708962167, 4.617922209681538, 10002.590465948939}, 
    {-7.2188, 2.9273677913106484, 1.5604887756850074, 2.589539103545436}}}, 
  {{{-2.4074473501410525, 3.299418228916388, 10002.726025194546}, 
    {-7.2188, 2.914297221607554, 1.5597926913609332, -3.69717512880721}}, 
   {{2.8495974261928803, 4.7821233703021875, 10002.584839576783}, 
    {-7.2188, 2.91429847056662, 1.5597935127872218, 2.58600924274805}}}, 
  {{{-2.169474048963198, 3.5477941977935705, 10002.704475014112}, 
    {-7.2188, 2.9024025431469487, 1.5591528324114925, -3.7004192594449803}}, 
   {{2.3749832866441016, 4.902962849793392, 10002.581288863346}, 
    {-7.2188, 2.902403263948979, 1.559153158370177, 2.5827656503292893}}}, 
  {{{-3.7425418732918834, -0.25995223730316513, 10002.994568407014}, 
    {-7.2188, 3.123040957051878, 1.5716633629192929, -3.64478986664023}}, 
   {{6.402693437754031, -0.49645957265426327, 10002.751773205811}, 
    {-7.2188, 3.123050033805878, 1.5716628469292964, 2.6383981703234687}}}, 
  {{{-3.7107841317349104, -0.5186783208783263, 10002.973230289419}, 
    {-7.2188, 3.1028399802737447, 1.5725473346845815, -3.6495135903034694}}, 
   {{6.322793748490131, -0.9753655505645744, 10002.731304404864}, 
    {-7.2188, 3.1028532697255824, 1.57252483673826, 2.6336702528181823}}}, 
  {{{-3.66635042085501, -0.7762348872317087, 10002.9516325128}, 
    {-7.2188, 3.0830682591700205, 1.5734427476420052, -3.6542050060349003}}, 
   {{6.19116783378004, -1.469114006348402, 10002.711985714948}, 
    {-7.2188, 3.0830727858013547, 1.5734424407480425, 2.628981399607503}}}, 
  {{{-3.6088446455207306, -1.0326323391280525, 10002.92938715436}, 
    {-7.2188, 3.0633521075132992, 1.5743455261715213, -3.6589487558256684}}, 
   {{6.0163671315477165, -1.9345970302123379, 10002.693309200615}, 
    {-7.2188, 3.0633432327689647, 1.5743452867465972, 2.6242317998924385}}}, 
  {{{-3.538297290618603, -1.2879728221664952, 10002.907034850978}, 
    {-7.2188, 3.0442252001296417, 1.5752480677218323, -3.6636192715194285}}, 
   {{5.7989935164946305, -2.378293900821243, 10002.675911312603}, 
    {-7.2188, 3.044223544782803, 1.5752451724364454, 2.6195655432441254}}}, 
  {{{-3.45411079764538, -1.5422714960327653, 10002.884292126255}, 
    {-7.2188, 3.02541449494693, 1.5761468855080465, -3.668275367288513}}, 
   {{5.539043144969114, -2.8002367600372184, 10002.65950716003}, 
    {-7.2188, 3.025414515861729, 1.5761463878753348, 2.6149105742711125}}}, 
  {{{-3.3558067566570697, -1.7956049148041904, 10002.861356109453}, 
    {-7.2188, 3.0071140493714767, 1.5770357661512486, -3.6728673049887917}}, 
   {{5.246653597682786, -3.186092176435767, 10002.644199915589}, 
    {-7.2188, 3.007124376629926, 1.5770255214118343, 2.6103133872079702}}}, 
  {{{-3.2427255697438957, -2.0480733465720165, 10002.838460929162}, 
    {-7.2188, 2.9895494603401342, 1.5779069094365883, -3.677335996065074}}, 
   {{4.909835516030649, -3.5520030270041647, 10002.630476840182}, 
    {-7.2188, 2.9895500750330872, 1.5779068806759557, 2.6058494673217316}}}, 
  {{{-3.113819104512606, -2.299723324176475, 10002.815572779005}, 
    {-7.2188, 2.9726894394564707, 1.5787558281981249, -3.681681191055366}}, 
   {{4.544010301830301, -3.8789744763634317, 10002.618128366303}, 
    {-7.2188, 2.972690927237279, 1.5787592498036291, 2.601507483557256}}}, 
  {{{-2.967819918414264, -2.5506295191277664, 10002.79281019444}, 
    {-7.2188, 2.9566508052343616, 1.5795758504695059, -3.6858671538895553}}, 
   {{4.146512370677248, -4.170313169372502, 10002.607367087347}, 
    {-7.2188, 2.956632961352103, 1.5795855781912411, 2.597322309464328}}}, 
  {{{-2.803041565477243, -2.8008523212998826, 10002.770252933466}, 
    {-7.2188, 2.9415171900429185, 1.580360768533014, -3.689864805838439}}, 
   {{3.736832042722166, -4.413714508310634, 10002.598038840988}, 
    {-7.2188, 2.9415065132688927, 1.5803639398071974, 2.593320770202014}}}, 
  {{{-2.617250936002768, -3.050438202002076, 10002.747968356323}, 
    {-7.2188, 2.927368117125537, 1.5811045255200502, -3.693645187707332}}, 
   {{3.304822708962167, -4.617922209681538, 10002.590465968362}, 
    {-7.2188, 2.9273678279299973, 1.581103853767424, 2.589539111361329}}}, 
  {{{-2.4074473501410525, -3.299418228916388, 10002.72602520545}, 
    {-7.2188, 2.914297228863654, 1.5817999655315451, -3.6971751202797343}}, 
   {{2.8495974261928803, -4.7821233703021875, 10002.584839576544}, 
    {-7.2188, 2.9142984695078904, 1.5817991413682118, 2.5860092424188137}}}, 
  {{{-2.169474048963198, -3.5477941977935705, 10002.704475014129}, 
    {-7.2188, 2.9024025431984097, 1.5824398212396575, -3.7004192593630996}}, 
   {{2.3749832866441016, -4.902962849793392, 10002.58128886354}, 
    {-7.2188, 2.9024032646548, 1.5824394945788687, 2.5827656503707073}}}, 
  {{{-3.665828014031195, 0.8825369146988283, 10002.97728299022}, 
    {-7.2175, 3.1094051044018927, 1.567852261838117, -3.647883041772976}}, 
   {{6.143197577053443, 1.6655320318744788, 10002.740646915743}, 
    {-7.2175, 3.1093901445370635, 1.5678394624788736, 2.6353010703715825}}}, 
  {{{-3.6246020661273564, 1.03584880914044, 10002.955485474347}, 
    {-7.2175, 3.0892532964600052, 1.5673037357793471, -3.6526414407421126}}, 
   {{6.031157186125133, 1.9351058568854498, 10002.720690408682}, 
    {-7.2175, 3.0892425878039704, 1.5673039426504767, 2.630539546296641}}}, 
  {{{-3.5498259902230416, 1.2909495196045897, 10002.926326142291}, 
    {-7.2175, 3.0633506667367563, 1.5663971565486192, -3.65886170732049}}, 
   {{5.809027684304252, 2.381373635257227, 10002.696144312495}, 
    {-7.2175, 3.063348010849221, 1.5663958531066442, 2.6243240358989905}}}, 
  {{{-3.4632693397658683, 1.5451517242821813, 10002.899838431724}, 
    {-7.2175, 3.040806703606156, 1.5654967918457614, -3.6643708699449515}}, 
   {{5.548214654436002, 2.8014782979139095, 10002.675773896959}, 
    {-7.2175, 3.040810194126203, 1.5654966124136358, 2.6188159001230646}}}, 
  {{{-3.3633933201706627, 1.798439500425556, 10002.874474213579}, 
    {-7.2175, 3.020081826714896, 1.5646071604748046, -3.669516239886848}}, 
   {{5.248903217052579, 3.194591949805552, 10002.657976265613}, 
    {-7.2175, 3.0200774353233513, 1.5646050401359115, 2.613667605543062}}}, 
  {{{-3.2491793085486442, 2.0508899891042294, 10002.849879519192}, 
    {-7.2175, 3.0008169944873573, 1.563735621868883, -3.674372596679442}}, 
   {{4.917207390952492, 3.5533042157881463, 10002.642349088064}, 
    {-7.2175, 3.0008090802694327, 1.5637355035491352, 2.6088105223616522}}}, 
  {{{-3.1193992138249467, 2.30253515944934, 10002.82572438015}, 
    {-7.2175, 2.9826870051579464, 1.5628863727968334, -3.6790070868501465}}, 
   {{4.561664662008731, 3.871298441773631, 10002.628474255498}, 
    {-7.2175, 2.982703567450223, 1.5628971758869556, 2.604173995288999}}}, 
  {{{-2.9726998500103408, 2.553446948948388, 10002.801989095773}, 
    {-7.2175, 2.9656709913083095, 1.5620660678629172, -3.6834154772023884}}, 
   {{4.164094129781171, 4.164307312438636, 10002.6166654216}, 
    {-7.2175, 2.9656766776979437, 1.5620682113514868, 2.599769454537624}}}, 
  {{{-2.8073408326587455, 2.80368361562885, 10002.778667212873}, 
    {-7.2175, 2.949766806528985, 1.5612808814949142, -3.6875883323242062}}, 
   {{3.7431905298047727, 4.415476613535112, 10002.606691032819}, 
    {-7.2175, 2.9497574109158156, 1.5612782867405648, 2.595597027828171}}}, 
  {{{-2.6210535791719343, 3.053290184378951, 10002.755770566882}, 
    {-7.2175, 2.934998740877509, 1.5605368138126963, -3.691509357693465}}, 
   {{3.3164982794524587, 4.6175335362695415, 10002.598345587383}, 
    {-7.2175, 2.9350063412468406, 1.560541275597803, 2.591672222359223}}}, 
  {{{-2.410814843224486, 3.3022985710330013, 10002.733335641844}, 
    {-7.2175, 2.921428096918426, 1.559841117258526, -3.6951527578188506}}, 
   {{2.854842444304057, 4.784692135500471, 10002.59229261139}, 
    {-7.2175, 2.9214297177826722, 1.5598421259829487, 2.5880314267783753}}}, 
  {{{-2.1724485010482093, 3.550709744004447, 10002.711386926008}, 
    {-7.2175, 2.9091260860517685, 1.5592009721189743, -3.698489363817505}}, 
   {{2.3768795188518714, 4.906498869577549, 10002.588359744992}, 
    {-7.2175, 2.90912395405889, 1.5592005488942022, 2.584696003919953}}}, 
  {{{-3.665828014031195, -0.8825369146988283, 10002.977282990245}, 
    {-7.2175, 3.1094051044311155, 1.573740391758907, -3.6478830417449273}}, 
   {{6.143197577053443, -1.6655320318744788, 10002.740646915594}, 
    {-7.2175, 3.1093901444070204, 1.5737531911150844, 2.635301070356647}}}, 
  {{{-3.6246020661273564, -1.03584880914044, 10002.955485474373}, 
    {-7.2175, 3.089253296484465, 1.574288917823127, -3.652641440714728}}, 
   {{6.031157186125133, -1.9351058568854498, 10002.72069040847}, 
    {-7.2175, 3.08924258762257, 1.5742887109462749, 2.63053954627322}}}, 
  {{{-3.5498259902230416, -1.2909495196045897, 10002.926326142324}, 
    {-7.2175, 3.063350666796242, 1.5751954970440605, -3.6588617072785485}}, 
   {{5.809027684304252, -2.381373635257227, 10002.696144312375}, 
    {-7.2175, 3.0633480107460658, 1.5751968004894847, 2.624324035885025}}}, 
  {{{-3.4632693397658683, -1.5451517242821813, 10002.899838431773}, 
    {-7.2175, 3.04080670361467, 1.5760958617599867, -3.664370869926828}}, 
   {{5.548214654436002, -2.8014782979139095, 10002.675773897217}, 
    {-7.2175, 3.040810194512616, 1.576096041236596, 2.6188159001774625}}}, 
  {{{-3.3633933201706627, -1.798439500425556, 10002.874474213566}, 
    {-7.2175, 3.020081826705852, 1.576985493166531, -3.6695162398680923}}, 
   {{5.248903217052579, -3.194591949805552, 10002.657976265604}, 
    {-7.2175, 3.020077435417787, 1.5769876134004928, 2.6136676055779904}}}, 
  {{{-3.2491793085486442, -2.0508899891042294, 10002.849879519186}, 
    {-7.2175, 3.000816994502237, 1.5778570317462661, -3.6743725967044405}}, 
   {{4.917207390952492, -3.5533042157881463, 10002.642349088484}, 
    {-7.2175, 3.000809081060178, 1.5778571498609215, 2.6088105225660243}}}, 
  {{{-3.1193992138249467, -2.30253515944934, 10002.825724380184}, 
    {-7.2175, 2.9826870050790504, 1.5787062808478343, -3.679007086762631}}, 
   {{4.561664662008731, -3.871298441773631, 10002.62847425655}, 
    {-7.2175, 2.982703569426844, 1.5786954778978495, 2.6041739954445178}}}, 
  {{{-2.9726998500103408, -2.553446948948388, 10002.801989095698}, 
    {-7.2175, 2.965670991219797, 1.5795265857112069, -3.6834154772174084}}, 
   {{4.164094129781171, -4.164307312438636, 10002.616665421614}, 
    {-7.2175, 2.965676677807483, 1.579524442193321, 2.599769454559046}}}, 
  {{{-2.8073408326587455, -2.80368361562885, 10002.778667212819}, 
    {-7.2175, 2.9497668065792295, 1.580311771937632, -3.6875883323240366}}, 
   {{3.7431905298047727, -4.415476613535112, 10002.606691003146}, 
    {-7.2175, 2.9497573483732507, 1.5803144153581945, 2.595597010748247}}}, 
  {{{-2.6210535791719343, -3.053290184378951, 10002.755770565946}, 
    {-7.2175, 2.9349987395648376, 1.5810558409514026, -3.691509357024203}}, 
   {{3.3164982794524587, -4.6175335362695415, 10002.598345608058}, 
    {-7.2175, 2.935006380226998, 1.5810513507274542, 2.59167222093873}}}, 
  {{{-2.410814843224486, -3.3022985710330013, 10002.733335642171}, 
    {-7.2175, 2.9214280974719165, 1.5817515353844671, -3.6951527584800465}}, 
   {{2.854842444304057, -4.784692135500471, 10002.592292611404}, 
    {-7.2175, 2.9214297179473765, 1.5817505274247414, 2.5880314268655584}}}, 
  {{{-2.1724485010482093, -3.550709744004447, 10002.71138692451}, 
    {-7.2175, 2.909126072079016, 1.5823916861481668, -3.6984893580509444}}, 
   {{2.3768795188518714, -4.906498869577549, 10002.588359745225}, 
    {-7.2175, 2.909123954810939, 1.5823921040453701, 2.5846960039652953}}}, 
  {{{-3.166185810788374, 2.3261110781769796, 10002.911612746897}, 
    {-7.21, 3.06730068487426, 1.563287439306584, -3.6573946852334}}, 
   {{4.617628147674468, 3.8845227803685525, 10002.717503117812}, 
    {-7.21, 3.067312870283255, 1.5632974548538194, 2.625785360047582}}}, 
  {{{-3.0095901099368385, 2.574745550447427, 10002.871892454583}, 
    {-7.21, 3.03438828642668, 1.5624278169054988, -3.6654406363023875}}, 
   {{4.2127002826692435, 4.176750085979748, 10002.6888399504}, 
    {-7.21, 3.034388334916976, 1.5624318793933694, 2.6177406331702264}}}, 
  {{{-2.8380484959539833, 2.8239062324780013, 10002.83915145533}, 
    {-7.21, 3.0090871522995295, 1.5616220576096225, -3.67176075511413}}, 
   {{3.7818122271929937, 4.431765001070226, 10002.668979907852}, 
    {-7.21, 3.009076214586853, 1.5616183055021375, 2.6114257392316755}}}, 
  {{{-2.647249654700482, 3.072937241025361, 10002.809825668981}, 
    {-7.21, 2.9878827902390945, 1.5608649970538764, -3.677150796615131}}, 
   {{3.341124949489442, 4.639166028627822, 10002.653969414296}, 
    {-7.21, 2.9878783537566687, 1.5608629415871917, 2.606035975210474}}}, 
  {{{-2.4334338210318016, 3.321645424255556, 10002.782691305696}, 
    {-7.21, 2.969588782448901, 1.5601597999123753, -3.6818714043962246}}, 
   {{2.888939488524345, 4.802232505684076, 10002.642625482058}, 
    {-7.21, 2.969592516824892, 1.560161610935736, 2.601312067733467}}}, 
  {{{-3.166185810788374, -2.3261110781769796, 10002.911612747794}, 
    {-7.21, 3.067300684953515, 1.5783052202852361, -3.657394679371324}}, 
   {{4.617628147674468, -3.8845227803685525, 10002.717503099475}, 
    {-7.21, 3.0673128415250237, 1.5782952087452595, 2.6257853532208832}}}, 
  {{{-3.0095901099368385, -2.574745550447427, 10002.871892454525}, 
    {-7.21, 3.0343882863746874, 1.5791648367178692, -3.665440636308603}}, 
   {{4.2127002826692435, -4.176750085979748, 10002.688839951104}, 
    {-7.21, 3.0343883365272117, 1.5791607730893933, 2.617740633687406}}}, 
  {{{-2.8380484959539833, -2.8239062324780013, 10002.839151451224}, 
    {-7.21, 3.0090871403282744, 1.5799706126766337, -3.6717607568729758}}, 
   {{3.7818122271929937, -4.431765001070226, 10002.668979884393}, 
    {-7.21, 3.009076181086906, 1.5799743481829402, 2.6114257311932096}}}, 
  {{{-2.647249654700482, -3.072937241025361, 10002.80982565881}, 
    {-7.21, 2.9878827827661296, 1.580727661149992, -3.6771508065108423}}, 
   {{3.341124949489442, -4.639166028627822, 10002.653969399069}, 
    {-7.21, 2.987878330939285, 1.5807297218125833, 2.6060359708633456}}}, 
  {{{-2.4334338210318016, -3.321645424255556, 10002.782691299753}, 
    {-7.21, 2.9695887944036286, 1.5814328452755815, -3.681871402368748}}, 
   {{2.888939488524345, -4.802232505684076, 10002.642625482027}, 
    {-7.21, 2.969592517123116, 1.5814310424104325, 2.6013120679936192}}}, 
  {{{-2.979166095977938, 2.7682365091239123, 10002.990664002757}, 
    {-7.205, 3.1551181656137595, 1.5626311948384772, -3.636510239551331}}, 
   {{4.0409934713387, 4.3701503153731664, 10002.81937614357}, 
    {-7.205, 3.155108386372841, 1.562625904356142, 2.646678575870251}}}, 
  {{{-2.979166095977938, -2.7682365091239123, 10002.990664002757}, 
    {-7.205, 3.1551181656137595, 1.5789614587513159, -3.636510239551331}}, 
   {{4.0409934713387, -4.3701503153731664, 10002.81937614357}, 
    {-7.205, 3.155108386372841, 1.5789667492336512, 2.646678575870251}}}, 
  {{{-4.787038682443893, 0., 10004.960149421146}, {-8., 5.078482323110314, 
     1.5707963267948966, -3.405397462867463}}, 
   {{7.343341383251218, -3.1245228938335754*^-7, 10004.785627151708}, 
    {-8., 5.078481583870713, 1.5707963270033902, 2.8777878605812446}}}, 
  {{{-4.779200143570092, 0.31185006369600493, 10004.960053279396}, 
    {-8., 5.078587684255132, 1.5704548176290105, -3.405387863753337}}, 
   {{7.322739183911091, 0.5023404383905973, 10004.785914545644}, 
    {-8., 5.0785792232163605, 1.570460964542861, 2.8777972032279395}}}, 
  {{{-4.755622393934218, 0.6236885173123289, 10004.959762965784}, 
    {-8., 5.078901579017415, 1.5701146639532617, -3.405359251563865}}, 
   {{7.258776973929167, 1.0150863988742163, 10004.786814937872}, 
    {-8., 5.078892120645623, 1.570117709405814, 2.877825845462149}}}, 
  {{{-4.716118294546315, 0.9355020171242837, 10004.959274631554}, 
    {-8., 5.079420132366586, 1.569777219203416, -3.405312001082984}}, 
   {{7.152306412622503, 1.5189892924978214, 10004.788321919177}, 
    {-8., 5.079420117649731, 1.569778198777375, 2.8778730998765383}}}, 
  {{{-4.660367747696908, 1.2472735935513937, 10004.95858075618}, 
    {-8., 5.080135372405127, 1.5694437994757946, -3.4052468540268457}}, 
   {{7.005186770791545, 2.0085323119120235, 10004.790404710075}, 
    {-8., 5.080140424891531, 1.5694452307522524, 2.8779379036319974}}}, 
  {{{-4.587907216086862, 1.55898093959, 10004.957671385537}, 
    {-8., 5.081037503256426, 1.569115703393167, -3.4051647272038537}}, 
   {{6.815097883887729, 2.490139818051617, 10004.793085004718}, 
    {-8., 5.081039356813849, 1.5691143226540716, 2.8780210306001432}}}, 
  {{{-4.498110764404767, 1.870594296440381, 10004.956532983004}, 
    {-8., 5.0821135724104485, 1.5687941993254688, -3.405066891253108}}, 
   {{6.590899745045116, 2.943265999478527, 10004.796274724047}, 
    {-8., 5.082114812380133, 1.5687970182403628, 2.8781171281363216}}}, 
  {{{-4.390164104552428, 2.1820742906216806, 10004.95514856279}, 
    {-8., 5.083347822768331, 1.568480418137103, -3.404954661660123}}, 
   {{6.321090762638203, 3.3898750767373884, 10004.800091457939}, 
    {-8., 5.0833419092288725, 1.568479838347689, 2.8782311560281637}}}, 
  {{{-4.263027358739902, 2.493369554169451, 10004.953497337396}, 
    {-8., 5.084722706350258, 1.568175575487193, -3.404829774450093}}, 
   {{6.020605104098616, 3.8038080011965274, 10004.804388438215}, 
    {-8., 5.084725702431005, 1.5681765972955812, 2.878354760720035}}}, 
  {{{-4.11538149544652, 2.80441387792152, 10004.951554409578}, 
    {-8., 5.08621923887961, 1.5678807865567665, -3.4046939269469423}}, 
   {{5.674899958984359, 4.203497812441066, 10004.809304110247}, 
    {-8., 5.086214504548789, 1.5678784450083352, 2.8784933424147527}}}, 
  {{{-3.9455502456727336, 3.1151223867653046, 10004.94928955047}, 
    {-8., 5.087816288111441, 1.567596991925116, -3.404548946817742}}, 
   {{5.299153591811299, 4.568914506621904, 10004.814688758475}, 
    {-8., 5.087810552222523, 1.5675945204797304, 2.878638604627563}}}, 
  {{{-3.7513836535963367, 3.425385634224767, 10004.946663643208}, 
    {-8., 5.089489228845928, 1.56732554379524, -3.40439729776604}}, 
   {{4.905650181365188, 4.891561986372519, 10004.820402115873}, 
    {-8., 5.089492185936778, 1.5673277358636428, 2.8787852790412773}}}, 
  {{{-3.5300871082532224, 3.7350653311899173, 10004.943633308068}, 
    {-8., 5.091217566026906, 1.567067081415523, -3.404240352586814}}, 
   {{4.457341312696894, 5.1984425041419255, 10004.826861118194}, 
    {-8., 5.091216668137027, 1.567067063011139, 2.8789437438554963}}}, 
  {{{-3.277927511508664, 4.043972295797263, 10004.940122585378}, 
    {-8., 5.092954383293912, 1.5668242998037358, -3.4040838295830125}}, 
   {{3.9838384397589968, 5.463891553331111, 10004.833728552965}, 
    {-8., 5.09295406161142, 1.5668244109393974, 2.879101299195434}}}, 
  {{{-2.6583480451047476, 4.658428811419514, 10004.931345126704}, 
    {-8., 5.096380669000897, 1.5663878520466679, -3.403774288419271}}, 
   {{2.9290735045609755, 5.876377321343375, 10004.84912842922}, 
    {-8., 5.096379667166924, 1.5663878439558556, 2.879410971352055}}}, 
  {{{-4.779200143570092, -0.31185006369600493, 10004.960053279392}, 
    {-8., 5.078587684265739, 1.5711378359603292, -3.405387863755662}}, 
   {{7.322739183911091, -0.5023404383905973, 10004.78591454564}, 
    {-8., 5.078579223213507, 1.571131689047024, 2.8777972032276966}}}, 
  {{{-4.755622393934218, -0.6236885173123289, 10004.959762965791}, 
    {-8., 5.07890157903499, 1.571477989636028, -3.405359251561685}}, 
   {{7.258776973929167, -1.0150863988742163, 10004.786814937854}, 
    {-8., 5.078892120628099, 1.571474944185232, 2.877825845464698}}}, 
  {{{-4.716118294546315, -0.9355020171242837, 10004.959274631567}, 
    {-8., 5.079420132406651, 1.571815434387771, -3.4053120010713744}}, 
   {{7.152306412622503, -1.5189892924978214, 10004.78832191918}, 
    {-8., 5.079420117645764, 1.5718144549116784, 2.877873099932586}}}, 
  {{{-4.660367747696908, -1.2472735935513937, 10004.95858075622}, 
    {-8., 5.080135372512752, 1.5721488541170694, -3.4052468539872405}}, 
   {{7.005186770791545, -2.0085323119120235, 10004.790404710126}, 
    {-8., 5.080140424818832, 1.5721474230108046, 2.877937903818139}}}, 
  {{{-4.587907216086862, -1.55898093959, 10004.957671385573}, 
    {-8., 5.0810375033531265, 1.5724769502049456, -3.4051647271639562}}, 
   {{6.815097883887729, -2.490139818051617, 10004.793085002935}, 
    {-8., 5.081039352219644, 1.5724783316386826, 2.8780210291909842}}}, 
  {{{-4.498110764404767, -1.870594296440381, 10004.95653298303}, 
    {-8., 5.0821135724094955, 1.5727984542930598, -3.405066891218108}}, 
   {{6.590899745045116, -2.943265999478527, 10004.796274727862}, 
    {-8., 5.082114817019673, 1.572795635981712, 2.8781171295012613}}}, 
  {{{-4.390164104552428, -2.1820742906216806, 10004.955148562416}, 
    {-8., 5.083347822376742, 1.5731122346538247, -3.404954661468918}}, 
   {{6.321090762638203, -3.3898750767373884, 10004.800091455521}, 
    {-8., 5.083341907273848, 1.5731128157224925, 2.8782311545399373}}}, 
  {{{-4.263027358739902, -2.493369554169451, 10004.953497337396}, 
    {-8., 5.084722706366947, 1.57341707811434, -3.404829774416355}}, 
   {{6.020605104098616, -3.8038080011965274, 10004.804388437922}, 
    {-8., 5.084725701488073, 1.5734160564575763, 2.8783547605095534}}}, 
  {{{-4.11538149544652, -2.80441387792152, 10004.951554409809}, 
    {-8., 5.086219240843565, 1.5737118613910681, -3.404693930661264}}, 
   {{5.674899958984359, -4.203497812441066, 10004.809304115792}, 
    {-8., 5.08621452094099, 1.5737141995988206, 2.8784933456022914}}}, 
  {{{-3.9455502456727336, -3.1151223867653046, 10004.949289550535}, 
    {-8., 5.087816287922862, 1.5739956610740702, -3.4045489470265773}}, 
   {{5.299153591811299, -4.568914506621904, 10004.814688754466}, 
    {-8., 5.087810574703502, 1.5739981182949785, 2.8786386108618665}}}, 
  {{{-3.7513836535963367, -3.425385634224767, 10004.946663643903}, 
    {-8., 5.089489238930635, 1.5742671027081625, -3.404397301478757}}, 
   {{4.905650181365188, -4.891561986372519, 10004.820402115003}, 
    {-8., 5.08949218172509, 1.5742649150746142, 2.8787852777232166}}}, 
  {{{-3.5300871082532224, -3.7350653311899173, 10004.943633314997}, 
    {-8., 5.091217598667036, 1.5745255642448843, -3.404240382455139}}, 
   {{4.457341312696894, -5.1984425041419255, 10004.82686112616}, 
    {-8., 5.09121669551283, 1.5745255928282005, 2.878943742668181}}}, 
  {{{-3.277927511508664, -4.043972295797263, 10004.940122585316}, 
    {-8., 5.092954383086624, 1.5747683538493782, -3.404083829535558}}, 
   {{3.9838384397589968, -5.463891553331111, 10004.833728551048}, 
    {-8., 5.092954053540336, 1.574768233795236, 2.87910129716517}}}, 
  {{{-2.6583480451047476, -4.658428811419514, 10004.931345118484}, 
    {-8., 5.096380621817952, 1.5752048142760984, -3.40377428958188}}, 
   {{2.9290735045609755, -5.876377321343375, 10004.849128429047}, 
    {-8., 5.096379666685689, 1.5752048097148617, 2.879410971338261}}}, 
  {{{-4.346341508051878, 0., 10004.059105530818}, {-7.5, 4.181613655466062, 
     1.5707963267948966, -3.4791356843525882}}, 
   {{6.948793839722848, -4.5815538057659304*^-9, 10003.859282166917}, 
    {-7.5, 4.181613281288263, 1.570796326799415, 2.8040496010306724}}}, 
  {{{-4.339167298782039, 0.28982086772978854, 10004.059058659726}, 
    {-7.5, 4.181813069471757, 1.5703006781589877, -3.4791100613518235}}, 
   {{6.92737662850406, 0.49524693189865937, 10003.85970261493}, 
    {-7.5, 4.18179944436334, 1.570308086780457, 2.8040741938082268}}}, 
  {{{-4.31758317610066, 0.5796639194633996, 10004.0589141999}, 
    {-7.5, 4.18240688854588, 1.5698074432540425, -3.479033709618666}}, 
   {{6.859669603492551, 1.007288923837088, 10003.861042158536}, 
    {-7.5, 4.18239904165073, 1.5698017518608425, 2.804152141358706}}}, 
  {{{-4.281405812323391, 0.8695489515873579, 10004.058664226352}, 
    {-7.5, 4.183385898756647, 1.569319054502659, -3.4789079394016604}}, 
   {{6.751567410183701, 1.4912942963723845, 10003.863199555428}, 
    {-7.5, 4.1833737893449525, 1.5693198452687904, 2.804276751078713}}}, 
  {{{-4.230321274345694, 1.1594907247685704, 10004.058293266009}, 
    {-7.5, 4.184732024490005, 1.568837780172833, -3.478735078487396}}, 
   {{6.598400423696395, 1.9740678714285005, 10003.866236968966}, 
    {-7.5, 4.184719223377542, 1.5688348788278095, 2.8044506465424557}}}, 
  {{{-4.16387629903668, 1.4494966275891727, 10004.05778057204}, 
    {-7.5, 4.1864218391719605, 1.5683658233241464, -3.47851820442393}}, 
   {{6.404241031653129, 2.439209639425335, 10003.8700994742}, 
    {-7.5, 4.186419606836033, 1.5683610087061268, 2.8046688492700467}}}, 
  {{{-4.081462434435078, 1.7395644584745604, 10004.05710063447}, 
    {-7.5, 4.188427263283256, 1.5679053584517146, -3.478261196819314}}, 
   {{6.1753367325409405, 2.8761787672426435, 10003.874682899455}, 
    {-7.5, 4.1884312642205375, 1.5679067710445267, 2.804923574357665}}}, 
  {{{-3.9822908389595257, 2.0296796402747126, 10004.05622164856}, 
    {-7.5, 4.190714517859208, 1.5674582965862625, -3.4779683506018775}}, 
   {{5.906646568533686, 3.29601296705677, 10003.88003540478}, 
    {-7.5, 4.19071643767414, 1.5674615046090503, 2.805215207779386}}}, 
  {{{-3.8653586594903784, 2.3198127050432062, 10004.055105916648}, 
    {-7.5, 4.19324524530032, 1.5670264515063645, -3.4776447699689395}}, 
   {{5.603987004734782, 3.6889335556614538, 10003.886083971669}, 
    {-7.5, 4.193258042807007, 1.567032098000351, 2.8055370640286257}}}, 
  {{{-3.7294001746284895, 2.609916632116142, 10004.053710471424}, 
    {-7.5, 4.195978834653365, 1.566611517171844, -3.4772957291238176}}, 
   {{5.2618288995071785, 4.060526467025703, 10003.892867671353}, 
    {-7.5, 4.195989739663967, 1.5666147838483544, 2.8058870958543722}}}, 
  {{{-3.57281236541856, 2.899922071263387, 10004.051982489744}, 
    {-7.5, 4.198868087189835, 1.5662152132236598, -3.476927518195426}}, 
   {{4.884686247867393, 4.403161625694835, 10003.900316494444}, 
    {-7.5, 4.198869985684299, 1.5662157526696898, 2.8062573256765506}}}, 
  {{{-3.393552154979293, 3.189734708150806, 10004.049863953684}, 
    {-7.5, 4.201867212097356, 1.565839037056426, -3.4765458918095278}}, 
   {{4.477936078422315, 4.710985874263319, 10003.90835667895}, 
    {-7.5, 4.2018664729840385, 1.565838321224675, 2.8066401802533854}}}, 
  {{{-3.1890005240293826, 3.479250393022038, 10004.047340491776}, 
    {-7.5, 4.204992385072886, 1.565480450158531, -3.476145004912692}}, 
   {{4.0306605044175186, 4.989214756258329, 10003.917178518532}, 
    {-7.5, 4.204988512533173, 1.5654754695601394, 2.8070384402864565}}}, 
  {{{-2.9555614839091, 3.768240639263708, 10004.044182080512}, 
    {-7.5, 4.2080209969810785, 1.5651511009618577, -3.475763063499672}}, 
   {{3.5781251406697354, 5.216447515865091, 10003.926139237792}, 
    {-7.5, 4.208021789002274, 1.5651498892265578, 2.807420611628188}}}, 
  {{{-2.688505196165564, 4.056546482685951, 10004.040442656535}, 
    {-7.5, 4.211090034887915, 1.5648409329810957, -3.475371842732484}}, 
   {{3.0815296597417525, 5.4110044176774235, 10003.935935611864}, 
    {-7.5, 4.211096202197857, 1.5648387914375161, 2.8078078654945444}}}, 
  {{{-2.3808313407155834, 4.34375444664239, 10004.035765899956}, 
    {-7.5, 4.213888965983165, 1.564568799607994, -3.475022187349058}}, 
   {{2.5692386965783927, 5.557681387639486, 10003.945934840709}, 
    {-7.5, 4.21389097094128, 1.5645688995988665, 2.8081627949451673}}}, 
  {{{-4.339167298782039, -0.28982086772978854, 10004.059058659726}, 
    {-7.5, 4.181813069470945, 1.5712919754308743, -3.4791100613511787}}, 
   {{6.92737662850406, -0.49524693189865937, 10003.859702614924}, 
    {-7.5, 4.181799444356815, 1.5712845668095021, 2.8040741938074585}}}, 
  {{{-4.31758317610066, -0.5796639194633996, 10004.058914199904}, 
    {-7.5, 4.182406888551898, 1.5717852103364789, -3.479033709615674}}, 
   {{6.859669603492551, -1.007288923837088, 10003.861042158482}, 
    {-7.5, 4.182399041586827, 1.5717909017285066, 2.8041521413604404}}}, 
  {{{-4.281405812323391, -0.8695489515873579, 10004.058664226364}, 
    {-7.5, 4.183385898785781, 1.572273599087549, -3.478907939391004}}, 
   {{6.751567410183701, -1.4912942963723845, 10003.863199555368}, 
    {-7.5, 4.183373789288012, 1.5722728083160353, 2.804276751088272}}}, 
  {{{-4.230321274345694, -1.1594907247685704, 10004.058293266025}, 
    {-7.5, 4.1847320245080475, 1.572754873418474, -3.478735078472077}}, 
   {{6.598400423696395, -1.9740678714285005, 10003.866236969065}, 
    {-7.5, 4.184719223792209, 1.572757774680314, 2.804450646907938}}}, 
  {{{-4.16387629903668, -1.4494966275891727, 10004.057780572077}, 
    {-7.5, 4.186421839237506, 1.5732268302755181, -3.4785182043847946}}, 
   {{6.404241031653129, -2.439209639425335, 10003.870099473852}, 
    {-7.5, 4.186419606047344, 1.573231645259977, 2.8046688488190403}}}, 
  {{{-4.081462434435078, -1.7395644584745604, 10004.057100634465}, 
    {-7.5, 4.188427263253819, 1.573687295151557, -3.4782611968227983}}, 
   {{6.1753367325409405, -2.8761787672426435, 10003.874682899424}, 
    {-7.5, 4.188431264260142, 1.5736858824868507, 2.804923574392812}}}, 
  {{{-3.9822908389595257, -2.0296796402747126, 10004.056221654397}, 
    {-7.5, 4.190714509865185, 1.5741343612755414, -3.477968358075859}}, 
   {{5.906646568533686, -3.29601296705677, 10003.880035404703}, 
    {-7.5, 4.190716437571482, 1.5741311490147532, 2.805215207731255}}}, 
  {{{-3.8653586594903784, -2.3198127050432062, 10004.055105916634}, 
    {-7.5, 4.193245245264715, 1.5745662020883353, -3.4776447699827937}}, 
   {{5.603987004734782, -3.6889335556614538, 10003.8860839737}, 
    {-7.5, 4.193258045825352, 1.5745605549792168, 2.8055370627978125}}}, 
  {{{-3.7294001746284895, -2.609916632116142, 10004.053710471546}, 
    {-7.5, 4.195978834392206, 1.5749811359724522, -3.477295730500252}}, 
   {{5.2618288995071785, -4.060526467025703, 10003.89286767122}, 
    {-7.5, 4.1959897394592325, 1.5749778697515362, 2.8058870958007964}}}, 
  {{{-3.57281236541856, -2.899922071263387, 10004.051982489704}, 
    {-7.5, 4.198868087204355, 1.5753774403560383, -3.4769275182269106}}, 
   {{4.884686247867393, -4.403161625694835, 10003.900316495838}, 
    {-7.5, 4.19886997842062, 1.5753769046041544, 2.8062573232825256}}}, 
  {{{-3.393552154979293, -3.189734708150806, 10004.049863972756}, 
    {-7.5, 4.201867280152352, 1.575753571117554, -3.4765459053258616}}, 
   {{4.477936078422315, -4.710985874263319, 10003.90835668297}, 
    {-7.5, 4.201866498194918, 1.5757543178415505, 2.806640184278157}}}, 
  {{{-3.1890005240293826, -3.479250393022038, 10004.047340489118}, 
    {-7.5, 4.204992407720796, 1.5761122056270662, -3.4761450311601036}}, 
   {{4.0306605044175186, -4.989214756258329, 10003.917178516209}, 
    {-7.5, 4.204988505942999, 1.5761171857862186, 2.8070384399539448}}}, 
  {{{-2.9555614839091, -3.768240639263708, 10004.044182082813}, 
    {-7.5, 4.208021011497866, 1.5764415432880172, -3.4757630665537866}}, 
   {{3.5781251406697354, -5.216447515865091, 10003.926139237728}, 
    {-7.5, 4.208021789083065, 1.5764427642812278, 2.807420611659931}}}, 
  {{{-2.688505196165564, -4.056546482685951, 10004.04044265648}, 
    {-7.5, 4.211090034898565, 1.5767517206013448, -3.4753718427318847}}, 
   {{3.0815296597417525, -5.4110044176774235, 10003.935935611691}, 
    {-7.5, 4.211096201775147, 1.5767538623257293, 2.8078078654755214}}}, 
  {{{-2.3808313407155834, -4.34375444664239, 10004.035765894918}, 
    {-7.5, 4.213889008555726, 1.5770238334897562, -3.4750222003874685}}, 
   {{2.5692386965783927, -5.557681387639486, 10003.945934840627}, 
    {-7.5, 4.213890970892357, 1.5770237539144571, 2.808162794890435}}}, 
  {{{-4.063728427739889, 0., 10003.533015405523}, {-7.3, 3.658210793016915, 
     1.5707963267948966, -3.5447910851983733}}, 
   {{6.699706045702351, -8.274304246085813*^-9, 10003.31408828816}, 
    {-7.3, 3.65821005885556, 1.5707963268055185, 2.7383941360379147}}}, 
  {{{-4.0571947930882155, 0.27570458605084663, 10003.533315933031}, 
    {-7.3, 3.658811242202723, 1.570155426603798, -3.5446803130084246}}, 
   {{6.677623742474579, 0.49379571632378216, 10003.314986610761}, 
    {-7.3, 3.6588565950350174, 1.5701616791316058, 2.7384865332372335}}}, 
  {{{-4.0370425001772805, 0.5514685206612617, 10003.533475697754}, 
    {-7.3, 3.6598010000343946, 1.5695197147781914, -3.544526577331889}}, 
   {{6.609191397071005, 0.9938561663662606, 10003.316809156388}, 
    {-7.3, 3.6597971210210365, 1.5695189330824308, 2.7386584344390825}}}, 
  {{{-4.003441456597372, 0.827377166511432, 10003.534020142915}, 
    {-7.3, 3.661753646072682, 1.5688910678237122, -3.544202131586232}}, 
   {{6.497852928166364, 1.476536538546805, 10003.320172138245}, 
    {-7.3, 3.661761220257622, 1.5688936482403573, 2.7389833806544925}}}, 
  {{{-3.9559403697110866, 1.1034829571420672, 10003.534726935999}, 
    {-7.3, 3.6644248424500954, 1.5682737709107908, -3.543758908649012}}, 
   {{6.344050030797193, 1.9457703760760676, 10003.32478509068}, 
    {-7.3, 3.664427534725077, 1.568280094471599, 2.739424731698136}}}, 
  {{{-3.894065930921654, 1.3798318900996, 10003.535543073542}, 
    {-7.3, 3.667755080817486, 1.5676711785852044, -3.5432073067271825}}, 
   {{6.144777773986374, 2.407301075009002, 10003.330668086965}, 
    {-7.3, 3.6677591691265286, 1.5676697111738713, 2.7399789913366766}}}, 
  {{{-3.817187957088028, 1.6564539802739038, 10003.536403638198}, 
    {-7.3, 3.671672650363407, 1.5670863699815638, -3.5425598138532663}}, 
   {{5.911420942586437, 2.8365753324321594, 10003.337600290262}, 
    {-7.3, 3.6716794919804494, 1.5670907441452986, 2.740624054885861}}}, 
  {{{-3.7244989012289196, 1.9333602304805575, 10003.53723388299}, 
    {-7.3, 3.676096295129511, 1.56652209102357, -3.5418304848169897}}, 
   {{5.634833764765632, 3.251275966445798, 10003.345635642181}, 
    {-7.3, 3.676083710201659, 1.5665219036552305, 2.741353720692618}}}, 
  {{{-3.6149832165011695, 2.210539903171192, 10003.537950727034}, 
    {-7.3, 3.680937979770079, 1.565980806815176, -3.5410344297613228}}, 
   {{5.327890400510902, 3.6320438107839292, 10003.354572893597}, 
    {-7.3, 3.6809375269167672, 1.5659828841743666, 2.742149417135838}}}, 
  {{{-3.487371776557973, 2.4879577333496496, 10003.538463598517}, 
    {-7.3, 3.686104824788289, 1.5654645961328533, -3.540187398735864}}, 
   {{4.984000271197654, 3.987607356152847, 10003.364408231851}, 
    {-7.3, 3.6861045844071585, 1.5654645476394495, 2.742997930945863}}}, 
  {{{-3.3400747938391238, 2.7655509716614595, 10003.53867485654}, 
    {-7.3, 3.6915015158986066, 1.564975407882315, -3.5393054534241895}}, 
   {{4.607885938654741, 4.311563240436079, 10003.37501966229}, 
    {-7.3, 3.691498983132503, 1.5649730415555376, 2.7438817650674485}}}, 
  {{{-3.171080089187746, 3.0432251120644307, 10003.538477852622}, 
    {-7.3, 3.6970299150950345, 1.564514797561521, -3.5384048409422326}}, 
   {{4.209690098745611, 4.596067437806465, 10003.3861967063}, 
    {-7.3, 3.6970303773462145, 1.5645148456259388, 2.744780347942375}}}, 
  {{{-2.9778135898968756, 3.320860192422658, 10003.537785750608}, 
    {-7.3, 3.702624982573937, 1.5640831888054378, -3.537495083449591}}, 
   {{3.7764192786212716, 4.849256956012739, 10003.398108424999}, 
    {-7.3, 3.702625194331946, 1.564081385583934, 2.7456895746570646}}}, 
  {{{-2.7569075329140196, 3.5983245243657396, 10003.536570284643}, 
    {-7.3, 3.7083019733737883, 1.5636769157019719, -3.536569892551473}}, 
   {{3.299306481985398, 5.070238119731866, 10003.41096491596}, 
    {-7.3, 3.708305560494553, 1.5636688341199698, 2.7466109998180297}}}, 
  {{{-2.503461565700955, 3.875167445394869, 10003.534169146318}, 
    {-7.3, 3.713400809820657, 1.563322071990735, -3.5357551697921514}}, 
   {{2.8439350521873674, 5.231482901705192, 10003.423124727546}, 
    {-7.3, 3.713400804617962, 1.5633221475869432, 2.7474299992757225}}}, 
  {{{-2.2111681425474874, 4.151374462788397, 10003.531110459047}, 
    {-7.3, 3.718614305941116, 1.5629852709094407, -3.5349114234570105}}, 
   {{2.298757977239298, 5.366600306625626, 10003.437143960347}, 
    {-7.3, 3.718613515745922, 1.562980808979631, 2.7482725142593485}}}, 
  {{{-4.0571947930882155, -0.27570458605084663, 10003.53331593303}, 
    {-7.3, 3.65881124220297, 1.5714372269860513, -3.544680313008341}}, 
   {{6.677623742474579, -0.49379571632378216, 10003.314986610747}, 
    {-7.3, 3.6588565950267373, 1.5714309744580348, 2.7384865332381976}}}, 
  {{{-4.0370425001772805, -0.5514685206612617, 10003.533475697765}, 
    {-7.3, 3.659801000034844, 1.5720729388127979, -3.544526577328555}}, 
   {{6.609191397071005, -0.9938561663662606, 10003.31680915635}, 
    {-7.3, 3.6597971209823865, 1.5720737205080213, 2.738658434440148}}}, 
  {{{-4.003441456597372, -0.827377166511432, 10003.534020142926}, 
    {-7.3, 3.6617536460719866, 1.5727015857728188, -3.5442021315743877}}, 
   {{6.497852928166364, -1.476536538546805, 10003.320172138194}, 
    {-7.3, 3.66176122020583, 1.5726990053521348, 2.7389833806557684}}}, 
  {{{-3.9559403697110866, -1.1034829571420672, 10003.534726936026}, 
    {-7.3, 3.664424842502082, 1.5733188826880735, -3.543758908615701}}, 
   {{6.344050030797193, -1.9457703760760676, 10003.324785091085}, 
    {-7.3, 3.6644275354141267, 1.573312559061069, 2.7394247318139624}}}, 
  {{{-3.894065930921654, -1.3798318900996, 10003.535543073598}, 
    {-7.3, 3.6677550809148585, 1.573921475019473, -3.543207306666854}}, 
   {{6.144777773986374, -2.407301075009002, 10003.330668086828}, 
    {-7.3, 3.6677591689500026, 1.5739229424433914, 2.7399789913212977}}}, 
  {{{-3.817187957088028, -1.6564539802739038, 10003.536403638238}, 
    {-7.3, 3.6716726503942345, 1.5745062836207704, -3.5425598138309677}}, 
   {{5.911420942586437, -2.8365753324321594, 10003.337600290279}, 
    {-7.3, 3.671679492129978, 1.5745019093954606, 2.740624054879112}}}, 
  {{{-3.7244989012289196, -1.9333602304805575, 10003.537233883008}, 
    {-7.3, 3.676096295114017, 1.5750705626110681, -3.5418304847903}}, 
   {{5.634833764765632, -3.251275966445798, 10003.345635641936}, 
    {-7.3, 3.6760837099020787, 1.5750707500710712, 2.7413537207105447}}}, 
  {{{-3.6149832165011695, -2.210539903171192, 10003.537950727023}, 
    {-7.3, 3.680937979717568, 1.5756118468114557, -3.5410344297332963}}, 
   {{5.327890400510902, -3.6320438107839292, 10003.354572893117}, 
    {-7.3, 3.6809375266006885, 1.575609769696527, 2.742149417093601}}}, 
  {{{-3.487371776557973, -2.4879577333496496, 10003.53846359839}, 
    {-7.3, 3.686104824184593, 1.5761280582658617, -3.5401873979990395}}, 
   {{4.984000271197654, -3.987607356152847, 10003.364408226164}, 
    {-7.3, 3.686104561498242, 1.576128119492581, 2.7429979239585607}}}, 
  {{{-3.3400747938391238, -2.7655509716614595, 10003.538674856498}, 
    {-7.3, 3.691501515878468, 1.5766172457209564, -3.5393054534374344}}, 
   {{4.607885938654741, -4.311563240436079, 10003.37501966224}, 
    {-7.3, 3.6914989831117806, 1.5766196120707237, 2.7438817650633593}}}, 
  {{{-3.171080089187746, -3.0432251120644307, 10003.538477852613}, 
    {-7.3, 3.697029915110186, 1.5770778560862349, -3.538404840900089}}, 
   {{4.209690098745611, -4.596067437806465, 10003.38619670593}, 
    {-7.3, 3.697030376363178, 1.5770778083960701, 2.744780347735538}}}, 
  {{{-2.9778135898968756, -3.320860192422658, 10003.537785752007}, 
    {-7.3, 3.702624992831452, 1.5775094562827139, -3.5374950844413338}}, 
   {{3.7764192786212716, -4.849256956012739, 10003.398108424823}, 
    {-7.3, 3.7026251941264223, 1.5775112681067711, 2.7456895746496404}}}, 
  {{{-2.7569075329140196, -3.5983245243657396, 10003.536570278673}, 
    {-7.3, 3.7083019878031056, 1.5779157236665207, -3.536569902291026}}, 
   {{3.299306481985398, -5.070238119731866, 10003.410964912144}, 
    {-7.3, 3.7083055465261134, 1.5779238287510258, 2.7466109977821023}}}, 
  {{{-2.503461565700955, -3.875167445394869, 10003.534169146205}, 
    {-7.3, 3.7134008096661324, 1.5782705816022011, -3.535755169807236}}, 
   {{2.8439350521873674, -5.231482901705192, 10003.423124727544}, 
    {-7.3, 3.7134008047515232, 1.5782705059415911, 2.7474299992736486}}}, 
  {{{-2.2111681425474874, -4.151374462788397, 10003.531110462638}, 
    {-7.3, 3.7186143375723972, 1.578607361942488, -3.5349114389186425}}, 
   {{2.298757977239298, -5.366600306625626, 10003.437143960304}, 
    {-7.3, 3.7186135156940603, 1.5786118446400963, 2.7482725142759112}}}, 
  {{{-3.945407515907754, 0., 10003.32480979434}, {-7.25, 3.4511209233685896, 
     1.5707963267948966, -3.5783863055957124}}, 
   {{6.596467629584017, -1.7160087808214172*^-8, 10003.097097890817}, 
    {-7.25, 3.4511200434623253, 1.57079632681956, 2.7047988582088447}}}, 
  {{{-3.939082378385062, 0.26979156941957194, 10003.325174726688}, 
    {-7.25, 3.451785572469743, 1.5700806044103754, -3.578261824158839}}, 
   {{6.5738199105275985, 0.4951871482821259, 10003.098059563661}, 
    {-7.25, 3.4517708723804184, 1.570084329042405, 2.70492104397465}}}, 
  {{{-3.9200312465239433, 0.5397084471880126, 10003.326247115798}, 
    {-7.25, 3.4537550216487194, 1.5693700802215351, -3.5778931206273716}}, 
   {{6.507984396361459, 0.9760490219427312, 10003.10095094032}, 
    {-7.25, 3.453762121525072, 1.569390992337033, 2.7052900645708338}}}, 
  {{{-3.888031400593608, 0.8098675542998984, 10003.32796806697}, 
    {-7.25, 3.456965830267971, 1.5686697512984362, -3.577292961700093}}, 
   {{6.39210950154981, 1.4747853936090143, 10003.105743191709}, 
    {-7.25, 3.4569541440492086, 1.5686694645095172, 2.70589071928887}}}, 
  {{{-3.842710503874777, 1.080370007563504, 10003.330244835473}, 
    {-7.25, 3.461318039352726, 1.567984292574614, -3.5764813939970095}}, 
   {{6.237424260623611, 1.940385913429646, 10003.112251420958}, 
    {-7.25, 3.4613243185151124, 1.5679898922855542, 2.706703067693483}}}, 
  {{{-3.7835434362884444, 1.351295104693219, 10003.33295849856}, 
    {-7.25, 3.4666838414593006, 1.56731797408839, -3.5754838913987212}}, 
   {{6.035930978431958, 2.400476827206972, 10003.120422810505}, 
    {-7.25, 3.4666842437557137, 1.5673128374784517, 2.707703515325323}}}, 
  {{{-3.7098434790963593, 1.622695703698555, 10003.3359703689}, 
    {-7.25, 3.4729146393653587, 1.5666744155765764, -3.5743297837357657}}, 
   {{5.804736473363794, 2.820192385023703, 10003.12990055896}, 
    {-7.25, 3.472921910797484, 1.5666832579748422, 2.7088522279447482}}}, 
  {{{-3.620746158047589, 1.8945948483055979, 10003.339128083528}, 
    {-7.25, 3.479848287711193, 1.5660566258826376, -3.5730506907394126}}, 
   {{5.522629667694131, 3.23690967516946, 10003.140841222106}, 
    {-7.25, 3.4798471573085052, 1.5660516710029506, 2.7101373505938473}}}, 
  {{{-3.515187137884312, 2.1669853237120003, 10003.342277882184}, 
    {-7.25, 3.4873232870115887, 1.5654672756170078, -3.5716779123745304}}, 
   {{5.22455432275027, 3.601533112571801, 10003.152602136732}, 
    {-7.25, 3.487335135629244, 1.5654776589527735, 2.71150176774206}}}, 
  {{{-3.3918562110165915, 2.4398271285059505, 10003.345261994697}, 
    {-7.25, 3.495177059443862, 1.5649084852301531, -3.5702424371661663}}, 
   {{4.86983700688099, 3.962203063995951, 10003.165646518577}, 
    {-7.25, 3.495181667424375, 1.5649037839996718, 2.7129472690145984}}}, 
  {{{-3.2491352098480455, 2.713046978364218, 10003.34792425769}, 
    {-7.25, 3.5032535256841304, 1.5643818086063515, -3.568773469115492}}, 
   {{4.503625848938972, 4.271868477097592, 10003.179162034241}, 
    {-7.25, 3.503255386747453, 1.5643826432903831, 2.7144112719001026}}}, 
  {{{-3.084997165335431, 2.9865349637590066, 10003.350106229438}, 
    {-7.25, 3.511401671651037, 1.5638888552313905, -3.567298931585874}}, 
   {{4.102344136282489, 4.552813441495842, 10003.19339972779}, 
    {-7.25, 3.51139489125523, 1.563888893807498, 2.715885564833661}}}, 
  {{{-2.896854039196353, 3.260140529397266, 10003.35164518248}, 
    {-7.25, 3.5194762808843887, 1.5634310015518578, -3.56584505490434}}, 
   {{3.6767678937600223, 4.7957304694707075, 10003.208102447948}, 
    {-7.25, 3.519476176798845, 1.5634311013077289, 2.717340100596773}}}, 
  {{{-2.6815026238331123, 3.5338279003062483, 10003.3527724899}, 
    {-7.25, 3.5277685564907775, 1.5629958898104557, -3.56434771791471}}, 
   {{3.1897945216377295, 5.014305091035692, 10003.224205645698}, 
    {-7.25, 3.527772800747252, 1.5629841693212767, 2.7188309139244176}}}, 
  {{{-2.433761735980287, 3.806847947002272, 10003.352084949394}, 
    {-7.25, 3.534848807904316, 1.562626078628308, -3.5630968631326483}}, 
   {{2.7499137399143705, 5.163863337954412, 10003.23853608457}, 
    {-7.25, 3.5348496052703364, 1.5626263437146637, 2.720088048775134}}}, 
  {{{-2.147725008632957, 4.079436710760219, 10003.350769065968}, 
    {-7.25, 3.5420917807273278, 1.5622744090107783, -3.5618058247522435}}, 
   {{2.216645477141643, 5.289446713711396, 10003.2549125579}, 
    {-7.25, 3.5420939298976677, 1.5622703645801024, 2.72137770702274}}}, 
  {{{-3.939082378385062, -0.26979156941957194, 10003.325174726684}, 
    {-7.25, 3.4517855724718203, 1.5715120491794272, -3.5782618241594406}}, 
   {{6.5738199105275985, -0.4951871482821259, 10003.098059563654}, 
    {-7.25, 3.451770872370738, 1.5715083245474104, 2.704921043974644}}}, 
  {{{-3.9200312465239433, -0.5397084471880126, 10003.326247115798}, 
    {-7.25, 3.453755021647682, 1.5722225733696131, -3.577893120623675}}, 
   {{6.507984396361459, -0.9760490219427312, 10003.100950940281}, 
    {-7.25, 3.453762121480098, 1.5722016612530998, 2.705290064568504}}}, 
  {{{-3.888031400593608, -0.8098675542998984, 10003.327968066982}, 
    {-7.25, 3.456965830278288, 1.5729229022955675, -3.5772929616881286}}, 
   {{6.39210950154981, -1.4747853936090143, 10003.105743191625}, 
    {-7.25, 3.456954143960354, 1.5729231890770574, 2.705890719290962}}}, 
  {{{-3.842710503874777, -1.080370007563504, 10003.330244835504}, 
    {-7.25, 3.46131803934926, 1.573608361034725, -3.5764813939681024}}, 
   {{6.237424260623611, -1.940385913429646, 10003.112251421979}, 
    {-7.25, 3.461324319932931, 1.5736027613915897, 2.706703067734817}}}, 
  {{{-3.7835434362884444, -1.351295104693219, 10003.332958498595}, 
    {-7.25, 3.4666838414855, 1.5742746795245297, -3.5754838913580085}}, 
   {{6.035930978431958, -2.400476827206972, 10003.120422810296}, 
    {-7.25, 3.4666842435259193, 1.5742798161201292, 2.707703515306629}}}, 
  {{{-3.7098434790963593, -1.622695703698555, 10003.33597036893}, 
    {-7.25, 3.4729146393715093, 1.5749182380355449, -3.574329783699992}}, 
   {{5.804736473363794, -2.820192385023703, 10003.129900558824}, 
    {-7.25, 3.472921910692512, 1.5749093956003561, 2.708852227953936}}}, 
  {{{-3.620746158047589, -1.8945948483055979, 10003.339128083535}, 
    {-7.25, 3.479848287703856, 1.5755360277299528, -3.5730506907244006}}, 
   {{5.522629667694131, -3.23690967516946, 10003.14084122183}, 
    {-7.25, 3.479847156765152, 1.5755409827952274, 2.7101373504878055}}}, 
  {{{-3.515187137884312, -2.1669853237120003, 10003.342277882157}, 
    {-7.25, 3.4873232869563657, 1.576125378033917, -3.5716779123614923}}, 
   {{5.22455432275027, -3.601533112571801, 10003.152602151345}, 
    {-7.25, 3.487335171946336, 1.5761149693384706, 2.7115017825530745}}}, 
  {{{-3.3918562110165915, -2.4398271285059505, 10003.345261996677}, 
    {-7.25, 3.4951770623416163, 1.57668415671501, -3.5702424420660437}}, 
   {{4.86983700688099, -3.962203063995951, 10003.16564652282}, 
    {-7.25, 3.4951816827681417, 1.5766888579622325, 2.712947282424973}}}, 
  {{{-3.2491352098480455, -2.713046978364218, 10003.347924257616}, 
    {-7.25, 3.5032535253912505, 1.5772108451470626, -3.5687734688113113}}, 
   {{4.503625848938972, -4.271868477097592, 10003.17916203421}, 
    {-7.25, 3.5032553867785907, 1.5772100103343316, 2.7144112719080518}}}, 
  {{{-3.084997165335431, -2.9865349637590066, 10003.350106229267}, 
    {-7.25, 3.511401671681197, 1.577703798345592, -3.567298931763001}}, 
   {{4.102344136282489, -4.552813441495842, 10003.193399736168}, 
    {-7.25, 3.5113948886980753, 1.5777037551671242, 2.7158855236172865}}}, 
  {{{-2.896854039196353, -3.260140529397266, 10003.351645182393}, 
    {-7.25, 3.519476280757945, 1.5781616520716304, -3.5658450548522365}}, 
   {{3.6767678937600223, -4.7957304694707075, 10003.208102447728}, 
    {-7.25, 3.5194761762467843, 1.5781615525971222, 2.7173401005819784}}}, 
  {{{-2.6815026238331123, -3.5338279003062483, 10003.352772492253}, 
    {-7.25, 3.52776856645369, 1.5785967541461479, -3.5643477239152723}}, 
   {{3.1897945216377295, -5.014305091035692, 10003.224205674707}, 
    {-7.25, 3.5277728776193635, 1.578608451897006, 2.7188309263954364}}}, 
  {{{-2.433761735980287, -3.806847947002272, 10003.352084949534}, 
    {-7.25, 3.5348488091108687, 1.5789665623835516, -3.5630968592158725}}, 
   {{2.7499137399143705, -5.163863337954412, 10003.238536084491}, 
    {-7.25, 3.534849605216296, 1.5789663098925486, 2.7200880487825025}}}, 
  {{{-2.147725008632957, -4.079436710760219, 10003.350769065857}, 
    {-7.25, 3.54209178048671, 1.5793182446765877, -3.561805824793571}}, 
   {{2.216645477141643, -5.289446713711396, 10003.254912536113}, 
    {-7.25, 3.542093882558592, 1.5793223089262822, 2.7213776902928775}}}, 
  {{{-3.9120722760245474, 0., 10003.26746575327}, {-7.24, 3.3940738524655805, 
     1.5707963267948966, -3.5886589030200655}}, 
   {{6.5678266260194444, 0., 10003.037812855244}, {-7.24, 3.394707223236952, 
     1.5707963267948966, 2.694647891098221}}}, 
  {{{-3.906074647498534, 0.26813911601589546, 10003.268271079956}, 
    {-7.24, 3.3951970552307826, 1.5700575599956592, -3.5884313124868785}}, 
   {{6.5450944688117945, 0.4939368761283663, 10003.03864171659}, 
    {-7.24, 3.395204756759636, 1.5700628586273566, 2.694754824291888}}}, 
  {{{-3.88744990556851, 0.5364338992148062, 10003.26979463981}, 
    {-7.24, 3.3976329496374253, 1.569324522794589, -3.587958358111647}}, 
   {{6.477277065201979, 0.9852159306781438, 10003.042044035701}, 
    {-7.24, 3.3976406049102152, 1.5693318550605615, 2.6952248321128445}}}, 
  {{{-3.8560806748539838, 0.8050201013399967, 10003.272147776577}, 
    {-7.24, 3.4014963989023785, 1.5686030270068545, -3.5872123226471038}}, 
   {{6.36160293084907, 1.4788973582515301, 10003.047554073108}, 
    {-7.24, 3.401493337748893, 1.568595322194413, 2.695974289787173}}}, 
  {{{-3.811624918543828, 1.07402468902879, 10003.275293281971}, 
    {-7.24, 3.4067469635613246, 1.5678978558033774, -3.5861999604160086}}, 
   {{6.209434940351756, 1.9358108078195304, 10003.054995654762}, 
    {-7.24, 3.4067566623952703, 1.5679078113419433, 2.6969837490703705}}}, 
  {{{-3.753498913777851, 1.343537642338, 10003.279029027646}, 
    {-7.24, 3.413170971865397, 1.5672136865436777, -3.5849659995344902}}, 
   {{6.00776184668285, 2.395889980069306, 10003.06432097913}, 
    {-7.24, 3.4131727402954253, 1.5672113978736768, 2.69822049558536}}}, 
  {{{-3.680978418312132, 1.6136180620392064, 10003.283166038345}, 
    {-7.24, 3.4205684513162393, 1.5665542739916987, -3.5835512583997153}}, 
   {{5.770811586053931, 2.824224035834655, 10003.075145072275}, 
    {-7.24, 3.420561190894429, 1.5665537932147433, 2.6996331875774504}}}, 
  {{{-3.5931638707143287, 1.8842892132260063, 10003.287503786622}, 
    {-7.24, 3.4287281728677206, 1.5659226833253401, -3.5819983534571866}}, 
   {{5.492626126360797, 3.2332793131038957, 10003.08738101134}, 
    {-7.24, 3.428725479092199, 1.5659164113887003, 2.7011902471776827}}}, 
  {{{-3.367072305299766, 2.427338437623173, 10003.296062996746}, 
    {-7.24, 3.446587467471994, 1.5647515304478803, -3.5786255448996607}}, 
   {{4.839471948329564, 3.9561658252066483, 10003.114963087768}, 
    {-7.24, 3.4465821739941025, 1.564745130035698, 2.704560404751068}}}, 
  {{{-3.225766476780483, 2.69955503403704, 10003.29979848937}, 
    {-7.24, 3.4557890757094283, 1.5642175324908933, -3.5769051790271553}}, 
   {{4.467069825739468, 4.268927137964762, 10003.12983206051}, 
    {-7.24, 3.455775422603055, 1.5642121599152996, 2.706283417221711}}}, 
  {{{-3.0631410011038023, 2.9721415261731225, 10003.303115391167}, 
    {-7.24, 3.46513304498393, 1.5637160101040464, -3.575164467331776}}, 
   {{4.073388590822992, 4.542776564952858, 10003.145302266652}, 
    {-7.24, 3.46514436636396, 1.5637144871740776, 2.708019487892188}}}, 
  {{{-2.8766866556964654, 3.24501499177235, 10003.306015996895}, 
    {-7.24, 3.474649968638201, 1.5632422119416658, -3.5733936648296103}}, 
   {{3.624959553335861, 4.795600332007801, 10003.16195172087}, 
    {-7.24, 3.47466683309006, 1.563229701720914, 2.7097829603601435}}}, 
  {{{-2.662515430398681, 3.5175874473727213, 10003.30730651572}, 
    {-7.24, 3.483120363524898, 1.5628250453042134, -3.5718452514610486}}, 
   {{3.1901566205898098, 4.989446793805256, 10003.177498559286}, 
    {-7.24, 3.4831209490642143, 1.562821856861062, 2.71133885314664}}}, 
  {{{-2.4164985607354525, 3.7899266506645732, 10003.307714876837}, 
    {-7.24, 3.4913811397599708, 1.5624415288830034, -3.5703364677115808}}, 
   {{2.727596027744987, 5.14670807836985, 10003.193520041488}, 
    {-7.24, 3.491383309279826, 1.5624420360248845, 2.712847970234899}}}, 
  {{{-2.1320936210688792, 4.06171238327104, 10003.307042107861}, 
    {-7.24, 3.49932891833563, 1.5620901850083406, -3.5688858439986273}}, 
   {{2.203738802904067, 5.26905846217246, 10003.210579988747}, 
    {-7.24, 3.4993304846802333, 1.5620873303242022, 2.714298236335665}}}, 
  {{{-3.906074647498534, -0.26813911601589546, 10003.268271079955}, 
    {-7.24, 3.395197055230214, 1.5715350935942587, -3.5884313124857696}}, 
   {{6.5450944688117945, -0.4939368761283663, 10003.038641716585}, 
    {-7.24, 3.395204756753155, 1.5715297949625835, 2.6947548242912043}}}, 
  {{{-3.88744990556851, -0.5364338992148062, 10003.269794639815}, 
    {-7.24, 3.3976329496384907, 1.5722681307964197, -3.5879583581087426}}, 
   {{6.477277065201979, -0.9852159306781438, 10003.04204403566}, 
    {-7.24, 3.397640604861831, 1.57226079852915, 2.6952248321126056}}}, 
  {{{-3.8560806748539838, -0.8050201013399967, 10003.272147776588}, 
    {-7.24, 3.4014963989136575, 1.5729896265873062, -3.5872123226334045}}, 
   {{6.36160293084907, -1.4788973582515301, 10003.047554072995}, 
    {-7.24, 3.401493337645605, 1.5729973313939332, 2.695974289782574}}}, 
  {{{-3.811624918543828, -1.07402468902879, 10003.275293281999}, 
    {-7.24, 3.4067469635617296, 1.5736947978058171, -3.586199960389291}}, 
   {{6.209434940351756, -1.9358108078195304, 10003.054995654593}, 
    {-7.24, 3.4067566622260927, 1.5736848422412613, 2.6969837490666597}}}, 
  {{{-3.753498913777851, -1.343537642338, 10003.279029027686}, 
    {-7.24, 3.413170971894966, 1.5743789670719914, -3.5849659994906347}}, 
   {{6.00776184668285, -2.395889980069306, 10003.064320979056}, 
    {-7.24, 3.4131727402748875, 1.5743812556909726, 2.698220495601944}}}, 
  {{{-3.680978418312132, -1.6136180620392064, 10003.283166038373}, 
    {-7.24, 3.420568451324194, 1.575038379617085, -3.5835512583659144}}, 
   {{5.770811586053931, -2.824224035834655, 10003.075145072085}, 
    {-7.24, 3.420561190721072, 1.5750388603735381, 2.6996331875739834}}}, 
  {{{-3.5931638707143287, -1.8842892132260063, 10003.287503786627}, 
    {-7.24, 3.4287281728545453, 1.5756699702981165, -3.5819983534415067}}, 
   {{5.492626126360797, -3.2332793131038957, 10003.087381011208}, 
    {-7.24, 3.4287254789985284, 1.5756762421864159, 2.7011902471754765}}}, 
  {{{-3.367072305299766, -2.427338437623173, 10003.296062997462}, 
    {-7.24, 3.4465874664586544, 1.57684112555525, -3.5786255430679947}}, 
   {{4.839471948329564, -3.9561658252066483, 10003.114963083819}, 
    {-7.24, 3.446582165460295, 1.5768475289001633, 2.7045604037564583}}}, 
  {{{-3.225766476780483, -2.69955503403704, 10003.29979848927}, 
    {-7.24, 3.4557890758272136, 1.5773751209572138, -3.5769051791231825}}, 
   {{4.467069825739468, -4.268927137964762, 10003.129832057168}, 
    {-7.24, 3.455775424324242, 1.577380497473204, 2.706283413077903}}}, 
  {{{-3.0631410011038023, -2.9721415261731225, 10003.303115391087}, 
    {-7.24, 3.4651330450082636, 1.5778766434909326, -3.5751644674088436}}, 
   {{4.073388590822992, -4.542776564952858, 10003.145302254952}, 
    {-7.24, 3.465144350492852, 1.5778781502442456, 2.7080194807728946}}}, 
  {{{-2.8766866556964654, -3.24501499177235, 10003.306015994669}, 
    {-7.24, 3.4746499437152143, 1.578350458939747, -3.5733936565017244}}, 
   {{3.624959553335861, -4.795600332007801, 10003.161951720494}, 
    {-7.24, 3.4746668321780154, 1.5783629522764928, 2.7097829603549317}}}, 
  {{{-2.662515430398681, -3.5175874473727213, 10003.307306515702}, 
    {-7.24, 3.483120363737753, 1.5787676075903005, -3.5718452518905237}}, 
   {{3.1901566205898098, -4.989446793805256, 10003.177498559102}, 
    {-7.24, 3.483120948824928, 1.5787707967585314, 2.71133885310315}}}, 
  {{{-2.4164985607354525, -3.7899266506645732, 10003.30771487687}, 
    {-7.24, 3.4913811401890706, 1.5791511240225165, -3.570336468036432}}, 
   {{2.727596027744987, -5.14670807836985, 10003.193520041403}, 
    {-7.24, 3.491383309232565, 1.5791506175738632, 2.7128479702533843}}}, 
  {{{-2.1320936210688792, -4.06171238327104, 10003.307042102955}, 
    {-7.24, 3.499328916762815, 1.5795024747727093, -3.568885841063982}}, 
   {{2.203738802904067, -5.26905846217246, 10003.210579996125}, 
    {-7.24, 3.499330470250972, 1.5795053337393, 2.7142982368463535}}}, 
  {{{-3.8702810105647485, 0., 10003.19631353552}, {-7.23, 3.3233275271834, 
     1.5707963267948966, -3.6020587410300604}}, 
   {{6.531265095287443, 9.041996637365232*^-7, 10002.96275871358}, 
    {-7.23, 3.3233265074882747, 1.5707963253964319, 2.6811263934063194}}}, 
  {{{-3.864346283753558, 0.26605008490566, 10003.197130037923}, 
    {-7.23, 3.3244534937064887, 1.5700271636662146, -3.6018303726282594}}, 
   {{6.508580770422491, 0.4950191219178616, 10002.964218766125}, 
    {-7.23, 3.324439083151504, 1.5700306181114962, 2.6813521241083644}}}, 
  {{{-3.8464324870287614, 0.5323114935431302, 10003.199509243768}, 
    {-7.23, 3.3277587942356566, 1.5692649726504317, -3.6011611467481734}}, 
   {{6.440521791281551, 0.9868774979953632, 10002.968582727195}, 
    {-7.23, 3.3277618238502678, 1.5692691709821365, 2.682024251709205}}}, 
  {{{-3.816246316737434, 0.7989765711012325, 10003.20329764274}, 
    {-7.23, 3.3330846182305285, 1.568516184979682, -3.6000853011697567}}, 
   {{6.3266018909558595, 1.473683568748971, 10002.975635927321}, 
    {-7.23, 3.3330749468254988, 1.5685143142962763, 2.6830981958024105}}}, 
  {{{-3.7732701499858514, 1.0661955546813244, 10003.208196104755}, 
    {-7.23, 3.340121080635961, 1.5677867197602204, -3.5986702552496133}}, 
   {{6.171382998873787, 1.9392507105208316, 10002.985054803896}, 
    {-7.23, 3.340127399314562, 1.5677893333496908, 2.684515111369622}}}, 
  {{{-3.7168642999769377, 1.3340786257282882, 10003.21393072474}, 
    {-7.23, 3.348583940670827, 1.567081327080014, -3.5969767280975677}}, 
   {{5.971145797847842, 2.3948505933146014, 10002.996562251265}, 
    {-7.23, 3.3485831764074954, 1.5670764673230027, 2.686210125084455}}}, 
  {{{-3.6462097167993086, 1.602683811262685, 10003.220177006953}, 
    {-7.23, 3.3581357321558523, 1.5664038615666458, -3.595076564507672}}, 
   {{5.738515543897362, 2.815394385538057, 10003.009670985895}, 
    {-7.23, 3.358147136631748, 1.5664098419783803, 2.688107703023751}}}, 
  {{{-3.56034429092722, 1.8720267562127462, 10003.22664730906}, 
    {-7.23, 3.368477458540682, 1.5657572033481373, -3.5930322557208916}}, 
   {{5.462023259603951, 3.222303303183084, 10003.024234548966}, 
    {-7.23, 3.3684804337064, 1.5657579797116963, 2.690153078639716}}}, 
  {{{-3.458120955982281, 2.1420796000750304, 10003.2330685019}, 
    {-7.23, 3.3793261869266407, 1.565143678364712, -3.5909023614061852}}, 
   {{5.152077797769725, 3.598608813859253, 10003.039848971935}, 
    {-7.23, 3.3793251638520307, 1.565142565469347, 2.692283561732517}}}, 
  {{{-3.338175142595291, 2.4127770631356746, 10003.239200516613}, 
    {-7.23, 3.390435714822721, 1.5645649280303326, -3.5887365866451995}}, 
   {{4.812409521832851, 3.941582697627046, 10003.056230667102}, 
    {-7.23, 3.390434608866905, 1.564565145986881, 2.6944483762042877}}}, 
  {{{-3.1988547488638144, 2.6840175406799935, 10003.244827969052}, 
    {-7.23, 3.4015896420029934, 1.5640220094966943, -3.5865775512645452}}, 
   {{4.441730686060543, 4.252913789494228, 10003.073210117249}, 
    {-7.23, 3.4015879846410746, 1.5640220402807292, 2.69660749460233}}}, 
  {{{-3.038120106136734, 2.9556639463821406, 10003.249757404334}, 
    {-7.23, 3.4126015101646803, 1.5635160691892902, -3.5844610365743534}}, 
   {{4.044936776525727, 4.528327529496174, 10003.090565466435}, 
    {-7.23, 3.4126087715232214, 1.5635166971267938, 2.6987246164504297}}}, 
  {{{-2.853385371747561, 3.2275390288106705, 10003.253802723388}, 
    {-7.23, 3.4233028205689595, 1.5630479703982258, -3.5824183994215324}}, 
   {{3.618444067563148, 4.769093212396234, 10003.108205586095}, 
    {-7.23, 3.423300890840178, 1.5630473628078823, 2.7007673951728908}}}, 
  {{{-2.641293196267874, 3.499435280980365, 10003.256818621725}, 
    {-7.23, 3.433583048021709, 1.5626175744013635, -3.580468189236087}}, 
   {{3.1690379153113453, 4.969880435729525, 10003.125977498994}, 
    {-7.23, 3.433580159088072, 1.5626169087935273, 2.7027157937545283}}}, 
  {{{-2.3972824612390857, 3.771091105672348, 10003.258648243016}, 
    {-7.23, 3.4433442575911144, 1.5622245843092515, -3.578626356258284}}, 
   {{2.688426445425288, 5.131479751761221, 10003.143988417001}, 
    {-7.23, 3.443349418697081, 1.562222170115603, 2.704556316804806}}}, 
  {{{-3.864346283753558, -0.26605008490566, 10003.197130037928}, 
    {-7.23, 3.3244534937087744, 1.571565489923571, -3.6018303726292578}}, 
   {{6.508580770422491, -0.4950191219178616, 10002.964218766125}, 
    {-7.23, 3.324439083146211, 1.5715620354785353, 2.681352124106852}}}, 
  {{{-3.8464324870287614, -0.5323114935431302, 10003.199509243776}, 
    {-7.23, 3.3277587942365594, 1.5723276809405506, -3.6011611467426334}}, 
   {{6.440521791281551, -0.9868774979953632, 10002.96858272718}, 
    {-7.23, 3.3277618237885656, 1.5723234826054169, 2.6820242517179853}}}, 
  {{{-3.816246316737434, -0.7989765711012325, 10003.20329764275}, 
    {-7.23, 3.3330846182435683, 1.5730764686154006, -3.600085301153053}}, 
   {{6.3266018909558595, -1.473683568748971, 10002.975635927212}, 
    {-7.23, 3.3330749467215908, 1.5730783392931504, 2.683098195797241}}}, 
  {{{-3.7732701499858514, -1.0661955546813244, 10003.208196104777}, 
    {-7.23, 3.3401210806577373, 1.573805933841441, -3.5986702552250813}}, 
   {{6.171382998873787, -1.9392507105208316, 10002.985054803663}, 
    {-7.23, 3.340127399100887, 1.5738033202418233, 2.6845151113629986}}}, 
  {{{-3.7168642999769377, -1.3340786257282882, 10003.213930724776}, 
    {-7.23, 3.3485839407123383, 1.5745113265261048, -3.5969767280493046}}, 
   {{5.971145797847842, -2.3948505933146014, 10002.99656225108}, 
    {-7.23, 3.348583176258229, 1.5745161862612462, 2.686210125089055}}}, 
  {{{-3.6462097167993086, -1.602683811262685, 10003.22017700698}, 
    {-7.23, 3.3581357321691687, 1.5751887920372825, -3.595076564479079}}, 
   {{5.738515543897362, -2.815394385538057, 10003.009670985715}, 
    {-7.23, 3.3581471364720556, 1.57518281159886, 2.6881077030257514}}}, 
  {{{-3.56034429092722, -1.8720267562127462, 10003.226647309086}, 
    {-7.23, 3.3684774585189534, 1.5758354503141843, -3.5930322557069503}}, 
   {{5.462023259603951, -3.222303303183084, 10003.02423453552}, 
    {-7.23, 3.3684804102653625, 1.5758346733041335, 2.690153081637347}}}, 
  {{{-3.458120955982281, -2.1420796000750304, 10003.233068501888}, 
    {-7.23, 3.3793261869142635, 1.5764489752402762, -3.5909023613983013}}, 
   {{5.152077797769725, -3.598608813859253, 10003.039848971908}, 
    {-7.23, 3.3793251638597503, 1.5764500880554464, 2.6922835617096483}}}, 
  {{{-3.338175142595291, -2.4127770631356746, 10003.239200518887}, 
    {-7.23, 3.390435716107361, 1.5770277184268062, -3.5887365896657553}}, 
   {{4.812409521832851, -3.941582697627046, 10003.056230666461}, 
    {-7.23, 3.390434608069013, 1.5770275077130493, 2.6944483764196714}}}, 
  {{{-3.1988547488638144, -2.6840175406799935, 10003.244827966644}, 
    {-7.23, 3.401589653945317, 1.5775706344483764, -3.5865775533262108}}, 
   {{4.441730686060543, -4.252913789494228, 10003.07321011705}, 
    {-7.23, 3.4015879843383985, 1.5775706134551066, 2.6966074945556704}}}, 
  {{{-3.038120106136734, -2.9556639463821406, 10003.249757404237}, 
    {-7.23, 3.412601510290793, 1.5780765842646645, -3.584461036746994}}, 
   {{4.044936776525727, -4.528327529496174, 10003.090565464772}, 
    {-7.23, 3.4126087660969313, 1.578075960465433, 2.698724616161237}}}, 
  {{{-2.853385371747561, -3.2275390288106705, 10003.253802721885}, 
    {-7.23, 3.423302813851998, 1.5785446876557434, -3.5824183999020422}}, 
   {{3.618444067563148, -4.769093212396234, 10003.108205586568}, 
    {-7.23, 3.423300888375313, 1.5785452901476145, 2.7007673897290814}}}, 
  {{{-2.641293196267874, -3.499435280980365, 10003.256818621736}, 
    {-7.23, 3.4335830481313567, 1.5789750792111417, -3.580468189174748}}, 
   {{3.1690379153113453, -4.969880435729525, 10003.125977496053}, 
    {-7.23, 3.4335801458195827, 1.5789757478408952, 2.702715780456234}}}, 
  {{{-2.3972824612390857, -3.771091105672348, 10003.258648243025}, 
    {-7.23, 3.4433442577494446, 1.5793680691892706, -3.5786263564204766}}, 
   {{2.688426445425288, -5.131479751761221, 10003.143988416898}, 
    {-7.23, 3.443349418610327, 1.5793704834952198, 2.7045563167944078}}}, 
  {{{-3.796441348826888, 0., 10003.072828668879}, {-7.22, 3.200525238056753, 
     1.5707963267948966, -3.6273578118796714}}, 
   {{6.4674537512743, 2.931629646576434*^-7, 10002.83331459421}, 
    {-7.22, 3.2005185220785926, 1.57079632630728, 2.6558290885759233}}}, 
  {{{-3.7921018233576937, 0.2624333381232675, 10003.076070229637}, 
    {-7.22, 3.2040772602009198, 1.5699708429472004, -3.6265760675300465}}, 
   {{6.444998852140008, 0.5030711236597246, 10002.837386951729}, 
    {-7.22, 3.2040846050128353, 1.5699606325624078, 2.6566120371713247}}}, 
  {{{-3.7780264440524736, 0.5254364275447885, 10003.084216211662}, 
    {-7.22, 3.213151460332689, 1.5691588214468435, -3.624591348114382}}, 
   {{6.381329500879435, 0.9795262845874912, 10002.847827598587}, 
    {-7.22, 3.213156163038366, 1.5691739730055922, 2.6585945792297916}}}, 
  {{{-3.75289316344264, 0.7893648510745696, 10003.095505172856}, 
    {-7.22, 3.225986985735069, 1.5683696542105183, -3.6218039235977715}}, 
   {{6.267860939498814, 1.4764488226834487, 10002.862902759249}, 
    {-7.22, 3.2259776529530053, 1.5683607824390764, 2.661383764316957}}}, 
  {{{-3.715316427730542, 1.0543658006629508, 10003.108291835308}, 
    {-7.22, 3.240931642671815, 1.5676087910995171, -3.618587739328529}}, 
   {{6.116711106458708, 1.9374561759795823, 10002.880714532506}, 
    {-7.22, 3.240937951570426, 1.5676105126020723, 2.6645982743411274}}}, 
  {{{-3.6640624578544987, 1.3204452487156695, 10003.121382812651}, 
    {-7.22, 3.2567780789846568, 1.5668799790999022, -3.6152139022775107}}, 
   {{5.918367734660907, 2.3934180622565258, 10002.900092487465}, 
    {-7.22, 3.2567692452846875, 1.5668714283046083, 2.667973145568674}}}, 
  {{{-3.5981838844990275, 1.5875803857312845, 10003.134275810276}, 
    {-7.22, 3.273011593025908, 1.566185149026298, -3.6117942765671334}}, 
   {{5.691138373045717, 2.8076727033711233, 10002.920290111417}, 
    {-7.22, 3.273027193727251, 1.5661950040951194, 2.671388429765954}}}, 
  {{{-3.5166536264733255, 1.855702510191867, 10003.146592636547}, 
    {-7.22, 3.289240596220134, 1.5655258599356612, -3.6084122855564007}}, 
   {{5.415511734174628, 3.21523869278685, 10002.941159825079}, 
    {-7.22, 3.289244437203144, 1.5655267624491953, 2.67477168775916}}}, 
  {{{-3.4183073053506936, 2.124703498388195, 10003.158032251507}, 
    {-7.22, 3.3051516238192042, 1.5649037647658977, -3.605132901232584}}, 
   {{5.1114223233980045, 3.5857285797576517, 10002.962140013316}, 
    {-7.22, 3.3051603734102826, 1.5649077833596254, 2.678051352963683}}}, 
  {{{-3.301888211594256, 2.3944919603139283, 10003.16853385645}, 
    {-7.22, 3.320679287071844, 1.564318808944941, -3.6019646589149077}}, 
   {{4.762090977798295, 3.937846525773414, 10002.983427297464}, 
    {-7.22, 3.3206637254834255, 1.5643107150910287, 2.68122477954425}}}, 
  {{{-3.165783318457035, 2.664923741432154, 10003.177936388143}, 
    {-7.22, 3.3356607986835916, 1.5637716417132586, -3.598937936608712}}, 
   {{4.401511010619925, 4.239965232715374, 10003.004400932392}, 
    {-7.22, 3.3356634125137186, 1.563771580617906, 2.6842470588271854}}}, 
  {{{-3.0079794712220433, 2.9358147476459906, 10003.186066739332}, 
    {-7.22, 3.3499279859013575, 1.563263456127508, -3.5960836949096047}}, 
   {{3.997037524233078, 4.519097215541909, 10003.025404648895}, 
    {-7.22, 3.3499105481834226, 1.5632584021496148, 2.6871045513183596}}}, 
  {{{-2.826038494863619, 3.2070288711477146, 10003.192991570659}, 
    {-7.22, 3.363571077521961, 1.5627917452812234, -3.593376043815882}}, 
   {{3.5856855349092127, 4.7502883475669755, 10003.04602331637}, 
    {-7.22, 3.3635812745205644, 1.5627920760721512, 2.6898048126602747}}}, 
  {{{-2.615478475571619, 3.477354989972246, 10003.196092752894}, 
    {-7.22, 3.3739173293815683, 1.5624068733443062, -3.591382695507773}}, 
   {{3.233797820974743, 4.911135391162695, 10003.062348697955}, 
    {-7.22, 3.3738658536394635, 1.5624436996675368, 2.6918249573817334}}}, 
  {{{-2.374852144017324, 3.749104997133504, 10003.201865693682}, 
    {-7.22, 3.3877552978692393, 1.5619751635913877, -3.5886414482151614}}, 
   {{2.6700472092929997, 5.106123304329347, 10003.08616108668}, 
    {-7.22, 3.38775732038283, 1.561975794488333, 2.6945428105740334}}}, 
  {{{-3.7921018233576937, -0.2624333381232675, 10003.076070229637}, 
    {-7.22, 3.204077260200963, 1.571621810642657, -3.626576067528535}}, 
   {{6.444998852140008, -0.5030711236597246, 10002.837386951725}, 
    {-7.22, 3.204084605005824, 1.5716320210274393, 2.6566120371710213}}}, 
  {{{-3.7780264440524736, -0.5254364275447885, 10003.084216211668}, 
    {-7.22, 3.213151460334262, 1.5724338321440865, -3.62459134811144}}, 
   {{6.381329500879435, -0.9795262845874912, 10002.84782759855}, 
    {-7.22, 3.2131561630046988, 1.5724186805849074, 2.658594579226885}}}, 
  {{{-3.75289316344264, -0.7893648510745696, 10003.095505172863}, 
    {-7.22, 3.2259869857560193, 1.5732229993828508, -3.6218039235817745}}, 
   {{6.267860939498814, -1.4764488226834487, 10002.862902759127}, 
    {-7.22, 3.2259776528369764, 1.5732318711523028, 2.6613837643068674}}}, 
  {{{-3.715316427730542, -1.0543658006629508, 10003.108291835339}, 
    {-7.22, 3.2409316426764283, 1.573983862516595, -3.618587739294108}}, 
   {{6.116711106458708, -1.9374561759795823, 10002.88071453232}, 
    {-7.22, 3.2409379514098764, 1.5739821409969375, 2.6645982743252863}}}, 
  {{{-3.6640624578544987, -1.3204452487156695, 10003.121382812682}, 
    {-7.22, 3.2567780790108327, 1.5747126744983684, -3.615213902247942}}, 
   {{5.918367734660907, -2.3934180622565258, 10002.900092487289}, 
    {-7.22, 3.256769245143455, 1.5747212252845502, 2.667973145564145}}}, 
  {{{-3.5981838844990275, -1.5875803857312845, 10003.134275810293}, 
    {-7.22, 3.2730115930357737, 1.5754075045711182, -3.6117942765449405}}, 
   {{5.691138373045717, -2.8076727033711233, 10002.920290064174}, 
    {-7.22, 3.273027138342457, 1.5753976451777045, 2.6713884229265545}}}, 
  {{{-3.5166536264733255, -1.855702510191867, 10003.146592636584}, 
    {-7.22, 3.2892405961880056, 1.5760667937642725, -3.608412285567085}}, 
   {{5.415511734174628, -3.21523869278685, 10002.941159825015}, 
    {-7.22, 3.289244437157022, 1.5760658911377288, 2.674771687758928}}}, 
  {{{-3.4183073053506936, -2.124703498388195, 10003.158032251496}, 
    {-7.22, 3.3051516238173355, 1.5766888888323198, -3.605132901230469}}, 
   {{5.1114223233980045, -3.5857285797576517, 10002.96214001298}, 
    {-7.22, 3.3051603727617174, 1.5766848704228598, 2.67805135285478}}}, 
  {{{-3.301888211594256, -2.3944919603139283, 10003.16853385685}, 
    {-7.22, 3.320679288325337, 1.57727384254329, -3.6019646599457857}}, 
   {{4.762090977798295, -3.937846525773414, 10002.983427297258}, 
    {-7.22, 3.320663725263661, 1.5772819385259411, 2.6812247794822506}}}, 
  {{{-3.165783318457035, -2.664923741432154, 10003.177936388065}, 
    {-7.22, 3.3356607998245735, 1.5778210109473518, -3.598937937577645}}, 
   {{4.401511010619925, -4.239965232715374, 10003.004400933167}, 
    {-7.22, 3.335663415864228, 1.57782107919039, 2.6842470604655992}}}, 
  {{{-3.0079794712220433, -2.9358147476459906, 10003.186066739227}, 
    {-7.22, 3.3499279857883346, 1.5783291974581088, -3.596083694964893}}, 
   {{3.997037524233078, -4.519097215541909, 10003.025404648532}, 
    {-7.22, 3.3499105476908, 1.578334251534604, 2.6871045513021614}}}, 
  {{{-2.826038494863619, -3.2070288711477146, 10003.1929915704}, 
    {-7.22, 3.363571080963837, 1.5788009058560368, -3.5933760450354764}}, 
   {{3.5856855349092127, -4.7502883475669755, 10003.046023316225}, 
    {-7.22, 3.3635812744579097, 1.5788005775565022, 2.6898048127083514}}}, 
  {{{-2.615478475571619, -3.477354989972246, 10003.196092752833}, 
    {-7.22, 3.373917329384305, 1.579185780238056, -3.591382695512073}}, 
   {{3.233797820974743, -4.911135391162695, 10003.062348703219}, 
    {-7.22, 3.373865869940785, 1.5791489474326905, 2.6918249723926624}}}, 
  {{{-2.374852144017324, -3.749104997133504, 10003.201865693292}, 
    {-7.22, 3.3877552968470046, 1.5796174888839722, -3.5886414479957653}}, 
   {{2.6700472092929997, -5.106123304329347, 10003.0861610863}, 
    {-7.22, 3.3877573228026687, 1.5796168563228707, 2.6945428148582242}}}, 
  {{{-3.762211090246807, 0., 10003.016523739672}, 
    {-7.2188, 3.1445375546084686, 1.5707963267948966, -3.6398357585017775}}, 
   {{6.437969983183368, -1.960848009937966*^-8, 10002.774179098455}, 
    {-7.2188, 3.1445363230073213, 1.5707963268286438, 2.643349280461683}}}, 
  {{{-3.766917092069189, 0.261172524555639, 10003.03449883391}, 
    {-7.2188, 3.1627413637007558, 1.5699501008372796, -3.635700102057885}}, 
   {{6.423997266280103, 0.49434503324967616, 10002.79372331196}, 
    {-7.2188, 3.1627419122280376, 1.5699543066736907, 2.6474875740496904}}}, 
  {{{-3.759777432454415, 0.5236023328700732, 10003.053863933093}, 
    {-7.2188, 3.1829831155778376, 1.5691288714954863, -3.6311602559002853}}, 
   {{6.363698600211831, 0.9873390957113126, 10002.81601368338}, 
    {-7.2188, 3.182986241913513, 1.5691310040120243, 2.6520257732393198}}}, 
  {{{-3.738871878123425, 0.7872375904428035, 10003.071929413261}, 
    {-7.2188, 3.2025662685844485, 1.5683355432753048, -3.6268295564335666}}, 
   {{6.2558387810853295, 1.473798933423969, 10002.838193954676}, 
    {-7.2188, 3.20255437669678, 1.5683303333852205, 2.656355756416067}}}, 
  {{{-3.704158376187949, 1.052088172929365, 10003.089258116934}, 
    {-7.2188, 3.2220378379566563, 1.567572770124579, -3.622578575400758}}, 
   {{6.105822414424809, 1.9380246881586665, 10002.860801189614}, 
    {-7.2188, 3.2220289291398756, 1.5675729077476148, 2.6606024613859676}}}, 
  {{{-3.6549011330942207, 1.3180798048339526, 10003.105472476947}, 
    {-7.2188, 3.241001270702657, 1.5668428409593114, -3.618492747779344}}, 
   {{5.910534834980409, 2.390613243384918, 10002.883483917192}, 
    {-7.2188, 3.241006970124929, 1.5668373990898408, 2.664690796353257}}}, 
  {{{-3.59038961232888, 1.58512920053251, 10003.12045184375}, 
    {-7.2188, 3.2593169921603193, 1.5661478495005905, -3.6145977671468414}}, 
   {{5.678976209261234, 2.813460638450829, 10002.905959947142}, 
    {-7.2188, 3.259328550580017, 1.5661481605894982, 2.668585988902612}}}, 
  {{{-3.509846581033659, 1.853159177747251, 10003.134222554443}, 
    {-7.2188, 3.276996795300064, 1.5654892794623447, -3.610884435841203}}, 
   {{5.403396922969481, 3.2203985927956906, 10002.92838043509}, 
    {-7.2188, 3.276987093485765, 1.5654818166028288, 2.672304318804975}}}, 
  {{{-3.4124082402894302, 2.1221289353241275, 10003.146992788188}, 
    {-7.2188, 3.2942424813483178, 1.5648666916363696, -3.607301132440998}}, 
   {{5.101107665100085, 3.5884084677178003, 10002.950762595805}, 
    {-7.2188, 3.2942452211232665, 1.5648655971062446, 2.675884000150001}}}, 
  {{{-3.296678875747899, 2.3918669589992425, 10003.158454232382}, 
    {-7.2188, 3.3107333767897043, 1.5642819276060957, -3.603913566133933}}, 
   {{4.766273039984206, 3.927170111457473, 10002.972867662576}, 
    {-7.2188, 3.3107372638191443, 1.5642846077765724, 2.6792685217163825}}}, 
  {{{-3.1611132470358667, 2.6622274744400074, 10003.168551122679}, 
    {-7.2188, 3.326411649639622, 1.5637358220480548, -3.6007278595496817}}, 
   {{4.399895663724882, 4.2351314516174385, 10002.994675606116}, 
    {-7.2188, 3.3264165690194223, 1.5637391664952984, 2.6824552398160995}}}, 
  {{{-3.0042733501648238, 2.933374071342615, 10003.178215197971}, 
    {-7.2188, 3.342245342399942, 1.5632146257606898, -3.597524909634038}}, 
   {{3.970396382289617, 4.530358464985865, 10003.01775644122}, 
    {-7.2188, 3.342269889233768, 1.5631938578070195, 2.685649759046177}}}, 
  {{{-3.766917092069189, -0.261172524555639, 10003.03449883391}, 
    {-7.2188, 3.1627413637007558, 1.5716425527525135, -3.635700102057885}}, 
   {{6.423997266280103, -0.49434503324967616, 10002.79372331196}, 
    {-7.2188, 3.1627419122280376, 1.5716383469161024, 2.6474875740496904}}}, 
  {{{-3.759777432454415, -0.5236023328700732, 10003.053863933093}, 
    {-7.2188, 3.1829831155778376, 1.5724637820943068, -3.6311602559002853}}, 
   {{6.363698600211831, -0.9873390957113126, 10002.81601368338}, 
    {-7.2188, 3.182986241913513, 1.5724616495777688, 2.6520257732393198}}}, 
  {{{-3.738871878123425, -0.7872375904428035, 10003.071929413261}, 
    {-7.2188, 3.2025662685844485, 1.5732571103144883, -3.6268295564335666}}, 
   {{6.2558387810853295, -1.473798933423969, 10002.838193954676}, 
    {-7.2188, 3.20255437669678, 1.5732623202045726, 2.656355756416067}}}, 
  {{{-3.704158376187949, -1.052088172929365, 10003.089258116934}, 
    {-7.2188, 3.2220378379566563, 1.5740198834652142, -3.622578575400758}}, 
   {{6.105822414424809, -1.9380246881586665, 10002.860801189614}, 
    {-7.2188, 3.2220289291398756, 1.5740197458421783, 2.6606024613859676}}}, 
  {{{-3.6549011330942207, -1.3180798048339526, 10003.105472476947}, 
    {-7.2188, 3.241001270702657, 1.5747498126304817, -3.618492747779344}}, 
   {{5.910534834980409, -2.390613243384918, 10002.883483917192}, 
    {-7.2188, 3.241006970124929, 1.5747552544999524, 2.664690796353257}}}, 
  {{{-3.59038961232888, -1.58512920053251, 10003.12045184375}, 
    {-7.2188, 3.2593169921603193, 1.5754448040892026, -3.6145977671468414}}, 
   {{5.678976209261234, -2.813460638450829, 10002.905959947142}, 
    {-7.2188, 3.259328550580017, 1.5754444930002949, 2.668585988902612}}}, 
  {{{-3.509846581033659, -1.853159177747251, 10003.134222554443}, 
    {-7.2188, 3.276996795300064, 1.5761033741274484, -3.610884435841203}}, 
   {{5.403396922969481, -3.2203985927956906, 10002.92838043509}, 
    {-7.2188, 3.276987093485765, 1.5761108369869643, 2.672304318804975}}}, 
  {{{-3.4124082402894302, -2.1221289353241275, 10003.146992788188}, 
    {-7.2188, 3.2942424813483178, 1.5767259619534235, -3.607301132440998}}, 
   {{5.101107665100085, -3.5884084677178003, 10002.950762595805}, 
    {-7.2188, 3.2942452211232665, 1.5767270564835485, 2.675884000150001}}}, 
  {{{-3.296678875747899, -2.3918669589992425, 10003.158454232382}, 
    {-7.2188, 3.3107333767897043, 1.5773107259836974, -3.603913566133933}}, 
   {{4.766273039984206, -3.927170111457473, 10002.972867662576}, 
    {-7.2188, 3.3107372638191443, 1.5773080458132207, 2.6792685217163825}}}, 
  {{{-3.1611132470358667, -2.6622274744400074, 10003.168551122679}, 
    {-7.2188, 3.326411649639622, 1.5778568315417383, -3.6007278595496817}}, 
   {{4.399895663724882, -4.2351314516174385, 10002.994675606116}, 
    {-7.2188, 3.3264165690194223, 1.5778534870944947, 2.6824552398160995}}}, 
  {{{-3.0042733501648238, -2.933374071342615, 10003.178215197971}, 
    {-7.2188, 3.342245342399942, 1.5783780278291033, -3.597524909634038}}, 
   {{3.970396382289617, -4.530358464985865, 10003.01775644122}, 
    {-7.2188, 3.342269889233768, 1.5783987957827736, 2.685649759046177}}}, 
  {{{-3.705267064556258, 0.8893405871197106, 10003.042964515464}, 
    {-7.2175, 3.1746312615312218, 1.5679667825211325, -3.632939127376088}}, 
   {{6.179536092130546, 1.6661489916917447, 10002.809533025033}, 
    {-7.2175, 3.1746296348421583, 1.5679550590417577, 2.6502489767895248}}}, 
  {{{-3.688065433883618, 1.0488032148372268, 10003.06192370166}, 
    {-7.2175, 3.1949048960933015, 1.5675201310731575, -3.628428743274755}}, 
   {{6.091254297570691, 1.9360858206599307, 10002.832220878976}, 
    {-7.2175, 3.1949209417069, 1.567522263587966, 2.6547544157748404}}}, 
  {{{-3.64289953548733, 1.314981005656661, 10003.084708694538}, 
    {-7.2175, 3.2204063696253846, 1.5667949127827197, -3.6228471113921037}}, 
   {{5.896587212710652, 2.3940874503776444, 10002.86183617551}, 
    {-7.2175, 3.220403668207767, 1.566782905894195, 2.660338700586032}}}, 
  {{{-3.580775166588916, 1.582105597227703, 10003.103451766134}, 
    {-7.2175, 3.2424734405154427, 1.5661021638418968, -3.6180947241737087}}, 
   {{5.667532594420344, 2.8149810709393233, 10002.888277800012}, 
    {-7.2175, 3.2424806086868196, 1.566098825052833, 2.665090461076099}}}, 
  {{{-3.501859078199999, 1.8501747882219617, 10003.119733632724}, 
    {-7.2175, 3.2626611391782387, 1.5654446270327649, -3.613808879418568}}, 
   {{5.393589424071332, 3.2207660687463577, 10002.913351765254}, 
    {-7.2175, 3.2626524144988527, 1.5654347844656933, 2.6693786626925466}}}, 
  {{{-3.4055279345418263, 2.119126123715286, 10003.134145620868}, 
    {-7.2175, 3.281546331786908, 1.564823528390919, -3.609851227778064}}, 
   {{5.0934487602354706, 3.5868440395509578, 10002.937444116302}, 
    {-7.2175, 3.2815376726710044, 1.564822591299557, 2.6733312839189884}}}, 
  {{{-3.290676234888257, 2.3888422087022985, 10003.146864054424}, 
    {-7.2175, 3.2992956115953995, 1.564239802321125, -3.6061766765058088}}, 
   {{4.759583122817399, 3.9250951218053323, 10002.960895392102}, 
    {-7.2175, 3.299300642246703, 1.5642428604266414, 2.6770053083801764}}}, 
  {{{-3.1558194780123747, 2.6591711154692663, 10003.157928412624}, 
    {-7.2175, 3.3159446929697878, 1.5636945445478785, -3.6027697460548835}}, 
   {{4.390314718924855, 4.235367645073694, 10002.983792417408}, 
    {-7.2175, 3.3159466371926425, 1.5636953259024977, 2.68041543209804}}}, 
  {{{-2.9995086077448265, 2.9302362370040624, 10003.168230944984}, 
    {-7.2175, 3.332415970908967, 1.5631765796790378, -3.599420119861831}}, 
   {{3.9781848878086263, 4.519697526021989, 10003.007282857563}, 
    {-7.2175, 3.332444128503985, 1.5631645688950844, 2.6837521898587307}}}, 
  {{{-2.3683962845257476, 3.742776989103567, 10003.185638432096}, 
    {-7.2175, 3.371857065876589, 1.5619100706457578, -3.5915990489203833}}, 
   {{2.679873304943193, 5.094731399927407, 10003.06934838217}, 
    {-7.2175, 3.371851338767102, 1.5619154965913042, 2.6915889420059322}}}, 
  {{{-3.705267064556258, -0.8893405871197106, 10003.042964515485}, 
    {-7.2175, 3.1746312615569305, 1.5736258710769657, -3.6329391273500553}}, 
   {{6.179536092130546, -1.6661489916917447, 10002.809533024907}, 
    {-7.2175, 3.1746296347326233, 1.5736375945507668, 2.650248976780551}}}, 
  {{{-3.688065433883618, -1.0488032148372268, 10003.061923701698}, 
    {-7.2175, 3.194904896141185, 1.5740725225304557, -3.6284287432319724}}, 
   {{6.091254297570691, -1.9360858206599307, 10002.832220878801}, 
    {-7.2175, 3.1949209415515534, 1.5740703900114819, 2.654754415756775}}}, 
  {{{-3.64289953548733, -1.314981005656661, 10003.084708694578}, 
    {-7.2175, 3.2204063696540244, 1.5747977408316114, -3.6228471113434564}}, 
   {{5.896587212710652, -2.3940874503776444, 10002.861836175349}, 
    {-7.2175, 3.2204036680671937, 1.5748097476971918, 2.6603387005786745}}}, 
  {{{-3.580775166588916, -1.582105597227703, 10003.103451766157}, 
    {-7.2175, 3.2424734405245084, 1.575490489754125, -3.6180947241511654}}, 
   {{5.667532594420344, -2.8149810709393233, 10002.888277826825}, 
    {-7.2175, 3.2424806457285293, 1.575493824855141, 2.665090467143437}}}, 
  {{{-3.501859078199999, -1.8501747882219617, 10003.119733632755}, 
    {-7.2175, 3.2626611391284674, 1.5761480267004302, -3.6138088794279715}}, 
   {{5.393589424071332, -3.2207660687463577, 10002.913351765088}, 
    {-7.2175, 3.2626524143640125, 1.5761578691430749, 2.669378662670259}}}, 
  {{{-3.4055279345418263, -2.119126123715286, 10003.134145620863}, 
    {-7.2175, 3.2815463317887943, 1.5767691252724587, -3.609851227872471}}, 
   {{5.0934487602354706, -3.5868440395509578, 10002.937444116395}, 
    {-7.2175, 3.281537672988083, 1.5767700622050655, 2.673331283926883}}}, 
  {{{-3.290676234888257, -2.3888422087022985, 10003.146864054383}, 
    {-7.2175, 3.2992956116049905, 1.5773528512241597, -3.6061766764835004}}, 
   {{4.759583122817399, -3.9250951218053323, 10002.960895391892}, 
    {-7.2175, 3.299300642039225, 1.577349793187996, 2.6770053083202603}}}, 
  {{{-3.1558194780123747, -2.6591711154692663, 10003.15792841259}, 
    {-7.2175, 3.3159446929715815, 1.5778981089792898, -3.602769746054554}}, 
   {{4.390314718924855, -4.235367645073694, 10002.983792419232}, 
    {-7.2175, 3.315946642746605, 1.5778973251712831, 2.6804154334094825}}}, 
  {{{-2.9995086077448265, -2.9302362370040624, 10003.168230944784}, 
    {-7.2175, 3.33241597099845, 1.5784160735955683, -3.599420120149614}}, 
   {{3.9781848878086263, -4.519697526021989, 10003.007282851304}, 
    {-7.2175, 3.332444118033373, 1.5784280891098874, 2.683752189250011}}}, 
  {{{-2.3683962845257476, -3.742776989103567, 10003.185638431216}, 
    {-7.2175, 3.3718570659420477, 1.5796825775143117, -3.5915990544003886}}, 
   {{2.679873304943193, -5.094731399927407, 10003.06934838169}, 
    {-7.2175, 3.3718513365156406, 1.5796771586287954, 2.6915889409162883}}}, 
  {{{-3.241449002572204, 2.3640364458643406, 10003.052671276775}, 
    {-7.21, 3.2063679991105745, 1.563881820098382, -3.6254197030533715}}, 
   {{4.692080412392847, 3.9190868059664283, 10002.863720878422}, 
    {-7.21, 3.206359083053533, 1.5638741536645526, 2.6577690722210154}}}, 
  {{{-3.11648692022988, 2.6364624526456266, 10003.07959096849}, 
    {-7.21, 3.2387758630230747, 1.5633792365460406, -3.618404717824677}}, 
   {{4.345740946986515, 4.217450652442734, 10002.903063536325}, 
    {-7.21, 3.238777785783347, 1.5633833142846494, 2.6647800194885987}}}, 
  {{{-2.9663488457623943, 2.9083987837620966, 10003.099144204298}, 
    {-7.21, 3.2644534285273843, 1.5628909134314213, -3.6129459519866773}}, 
   {{3.931947659379425, 4.505308476501414, 10002.936442751794}, 
    {-7.21, 3.2644467047649326, 1.562877165014302, 2.6702407288401515}}}, 
  {{{-2.790270963458954, 3.1802032225942156, 10003.114289684925}, 
    {-7.21, 3.28633865539667, 1.5624281489574718, -3.608361903554174}}, 
   {{3.4995559202990547, 4.746039142023403, 10002.966265481095}, 
    {-7.21, 3.2863596192005544, 1.5624089737474005, 2.6748150715306034}}}, 
  {{{-2.585343953382579, 3.4515798120358405, 10003.125461987547}, 
    {-7.21, 3.3048733837458677, 1.5620038758424162, -3.6045373680536175}}, 
   {{3.0481769236817273, 4.9419242364111895, 10002.99306210151}, 
    {-7.21, 3.304905833002577, 1.5619862863251506, 2.678635620024754}}}, 
  {{{-3.241449002572204, -2.3640364458643406, 10003.052671276657}, 
    {-7.21, 3.2063679994469623, 1.5777108330022775, -3.6254197034040803}}, 
   {{4.692080412392847, -3.9190868059664283, 10002.863720877991}, 
    {-7.21, 3.2063590822731913, 1.5777185000675717, 2.657769072156488}}}, 
  {{{-3.11648692022988, -2.6364624526456266, 10003.079590968442}, 
    {-7.21, 3.2387758629789016, 1.578213417055437, -3.618404717823898}}, 
   {{4.345740946986515, -4.217450652442734, 10002.90306353626}, 
    {-7.21, 3.238777785758774, 1.5782093392892982, 2.664780019488969}}}, 
  {{{-2.9663488457623943, -2.9083987837620966, 10003.09914420422}, 
    {-7.21, 3.2644534284849427, 1.57870174013379, -3.612945952052038}}, 
   {{3.931947659379425, -4.505308476501414, 10002.936442751557}, 
    {-7.21, 3.2644467044591083, 1.5787154886713957, 2.6702407287649077}}}, 
  {{{-2.790270963458954, -3.1802032225942156, 10003.114289684503}, 
    {-7.21, 3.2863386559986743, 1.5791645039401057, -3.6083619041257724}}, 
   {{3.4995559202990547, -4.746039142023403, 10002.96626547891}, 
    {-7.21, 3.286359604676425, 1.5791836913064226, 2.674815057680284}}}, 
  {{{-2.585343953382579, -3.4515798120358405, 10003.125461999214}, 
    {-7.21, 3.304873382005971, 1.5795887886435218, -3.6045373476272338}}, 
   {{3.0481769236817273, -4.9419242364111895, 10002.993062092772}, 
    {-7.21, 3.3049057989914665, 1.5796063910120908, 2.678635607264142}}}, 
  {{{-2.7622262867321856, 3.1591697150491393, 10003.053388148799}, 
    {-7.205, 3.2265353947648863, 1.562163116337376, -3.620712541104099}}, 
   {{3.498443069742428, 4.711224615768486, 10002.903313686385}, 
    {-7.205, 3.2265291791592756, 1.56216251871816, 2.662472342429633}}}, 
  {{{-2.562720930171981, 3.4322294986293547, 10003.07323432736}, 
    {-7.205, 3.2536579046248413, 1.5617800086715292, -3.614912373671849}}, 
   {{3.058763314235266, 4.908982462897811, 10002.939071103514}, 
    {-7.205, 3.2536522020222507, 1.561778224584557, 2.66827473008343}}}, 
  {{{-2.328744036815527, 3.7039100121746706, 10003.086639845049}, 
    {-7.205, 3.2750712430607583, 1.5614215281350612, -3.6104075422070037}}, 
   {{2.6085169638919083, 5.060206324913987, 10002.969203312681}, 
    {-7.205, 3.2750772293793613, 1.561422786522514, 2.6727763205419106}}}, 
  {{{-2.7622262867321856, -3.1591697150491393, 10003.053388158796}, 
    {-7.205, 3.226535382595484, 1.5794295508769545, -3.6207125313257986}}, 
   {{3.498443069742428, -4.711224615768486, 10002.903313687291}, 
    {-7.205, 3.2265291815230803, 1.579430133315698, 2.6624723426245214}}}, 
  {{{-2.562720930171981, -3.4322294986293547, 10003.07323432717}, 
    {-7.205, 3.2536579042939486, 1.5798126452180177, -3.61491237351889}}, 
   {{3.058763314235266, -4.908982462897811, 10002.93907110346}, 
    {-7.205, 3.2536522021705214, 1.5798144287657938, 2.6682747301172354}}}, 
  {{{-2.328744036815527, -3.7039100121746706, 10003.086639838046}, 
    {-7.205, 3.2750712101470243, 1.5801711460903274, -3.6104075439187944}}, 
   {{2.6085169638919083, -5.060206324913987, 10002.969203312507}, 
    {-7.205, 3.2750772292344275, 1.5801698669759652, 2.6727763205343984}}}}, 
 {{{{-3.191153635430532, 4.919568791706444*^-16, 10001.922529636948}, 
    {-8., 2.074969227494995, 2.09428794991971, -4.122763905523787}}, 
   {{5.6261335419677545, -0.001659347432386599, 10001.649621894905}, 
    {-8., 2.0749689395102866, 2.0943168507570986, 2.160420676959015}}}, 
  {{{-3.1857142940236978, 0.22156284156582098, 10001.921980922954}, 
    {-8., 2.0748366699900043, 2.0928995895037628, -4.122855805042628}}, 
   {{5.600574044189677, 0.47784921065435887, 10001.649838089032}, 
    {-8., 2.0748278240947395, 2.0928507243516297, 2.160323125159951}}}, 
  {{{-3.1693964675221205, 0.44316101923301227, 10001.9204285126}, 
    {-8., 2.074501140389593, 2.091518004772908, -4.123086976389431}}, 
   {{5.533502215950903, 0.9064982630868583, 10001.650518328484}, 
    {-8., 2.074509349068133, 2.0915308086954494, 2.160106632752786}}}, 
  {{{-3.142065764233493, 0.6648317735385456, 10001.917885213727}, 
    {-8., 2.073969710223177, 2.090150692969624, -4.123452757960145}}, 
   {{5.420771157644211, 1.3411199923851724, 10001.651677441789}, 
    {-8., 2.073975514357858, 2.090173069861742, 2.1597336422001923}}}, 
  {{{-3.1034922221898933, 0.8866116371760551, 10001.914371492125}, 
    {-8., 2.0732536256567387, 2.088805035731099, -4.123945799593507}}, 
   {{5.259468404368007, 1.7753946567075827, 10001.653453558043}, 
    {-8., 2.0732534037246193, 2.0887909444760795, 2.1592448405586904}}}, 
  {{{-3.053341660452233, 1.1085360500340005, 10001.909914361779}, 
    {-8., 2.0723679794669603, 2.087488010068809, -4.124556205947123}}, 
   {{5.064900797946241, 2.1712392504717535, 10001.655599366257}, 
    {-8., 2.0723618845849563, 2.087490564140094, 2.1586194468376725}}}, 
  {{{-2.991161705509966, 1.3306387972813654, 10001.904546154985}, 
    {-8., 2.0713311867950797, 2.0862062545253526, -4.1252716417936055}}, 
   {{4.836092155142052, 2.5404002054633303, 10001.658247031799}, 
    {-8., 2.0713401669489464, 2.0862356089371454, 2.157908063945168}}}, 
  {{{-2.916362107206796, 1.5529513784690414, 10001.898302527068}, 
    {-8., 2.0701643595981234, 2.084966005753077, -4.126078113054488}}, 
   {{4.553017785257038, 2.9085331309605715, 10001.661818212431}, 
    {-8., 2.07016663051803, 2.0849444213758686, 2.1571265459028837}}}, 
  {{{-2.828186923863753, 1.7755023352224002, 10001.891221144906}, 
    {-8., 2.0688911454760146, 2.083773248962451, -4.126959871935178}}, 
   {{4.26031747748671, 3.219048898415799, 10001.665497539887}, 
    {-8., 2.0688858480558614, 2.083772596214505, 2.156218212040064}}}, 
  {{{-2.7256740864018596, 1.998316099681291, 10001.883338120326}, 
    {-8., 2.067536246471503, 2.082633351528097, -4.1279000792872695}}, 
   {{3.9270321774225447, 3.5097236331334436, 10001.6700640208}, 
    {-8., 2.067527898260725, 2.082620475553915, 2.155285883420169}}}, 
  {{{-2.607598752337978, 2.221412175396, 10001.87468765094}, 
    {-8., 2.0661264946808036, 2.081551764091595, -4.128880644614951}}, 
   {{3.580494839181699, 3.7567041147407587, 10001.67503437833}, 
    {-8., 2.066126751581512, 2.0815517169449422, 2.1543051246910565}}}, 
  {{{-2.472388107283149, 2.4448034865803905, 10001.865297211549}, 
    {-8., 2.064688785510712, 2.080533112260662, -4.129882737671494}}, 
   {{3.208711035859822, 3.9708420912303484, 10001.680746578408}, 
    {-8., 2.0646902961777704, 2.080534892602011, 2.153302545427881}}}, 
  {{{-2.317992531228385, 2.668494398421291, 10001.855185153097}, 
    {-8., 2.063252249001347, 2.079583375658912, -4.130886673958579}}, 
   {{2.8116506532744086, 4.150336777233717, 10001.687332275673}, 
    {-8., 2.063248013648754, 2.0795775161904166, 2.1523010556226914}}}, 
  {{{-2.141681677328034, 2.892478148836087, 10001.844354004477}, 
    {-8., 2.0618458331470935, 2.0787075058950464, -4.131871661797981}}, 
   {{2.415146301380691, 4.2849787142670435, 10001.694323774323}, 
    {-8., 2.0618489810797604, 2.078712063022035, 2.151310390858628}}}, 
  {{{-1.9397036011724722, 3.1167329380837687, 10001.832784643859}, 
    {-8., 2.060501662309091, 2.077912560155865, -4.132815295540045}}, 
   {{1.9871608835065084, 4.385057825492178, 10001.702601539231}, 
    {-8., 2.060500593648983, 2.077911822398852, 2.1503695450405678}}}, 
  {{{-1.7066745219591317, 3.341214848466001, 10001.820419544054}, 
    {-8., 2.05925427784408, 2.077206674733257, -4.133692825683556}}, 
   {{1.542849765315386, 4.442427285391835, 10001.711982246263}, 
    {-8., 2.0592507320438003, 2.0772031536053457, 2.1494951036589103}}}, 
  {{{-1.434385123515199, 3.5658468313536007, 10001.807140738194}, 
    {-8., 2.058146434402729, 2.076602437634402, -4.134473792721794}}, 
   {{1.1016966632423109, 4.4541700413667025, 10001.722112573634}, 
    {-8., 2.058146351203608, 2.076602450708863, 2.1487111822980838}}}, 
  {{{-3.4565640647538327, 0., 10002.277195987437}, 
    {-7.5, 2.425745501434736, 2.094333031007266, -3.885854518498333}}, 
   {{5.84782116765274, 0.002977709216982778, 10002.030245408725}, 
    {-7.5, 2.4258802919856794, 2.094338516653259, 2.3973037360549645}}}, 
  {{{-3.4508040604933106, 0.23483392912977408, 10002.27686355381}, 
    {-7.5, 2.425711752901695, 2.0933080514123614, -3.885911134929286}}, 
   {{5.825687047607742, 0.4564055297601728, 10002.030443688114}, 
    {-7.5, 2.425752538672016, 2.093310513387558, 2.397270588895569}}}, 
  {{{-3.4332142324957315, 0.46967570224657673, 10002.275358969424}, 
    {-7.5, 2.425217951042357, 2.0922887533972223, -3.886139708073569}}, 
   {{5.762594524503211, 0.8918876557153852, 10002.030759413201}, 
    {-7.5, 2.4252260071926823, 2.092317188760759, 2.397045858850289}}}, 
  {{{-3.403600806171421, 0.7045109602803915, 10002.272578486836}, 
    {-7.5, 2.424183964054464, 2.091270794267638, -3.8865549510180752}}, 
   {{5.650342293599301, 1.3490579590516723, 10002.031272280237}, 
    {-7.5, 2.424251165235007, 2.0912588350429755, 2.39661208974331}}}, 
  {{{-3.3620600051060077, 0.9393915648483223, 10002.26917671307}, 
    {-7.5, 2.4231181260440793, 2.0902781741007144, -3.8870488278100885}}, 
   {{5.506151242908933, 1.7605280619407662, 10002.03214127302}, 
    {-7.5, 2.423122415540496, 2.0902926996223012, 2.396134026220834}}}, 
  {{{-3.3079738443178615, 1.174281797202, 10002.264633568}, 
    {-7.5, 2.4216175440536323, 2.089296832620414, -3.8876996377818105}}, 
   {{5.313823170763137, 2.177293670894408, 10002.033317113703}, 
    {-7.5, 2.421605244372132, 2.0892890785454097, 2.3954805604718663}}}, 
  {{{-3.240980677222252, 1.4092032292727998, 10002.259166418042}, 
    {-7.5, 2.419852273917054, 2.0883371268547357, -3.888466496773503}}, 
   {{5.090067111653475, 2.5604511610555827, 10002.034758023681}, 
    {-7.5, 2.419854066510021, 2.0883360544912306, 2.394720754184975}}}, 
  {{{-3.1604840408436417, 1.6441632323877644, 10002.25281595075}, 
    {-7.5, 2.4178563230858447, 2.0874033219893664, -3.8893354096735684}}, 
   {{4.824907652815072, 2.92856340182458, 10002.03664496365}, 
    {-7.5, 2.4178472181933652, 2.0873873644949583, 2.393854389098408}}}, 
  {{{-3.0657155032260928, 1.8791683061408044, 10002.245624257512}, 
    {-7.5, 2.4156662643673714, 2.0864992585881397, -3.8902909648341804}}, 
   {{4.5395313305141505, 3.2545388434610665, 10002.038739426343}, 
    {-7.5, 2.415667773546312, 2.086499775160061, 2.39289506073305}}}, 
  {{{-2.9556933116464235, 2.1142235371125597, 10002.237635438965}, 
    {-7.5, 2.413323046927835, 2.0856291283652806, -3.89131602833926}}, 
   {{4.214407890121692, 3.562066747784754, 10002.041453167007}, 
    {-7.5, 2.4133171310302997, 2.085621573368499, 2.3918720408983494}}}, 
  {{{-2.82916050008523, 2.3493309101, 10002.228890707931}, 
    {-7.5, 2.4108689588724412, 2.084796774094316, -3.892392459176441}}, 
   {{3.8733556021703786, 3.828487470232038, 10002.044469188206}, 
    {-7.5, 2.4108640932232963, 2.084798210675129, 2.3907872757118014}}}, 
  {{{-2.6844967241831226, 2.584488204649994, 10002.21942888714}, 
    {-7.5, 2.408349757528267, 2.084006336387932, -3.89350067897358}}, 
   {{3.5017244845027165, 4.066397426209433, 10002.048184895157}, 
    {-7.5, 2.4083508136911624, 2.0840076011324338, 2.3896838257153745}}}, 
  {{{-2.519581139742737, 2.819685854807054, 10002.209279462431}, 
    {-7.5, 2.4058116158056135, 2.0832617866461316, -3.8946203500704355}}, 
   {{3.1072838999502066, 4.268911902148555, 10002.05254788576}, 
    {-7.5, 2.4058106991212957, 2.0832614341697107, 2.3885647181564913}}}, 
  {{{-2.3315787351065316, 3.0549041671792936, 10002.198461728038}, 
    {-7.5, 2.4033049596963787, 2.0825679483728146, -3.8957293574644263}}, 
   {{2.696814434769775, 4.4323663274604375, 10002.05756366559}, 
    {-7.5, 2.403306426941071, 2.0825692826144957, 2.3874548177141013}}}, 
  {{{-2.1165811574674205, 3.290107621657719, 10002.186975362423}, 
    {-7.5, 2.4008829092850403, 2.08193028483467, -3.896803921345664}}, 
   {{2.261846354773309, 4.558620568909424, 10002.063543056256}, 
    {-7.5, 2.400882038506065, 2.0819299367492214, 2.3863812841815264}}}, 
  {{{-3.6719895114782446, 5.453403852360422*^-16, 10002.592017499648}, 
    {-7.3, 2.7373811295681776, 2.0943545975916997, -3.7547364736204445}}, 
   {{6.031337363259212, -0.0014125587147587062, 10002.363521532976}, 
    {-7.3, 2.7374972350755202, 2.0943642622886642, 2.528413852135055}}}, 
  {{{-3.6656985058005844, 0.2455921075334916, 10002.591332518708}, 
    {-7.3, 2.7370033170396244, 2.0935408078980315, -3.754857347028201}}, 
   {{6.009076891807597, 0.46524897429265044, 10002.363375119088}, 
    {-7.3, 2.7370982989447716, 2.093524862981343, 2.528288248870905}}}, 
  {{{-3.6470950588583655, 0.4911715340919106, 10002.589842052716}, 
    {-7.3, 2.7363692209499844, 2.0927343558073974, -3.7550963752628665}}, 
   {{5.947951055036061, 0.8988540034931126, 10002.363442862516}, 
    {-7.3, 2.736370742311213, 2.0927438229820052, 2.52808785603789}}}, 
  {{{-3.615549293302383, 0.73666704742728, 10002.586668050082}, 
    {-7.3, 2.734705997000821, 2.091930421580027, -3.7556227425215623}}, 
   {{5.843526086807566, 1.3410488860052374, 10002.3630387169}, 
    {-7.3, 2.734713938561941, 2.0919356714707167, 2.5275645320108118}}}, 
  {{{-3.5710232737476026, 0.9820460134446586, 10002.582166530587}, 
    {-7.3, 2.732330628420726, 2.091131451806737, -3.756364570066465}}, 
   {{5.699703264162554, 1.7680796664013607, 10002.36241279344}, 
    {-7.3, 2.7323659177892856, 2.0911380741989887, 2.526809588978556}}}, 
  {{{-3.513419980638374, 1.2273277615028002, 10002.576796380285}, 
    {-7.3, 2.729650045925704, 2.090349158986812, -3.757227465950197}}, 
   {{5.51504331955498, 2.184350766947032, 10002.362021235178}, 
    {-7.3, 2.7296544088264025, 2.0903474712989816, 2.525960528726415}}}, 
  {{{-3.4420741081687503, 1.4724441876004808, 10002.570204469512}, 
    {-7.3, 2.7263587139414676, 2.0895775278237703, -3.758275890289165}}, 
   {{5.29457999907916, 2.5778020104428885, 10002.361515427961}, 
    {-7.3, 2.726355932267048, 2.0895737865159467, 2.5249103070422034}}}, 
  {{{-3.3564772858375456, 1.717392650839097, 10002.5625929045}, 
    {-7.3, 2.7226408672117532, 2.088822480972251, -3.7594638149475874}}, 
   {{5.044084275896717, 2.9419556752041998, 10002.361064003824}, 
    {-7.3, 2.722662265741107, 2.0888287065683406, 2.5237268876605246}}}, 
  {{{-3.2558713280102944, 1.9621591119417916, 10002.554031394611}, 
    {-7.3, 2.718565845447294, 2.088086935546256, -3.7607702968629404}}, 
   {{4.7526424661906175, 3.2916983369250987, 10002.360867051562}, 
    {-7.3, 2.7185629539078513, 2.0880836204036046, 2.522416348063495}}}, 
  {{{-3.1391996433957114, 2.2066929758860265, 10002.544432054832}, 
    {-7.3, 2.7140697823363893, 2.0873662147774015, -3.7622055348690773}}, 
   {{4.431232117340081, 3.611204683143741, 10002.360819089847}, 
    {-7.3, 2.7140964328147663, 2.087359292277235, 2.5209734020608137}}}, 
  {{{-3.005371307216423, 2.4510662670313157, 10002.534210108432}, 
    {-7.3, 2.709528122865011, 2.086679213565443, -3.7636747113763707}}, 
   {{4.090753439363471, 3.892351082848021, 10002.361136348612}, 
    {-7.3, 2.709559168062286, 2.086679411758495, 2.519503026292619}}}, 
  {{{-2.8527193453646102, 2.6952716784951303, 10002.523394078507}, 
    {-7.3, 2.7049847696078073, 2.0860295316957043, -3.765159116561513}}, 
   {{3.7201662260382484, 4.145130834096657, 10002.362095501108}, 
    {-7.3, 2.7049853557646615, 2.0860291371291875, 2.5180266682229187}}}, 
  {{{-2.6789538618786466, 2.9392153964089873, 10002.511764825413}, 
    {-7.3, 2.700280655379175, 2.0854050653907334, -3.76669192276544}}, 
   {{3.3183201317050424, 4.367196916586351, 10002.363640371095}, 
    {-7.3, 2.700274573071649, 2.0854005197093524, 2.516496860607037}}}, 
  {{{-2.4812457896643645, 3.182919967073045, 10002.499527796359}, 
    {-7.3, 2.695633585372572, 2.0848179031796454, -3.768212593694315}}, 
   {{2.9075588336738747, 4.546151068753446, 10002.365659465966}, 
    {-7.3, 2.695633985596029, 2.084818092573047, 2.5149725864373886}}}, 
  {{{-2.255517557408612, 3.4262925333066607, 10002.486560509833}, 
    {-7.3, 2.691000683773315, 2.08426137144582, -3.769727233365388}}, 
   {{2.4349724891672793, 4.699326158719144, 10002.369169580828}, 
    {-7.3, 2.690999604886756, 2.0842521050234395, 2.513460671735933}}}, 
  {{{-1.9961170616913548, 3.669411839455027, 10002.473240959764}, 
    {-7.3, 2.686791619120526, 2.0837674676937716, -3.7711188652798233}}, 
   {{1.9890342018880958, 4.796380941013064, 10002.373011538793}, 
    {-7.3, 2.6867964655104837, 2.0837650210441763, 2.5120652648536295}}}, 
  {{{-1.6940823118708204, 3.9121097491610963, 10002.459338188548}, 
    {-7.3, 2.6829546796216093, 2.083330603639776, -3.7723917347402733}}, 
   {{1.4993737179371553, 4.853506287805548, 10002.378590263155}, 
    {-7.3, 2.6829548954211795, 2.0833289550974046, 2.5107938690818177}}}, 
  {{{-3.779917331538699, 5.573227803189139*^-16, 10002.758744014916}, 
    {-7.25, 2.9025316051932375, 2.0943622094985965, -3.7024315518679685}}, 
   {{6.124351690693478, -0.00439039352671537, 10002.538759572348}, 
    {-7.25, 2.902623518566215, 2.09437469849616, 2.580720743353718}}}, 
  {{{-3.7733970962961783, 0.25098378086745726, 10002.757959142473}, 
    {-7.25, 2.9020273245222787, 2.0936356418510735, -3.702577834913226}}, 
   {{6.1026851083033655, 0.4627255952747909, 10002.538456119419}, 
    {-7.25, 2.9020789763119357, 2.093625432727334, 2.5805784451982046}}}, 
  {{{-3.753913652828805, 0.5019072067232219, 10002.755814974811}, 
    {-7.25, 2.9007122272048287, 2.0929134453241383, -3.7029615549472643}}, 
   {{6.04017796428801, 0.9097438941761992, 10002.537819008814}, 
    {-7.25, 2.900710075185689, 2.0929063128840544, 2.580224328023447}}}, 
  {{{-3.7208984331677115, 0.7526502524419308, 10002.751557848842}, 
    {-7.25, 2.89788897686603, 2.0921927117527535, -3.703738524133871}}, 
   {{5.9386536436390465, 1.3430824118310611, 10002.536098545293}, 
    {-7.25, 2.89789812764347, 2.0921978752403425, 2.5794484489927147}}}, 
  {{{-3.674445789817142, 1.003157046135089, 10002.745747989093}, 
    {-7.25, 2.8940838086826197, 2.0914769531865898, -3.7047885035219887}}, 
   {{5.7945184478540686, 1.7762542494476719, 10002.533868439621}, 
    {-7.25, 2.8940775987550102, 2.0914760629078635, 2.578395037370203}}}, 
  {{{-3.614276859237693, 1.2533688955805093, 10002.738487158565}, 
    {-7.25, 2.889397862002034, 2.090768192327236, -3.706085870646039}}, 
   {{5.614581631956608, 2.187114765570443, 10002.531196967788}, 
    {-7.25, 2.8893877503613443, 2.090772174228072, 2.577094176252898}}}, 
  {{{-3.5399957401537145, 1.5032391161995515, 10002.729889408141}, 
    {-7.25, 2.8839456462538497, 2.0900686944815825, -3.7076014300731663}}, 
   {{5.391519946771485, 2.5910388492728544, 10002.528352763538}, 
    {-7.25, 2.8839448049223697, 2.090060472765256, 2.575588188890006}}}, 
  {{{-3.4510662760159603, 1.752734158363397, 10002.720081885476}, 
    {-7.25, 2.877855135166807, 2.0893809176303346, -3.709302324580699}}, 
   {{5.142202225670398, 2.958317549449234, 10002.525214215755}, 
    {-7.25, 2.8778586676078053, 2.0893820454621697, 2.5738834692180332}}}, 
  {{{-3.346774144193331, 2.001832353469737, 10002.70919574453}, 
    {-7.25, 2.8712595000027568, 2.0887075000536783, -3.7111536703525503}}, 
   {{4.854993099811274, 3.30850817572001, 10002.522145588897}, 
    {-7.25, 2.87125996406089, 2.088706885206511, 2.572032303882184}}}, 
  {{{-3.2261798454474464, 2.2505225832432, 10002.697362626697}, 
    {-7.25, 2.864294655276318, 2.0880513607336417, -3.7131194032451442}}, 
   {{4.537511744668321, 3.6304148979728232, 10002.519215490742}, 
    {-7.25, 2.8642879036084827, 2.0880501966163934, 2.570064491100883}}}, 
  {{{-3.0879273821354696, 2.498730039109066, 10002.684455741011}, 
    {-7.25, 2.856865282441705, 2.087407105866239, -3.7152179250484405}}, 
   {{4.177407304233682, 3.9331519513899424, 10002.516603583848}, 
    {-7.25, 2.8568870626630423, 2.087393237078973, 2.5679676560988853}}}, 
  {{{-2.9307185520791412, 2.746638272454442, 10002.671251090816}, 
    {-7.25, 2.849699572477074, 2.0867997809220222, -3.717270737398272}}, 
   {{3.818308104339649, 4.1824573657663215, 10002.51437090127}, 
    {-7.25, 2.84971308832397, 2.0867989383118752, 2.5659114080904555}}}, 
  {{{-2.752180357142013, 2.994135267856512, 10002.657420107107}, 
    {-7.25, 2.8425296274236937, 2.0862197332549943, -3.719334995402634}}, 
   {{3.4233654690429827, 4.4069121887078495, 10002.512912363229}, 
    {-7.25, 2.8425298128726046, 2.0862202839365347, 2.5638495624249384}}}, 
  {{{-2.549517143129484, 3.2413149956214893, 10002.643331773463}, 
    {-7.25, 2.8357287974966416, 2.08568291786711, -3.7213122868886583}}, 
   {{3.007905378749628, 4.594804331055907, 10002.512432444952}, 
    {-7.25, 2.835697709460369, 2.0856848697830617, 2.561883340946019}}}, 
  {{{-2.318783049999028, 3.488305119803068, 10002.629380964123}, 
    {-7.25, 2.829706958597155, 2.085212121176593, -3.723089053922505}}, 
   {{2.6547134932890795, 4.719485233195264, 10002.511924973225}, 
    {-7.25, 2.8296604024006458, 2.0852390073661513, 2.5601074480352337}}}, 
  {{{-2.053073073342679, 3.7339938862405275, 10002.612894929625}, 
    {-7.25, 2.8221871872505866, 2.0846790070018733, -3.725245732378168}}, 
   {{2.0873635405131257, 4.8603053363538145, 10002.514104676984}, 
    {-7.25, 2.8221872153041505, 2.084678887488324, 2.5579389450916423}}}, 
  {{{-3.814880375263873, 5.612044579343804*^-16, 10002.814092484865}, 
    {-7.24, 2.9573366512343204, 2.0943644592598725, -3.6870312368649976}}, 
   {{6.154602966087746, 0.0028974841290284365, 10002.596695977854}, 
    {-7.24, 2.957336226048286, 2.094364968934862, 2.596153934919282}}}, 
  {{{-3.8080986965031887, 0.2527210338029051, 10002.812955609234}, 
    {-7.24, 2.956487991879005, 2.093664492581388, -3.687254479705591}}, 
   {{6.133067018191494, 0.4609755303364233, 10002.596062328044}, 
    {-7.24, 2.95649592106247, 2.09365756323141, 2.59593387570914}}}, 
  {{{-3.787880418751225, 0.5053209951446308, 10002.809831953491}, 
    {-7.24, 2.9542159701771133, 2.0929653714259, -3.6878526113398102}}, 
   {{6.068400425709789, 0.9199288594073926, 10002.594430449866}, 
    {-7.24, 2.954208839528345, 2.092943665489147, 2.5953344320781953}}}, 
  {{{-3.7541430494533152, 0.7576940099743176, 10002.804800172518}, 
    {-7.24, 2.95059927449417, 2.092268304671356, -3.6888066892653493}}, 
   {{5.967008642017523, 1.3501688638105787, 10002.591874431835}, 
    {-7.24, 2.95062230861159, 2.0922641288317934, 2.5943868274576536}}}, 
  {{{-3.7067353220139694, 1.0097481192947053, 10002.797982186656}, 
    {-7.24, 2.945760441166009, 2.0915748518179234, -3.690087357674573}}, 
   {{5.824614524583882, 1.7778102161669849, 10002.588507185927}, 
    {-7.24, 2.945772650931255, 2.0915741967816945, 2.5931019776945745}}}, 
  {{{-3.6454186626416227, 1.2614096746441286, 10002.78953370327}, 
    {-7.24, 2.9398552157213267, 2.090886789094436, -3.6916567594754137}}, 
   {{5.649175010942483, 2.180063026318086, 10002.584438296426}, 
    {-7.24, 2.9398554718714616, 2.090904340378794, 2.591520667428095}}}, 
  {{{-3.569837992923234, 1.5126240705211245, 10002.779623247146}, 
    {-7.24, 2.9330532411067436, 2.090206089997332, -3.693473375073108}}, 
   {{5.42407280360144, 2.5901442578722977, 10002.580149510432}, 
    {-7.24, 2.9330519854489556, 2.090203939773237, 2.589712732079122}}}, 
  {{{-3.479495545376052, 1.763356253335601, 10002.768430415432}, 
    {-7.24, 2.925535783996546, 2.089535253387466, -3.695492328664203}}, 
   {{5.174053394007072, 2.9600254842068257, 10002.575475569382}, 
    {-7.24, 2.925541290263991, 2.089540009997961, 2.5876915988136373}}}, 
  {{{-3.373709185915284, 2.0135877694257025, 10002.756130805814}, 
    {-7.24, 2.9174809467799303, 2.088876907177531, -3.6976688628801244}}, 
   {{4.884857312387331, 3.31394876854972, 10002.570833688094}, 
    {-7.24, 2.917470063801306, 2.088876304630775, 2.585513292013743}}}, 
  {{{-3.2514387230741146, 2.2632506140196904, 10002.742645453089}, 
    {-7.24, 2.9088338201221213, 2.0882277323930447, -3.700011976973796}}, 
   {{4.571970780861144, 3.632479922892521, 10002.566032169569}, 
    {-7.24, 2.9088673606019273, 2.088233539877422, 2.5831604345751704}}}, 
  {{{-3.1118530163623648, 2.5125435104704965, 10002.72888145058}, 
    {-7.24, 2.9004521164642507, 2.0876097253495383, -3.7023160272149047}}, 
   {{4.218956828797085, 3.9320569187969228, 10002.562205987568}, 
    {-7.24, 2.9004496577193932, 2.0876075591251433, 2.5808705761637714}}}, 
  {{{-2.9528734966021437, 2.761228472630057, 10002.714046432284}, 
    {-7.24, 2.8916301691471697, 2.0870019243325224, -3.704742301938053}}, 
   {{3.837536008965311, 4.19854444445356, 10002.558529341575}, 
    {-7.24, 2.8916370897695214, 2.0869945232545644, 2.5784412782203057}}}, 
  {{{-2.7726804128778717, 3.009510309658406, 10002.698937349509}, 
    {-7.24, 2.8831314595135353, 2.086427219802404, -3.707103840768515}}, 
   {{3.442389832850635, 4.423289363699531, 10002.555608918135}, 
    {-7.24, 2.88313767669479, 2.086423519104304, 2.5760796444588445}}}, 
  {{{-2.5681891951234777, 3.2572858963566618, 10002.68330062481}, 
    {-7.24, 2.8747670249944823, 2.0858784775336767, -3.7094400721384706}}, 
   {{3.0241620988695033, 4.612546163111827, 10002.553453133167}, 
    {-7.24, 2.874782583434586, 2.0858777968255966, 2.573738558961789}}}, 
  {{{-2.3350313773751887, 3.504231666259591, 10002.666419101393}, 
    {-7.24, 2.865955532593051, 2.0853258586307772, -3.7118934565463255}}, 
   {{2.5083428529352485, 4.785957406163336, 10002.552867806542}, 
    {-7.24, 2.8660039526471235, 2.0853078038721002, 2.571276819753974}}}, 
  {{{-2.0684071339994077, 3.751381076706164, 10002.651081103842}, 
    {-7.24, 2.859298397404246, 2.0848895661384126, -3.7138022455491906}}, 
   {{2.0683123548377838, 4.886079001548919, 10002.553575167693}, 
    {-7.24, 2.8593061576725853, 2.08488278772936, 2.5693812935765385}}}, 
  {{{-1.7583000444584356, 3.99773339261125, 10002.634862524066}, 
    {-7.24, 2.8527581582339865, 2.0844766174295013, -3.71566920655946}}, 
   {{1.5937259211054358, 4.947884614892013, 10002.555462412653}, 
    {-7.24, 2.852768192407482, 2.084475001213178, 2.5675122961458516}}}, 
  {{{-3.8670562983082304, 5.66997149043872*^-16, 10002.89776955351}, 
    {-7.23, 3.0402664005745867, 2.0943672862645504, -3.665222408154727}}, 
   {{6.199914877131823, 0.0018077993779292906, 10002.684274760735}, 
    {-7.23, 3.040266052879814, 2.094369072225493, 2.6179628014846905}}}, 
  {{{-3.859799471140879, 0.255309309904539, 10002.895977152542}, 
    {-7.23, 3.0387598512987624, 2.093703198681706, -3.6655943573404453}}, 
   {{6.178186670810504, 0.4612213287624586, 10002.682915114427}, 
    {-7.23, 3.038743212769147, 2.0936966398598624, 2.617587070596623}}}, 
  {{{-3.8383228453018035, 0.5103906497623074, 10002.89115248158}, 
    {-7.23, 3.034778794411214, 2.093038442838195, -3.666579042433261}}, 
   {{6.112579998079371, 0.9234349380534075, 10002.679497630705}, 
    {-7.23, 3.034769320231237, 2.09301400145538, 2.6166080723981775}}}, 
  {{{-3.802687649127927, 0.7650590277613193, 10002.883586085754}, 
    {-7.23, 3.028613960021998, 2.0923731140936277, -3.6681094549481204}}, 
   {{6.013456933470824, 1.342528505974439, 10002.674175373551}, 
    {-7.23, 3.0286257086375388, 2.0923821353905105, 2.615076675159771}}}, 
  {{{-3.7529281368714216, 1.0191771881433396, 10002.87367341549}, 
    {-7.23, 3.0206608603514815, 2.091708039860863, -3.670094137130396}}, 
   {{5.868251282396838, 1.7786196145954163, 10002.667526184934}, 
    {-7.23, 3.020665856639614, 2.091709527069713, 2.613092029611943}}}, 
  {{{-3.6889836881632965, 1.2726581158656314, 10002.86183020932}, 
    {-7.23, 3.011335764777909, 2.0910447974079323, -3.6724362670129653}}, 
   {{5.685866761234151, 2.1946367466501626, 10002.659917209214}, 
    {-7.23, 3.0113388646969006, 2.091046126758151, 2.6107493213072357}}}, 
  {{{-3.6106436593864677, 1.5254568589428463, 10002.848435504871}, 
    {-7.23, 3.0010189217483045, 2.0903854330496396, -3.6750465298250266}}, 
   {{5.463420091589219, 2.5975657720958263, 10002.65182019591}, 
    {-7.23, 3.0010212532201668, 2.090379670808804, 2.6081426424646623}}}, 
  {{{-3.5175158948686347, 1.7775618862019014, 10002.833822164532}, 
    {-7.23, 2.9900453078312856, 2.089732695302797, -3.677845337509942}}, 
   {{5.218009379301533, 2.960373767454726, 10002.643366146942}, 
    {-7.23, 2.9900560387962583, 2.089744703692985, 2.605335179837179}}}, 
  {{{-3.4089863140342755, 2.0289839703691253, 10002.818264988719}, 
    {-7.23, 2.9786927216343795, 2.0890895543271033, -3.6807654265995953}}, 
   {{4.9255105287255265, 3.319304447024393, 10002.635240297242}, 
    {-7.23, 2.978698376502888, 2.089092151395988, 2.602419548533822}}}, 
  {{{-3.2841809112521885, 2.27974950937758, 10002.801993328003}, 
    {-7.23, 2.967195906907922, 2.088459313020679, -3.6837484540934695}}, 
   {{4.59794703413238, 3.652859416870858, 10002.627553566368}, 
    {-7.23, 2.9671854859239533, 2.0884510668192506, 2.599441208780881}}}, 
  {{{-3.1419037638651623, 2.5298933176305862, 10002.785194609538}, 
    {-7.23, 2.955750542984609, 2.087845570931881, -3.6867444671789236}}, 
   {{4.254532969156012, 3.943600446156742, 10002.620285574685}, 
    {-7.23, 2.9557485591802846, 2.087843080511958, 2.5964429051525175}}}, 
  {{{-2.9804486881970753, 2.7793881915511873, 10002.767815034453}, 
    {-7.23, 2.944330790094095, 2.087247085999126, -3.6897550677678512}}, 
   {{3.8824326121491186, 4.204911517386514, 10002.61363301467}, 
    {-7.23, 2.9443450487739784, 2.0872472408271423, 2.5934234861324654}}}, 
  {{{-2.7978017165120654, 3.0283512873840515, 10002.750266724617}, 
    {-7.23, 2.933351825209139, 2.086674148849873, -3.692677005542021}}, 
   {{3.4696557510085704, 4.441283850847094, 10002.608301338}, 
    {-7.23, 2.9333691578681473, 2.086667704907644, 2.5905060449804864}}}, 
  {{{-2.591128308872067, 3.2769065737599488, 10002.732892715347}, 
    {-7.23, 2.923169083796432, 2.0861395474011286, -3.6954174620874176}}, 
   {{3.0493705546986627, 4.632159599822139, 10002.604165452603}, 
    {-7.23, 2.9231707613774125, 2.0861363044299437, 2.5877677424546626}}}, 
  {{{-2.3561545712789798, 3.52493653767377, 10002.715368098694}, 
    {-7.23, 2.913540198206019, 2.0856378186193, -3.6980271091767083}}, 
   {{2.605817141200725, 4.785697607660325, 10002.601307827268}, 
    {-7.23, 2.9135354956302746, 2.085636695699811, 2.585158780834034}}}, 
  {{{-2.0869168514199847, 3.7723691234774175, 10002.69760651871}, 
    {-7.23, 2.9044779989694143, 2.085168939601852, -3.7004966378587314}}, 
   {{2.129014651907058, 4.901003003823428, 10002.600005029308}, 
    {-7.23, 2.904479592347651, 2.0851677147108165, 2.5826881587644412}}}, 
  {{{-1.7744542025002519, 4.019272270000338, 10002.679929123758}, 
    {-7.23, 2.8964208768957977, 2.0847512047984544, -3.7027087608027576}}, 
   {{1.6271040319103776, 4.9704746303267875, 10002.600672531025}, 
    {-7.23, 2.89642335626274, 2.084750327516862, 2.5804753177119752}}}, 
  {{{-3.895652905759988, 0., 10002.94422339583}, {-7.227, 3.0863125419220028, 
     2.0943687422838164, -3.653850619378826}}, 
   {{6.224809030127968, 0.005094256637274821, 10002.73282499786}, 
    {-7.227, 3.0863120651153233, 2.094365640246947, 2.629334590209007}}}, 
  {{{-3.8876777068155546, 0.2567049673518043, 10002.941314170937}, 
    {-7.227, 3.083694601968228, 2.093723020330071, -3.654475590900538}}, 
   {{6.2032461564583725, 0.4539600887545475, 10002.73028546008}, 
    {-7.227, 3.083680150749591, 2.0937272138802223, 2.628705704718375}}}, 
  {{{-3.8644776591245753, 0.5130193074566022, 10002.933836076982}, 
    {-7.227, 3.07707174554826, 2.0930745207605406, -3.656061757476005}}, 
   {{6.136684338811078, 0.919000760131636, 10002.724070379629}, 
    {-7.227, 3.0770606744199895, 2.0930576872256683, 2.6271237286936207}}}, 
  {{{-3.8265975362670286, 0.7686865526609999, 10002.922844355604}, 
    {-7.227, 3.067494797532654, 2.0924223978417764, -3.6583688339675473}}, 
   {{6.033877696690882, 1.347868949381684, 10002.715175111098}, 
    {-7.227, 3.0675038675802844, 2.092424849481368, 2.6248181701408417}}}, 
  {{{-3.774477225655894, 1.023575877471997, 10002.909372179018}, 
    {-7.227, 3.0559934565952935, 2.091767529830495, -3.661160799175442}}, 
   {{5.88688195476047, 1.783682234461013, 10002.704760935878}, 
    {-7.227, 3.0559792803629353, 2.0917635068209504, 2.6220222191912472}}}, 
  {{{-3.7082856076100574, 1.2776418500367734, 10002.894192180567}, 
    {-7.227, 3.0433392209493713, 2.0911120057723838, -3.6642599482663973}}, 
   {{5.7086704997517765, 2.1874289842049826, 10002.693566748767}, 
    {-7.227, 3.0433426702051136, 2.091125228765891, 2.618920336661345}}}, 
  {{{-3.6279087539781107, 1.5308864800023434, 10002.87783100054}, 
    {-7.227, 3.0300594691338816, 2.0904584838765867, -3.667543534256228}}, 
   {{5.480454890473475, 2.600081571586674, 10002.682399469211}, 
    {-7.227, 3.030061094850416, 2.0904521634155997, 2.6156457184879627}}}, 
  {{{-3.532971311190395, 1.7833365298596504, 10002.860643559638}, 
    {-7.227, 3.016511582341968, 2.089810153293852, -3.6709269388470065}}, 
   {{5.227076539955784, 2.972714457330711, 10002.671312695651}, 
    {-7.227, 3.0165105977742326, 2.089809192575225, 2.612258721525134}}}, 
  {{{-3.422845038750139, 2.035032413706839, 10002.8428800354}, 
    {-7.227, 3.0029492148912276, 2.0891703527669603, -3.6743484842398777}}, 
   {{4.938665135109847, 3.3246289792760977, 10002.660770470919}, 
    {-7.227, 3.0029507946908196, 2.0891699960561856, 2.6088375656894542}}}, 
  {{{-3.296629532393114, 2.286022410151258, 10002.824728012323}, 
    {-7.227, 2.9895655731529707, 2.088542645736969, -3.677759318013873}}, 
   {{4.619780932991648, 3.649186874415705, 10002.650936693877}, 
    {-7.227, 2.9895640453153463, 2.0885432725646003, 2.60542495259227}}}, 
  {{{-3.1530981822408446, 2.5363564180932077, 10002.806327308565}, 
    {-7.227, 2.976509400130714, 2.0879308208385425, -3.6811202931238265}}, 
   {{4.275566431616782, 3.9416686650559263, 10002.641951446423}, 
    {-7.227, 2.9765172744143555, 2.087935342652593, 2.6020625575486847}}}, 
  {{{-2.9905396393854398, 2.786033615449574, 10002.787631502346}, 
    {-7.227, 2.9637582378807874, 2.0873353326123727, -3.684431714032526}}, 
   {{3.897724269726898, 4.207929213798632, 10002.633949337196}, 
    {-7.227, 2.9637701844520596, 2.0873373433540436, 2.598747145297004}}}, 
  {{{-2.806994324390443, 3.0352457432928346, 10002.769199589748}, 
    {-7.227, 2.951862320058389, 2.0867710957145147, -3.687557465949071}}, 
   {{3.49634721689847, 4.438969628307732, 10002.627421941756}, 
    {-7.227, 2.9518639112754586, 2.0867723571384866, 2.5956264846029122}}}, 
  {{{-2.599337656498781, 3.2839283342011125, 10002.750764770382}, 
    {-7.227, 2.940608662322456, 2.0862356582029538, -3.690540481846139}}, 
   {{3.070847278945779, 4.633976988490381, 10002.622211573305}, 
    {-7.227, 2.940602151424158, 2.08623643694183, 2.5926474580792855}}}, 
  {{{-2.363238576609654, 3.531880251779554, 10002.73182288961}, 
    {-7.227, 2.9295918672723023, 2.085716239288403, -3.693473906667295}}, 
   {{2.6016820035406845, 4.796599048920323, 10002.618303237092}, 
    {-7.227, 2.9295992116700442, 2.0857116393800292, 2.5897091025272974}}}, 
  {{{-2.0931596723872765, 3.7794478170883976, 10002.713352901843}, 
    {-7.227, 2.919804122297179, 2.085246758620294, -3.696108651551487}}, 
   {{2.116595898930813, 4.912514143340811, 10002.616357117044}, 
    {-7.227, 2.919811782335828, 2.085242034431713, 2.587074250671659}}}, 
  {{{-1.7797350964084855, 4.026313461877983, 10002.694681835139}, 
    {-7.227, 2.9107714743119137, 2.084812426202922, -3.6985536259368006}}, 
   {{1.5494771147795874, 4.985672605435323, 10002.617239318804}, 
    {-7.227, 2.9107770762086425, 2.084804366380644, 2.5846308342051367}}}, 
  {{{-3.924670421030008, 0., 10002.991749981311}, 
    {-7.2256, 3.1334522543567207, 2.0943700381325785, -3.642686485896113}}, 
   {{6.250131793182074, 0.0040485953561076055, 10002.782493567694}, 
    {-7.2256, 3.133507374111169, 2.09436831669469, 2.640473961873407}}}, 
  {{{-3.9143962908145014, 0.258042569600873, 10002.985121984251}, 
    {-7.2256, 3.1271297907334556, 2.0937408953535024, -3.6441571785514952}}, 
   {{6.226831761479924, 0.4523986470605568, 10002.776068850148}, 
    {-7.2256, 3.127166451634485, 2.093747375524837, 2.639019067768968}}}, 
  {{{-3.8862227714107744, 0.515204773471071, 10002.969592522048}, 
    {-7.2256, 3.112504510296504, 2.093103622596854, -3.6475697463149968}}, 
   {{6.155453306055566, 0.9224049040528652, 10002.76139834038}, 
    {-7.2256, 3.112492128801171, 2.0930830897617376, 2.63561621433392}}}, 
  {{{-3.843810944087564, 0.7712981110139976, 10002.95129263865}, 
    {-7.2256, 3.095672372026063, 2.0924569817282173, -3.6515321052413654}}, 
   {{6.0486153123400275, 1.351640484841236, 10002.74485780647}, 
    {-7.2256, 3.095673615044195, 2.0924550150499206, 2.631654026055595}}}, 
  {{{-3.788484497473526, 1.026435099858802, 10002.932709490984}, 
    {-7.2256, 3.079093676032704, 2.0918053345763785, -3.655481880908116}}, 
   {{5.899736633985368, 1.7850589568380983, 10002.729111694742}, 
    {-7.2256, 3.079098818777954, 2.0918006813007786, 2.627706378505206}}}, 
  {{{-3.719953741185087, 1.2806545491712675, 10002.9138534827}, 
    {-7.2256, 3.0627847251256353, 2.0911518457421456, -3.659414010529787}}, 
   {{5.715099260546692, 2.198537593123394, 10002.714109210036}, 
    {-7.2256, 3.062785751764975, 2.0911513139661038, 2.6237717987710196}}}, 
  {{{-3.6378145640166473, 1.5340017131399968, 10002.894771823845}, 
    {-7.2256, 3.0467975851620164, 2.0904996644663996, -3.6633142539817696}}, 
   {{5.492694842815007, 2.597371176000832, 10002.699981347618}, 
    {-7.2256, 3.0468025578806244, 2.0904985019215236, 2.6198730238264876}}}, 
  {{{-3.541507883153993, 1.786526069379146, 10002.875517238195}, 
    {-7.2256, 3.0311899998587055, 2.0898522620638813, -3.667166451913873}}, 
   {{5.235649716717561, 2.9745987721874734, 10002.686754449669}, 
    {-7.2256, 3.0311880305972063, 2.089850678775143, 2.6160193607144837}}}, 
  {{{-3.430286226121339, 2.0382800141248274, 10002.856144485826}, 
    {-7.2256, 3.0160219711768814, 2.089213113415098, -3.6709531751759696}}, 
   {{4.946709234771064, 3.3263615091665755, 10002.674510268693}, 
    {-7.2256, 3.016023326281769, 2.0892126289512962, 2.6122328920313223}}}, 
  {{{-3.3031719276519054, 2.289319144449457, 10002.836715558466}, 
    {-7.2256, 3.0013621493075187, 2.088585851217383, -3.6746540313965097}}, 
   {{4.616334872266697, 3.6615484684276307, 10002.663484448425}, 
    {-7.2256, 3.0013464876162903, 2.088574018865397, 2.6085375541197053}}}, 
  {{{-3.1588864173768796, 2.5396982572071303, 10002.817287421609}, 
    {-7.2256, 2.9872769824101555, 2.087974391149889, -3.6782486367621137}}, 
   {{4.2830589816726965, 3.943363117395674, 10002.653245970307}, 
    {-7.2256, 2.9872932020625185, 2.0879795693037706, 2.604936058089376}}}, 
  {{{-2.995657854663028, 2.7894042303190614, 10002.79770655824}, 
    {-7.2256, 2.973639904252512, 2.0873783285148635, -3.6817614058790396}}, 
   {{3.8890248375869563, 4.220285051852813, 10002.644542724798}, 
    {-7.2256, 2.973640034911879, 2.087369790665472, 2.6014253687902764}}}, 
  {{{-2.811564980795371, 3.0386737355965305, 10002.77862662088}, 
    {-7.2256, 2.9610891089124025, 2.086814995097393, -3.6850353053688782}}, 
   {{3.5093315706847177, 4.4379279766906174, 10002.636961551852}, 
    {-7.2256, 2.961097834641763, 2.086820045466463, 2.5981454697198774}}}, 
  {{{-2.6030971309878748, 3.287143952597047, 10002.758916288081}, 
    {-7.2256, 2.9486055132744333, 2.086259874340847, -3.6883069980306806}}, 
   {{3.0578483250793322, 4.6443305780572075, 10002.630871859506}, 
    {-7.2256, 2.948624987772028, 2.0862537817966067, 2.5948696365679744}}}, 
  {{{-2.366830328535782, 3.5354008728618016, 10002.740196586356}, 
    {-7.2256, 2.937751876684215, 2.0857604542274975, -3.6911932983483204}}, 
   {{2.6045965488172516, 4.800590880897448, 10002.626848332064}, 
    {-7.2256, 2.9377550692203114, 2.085755205085655, 2.5919900196796077}}}, 
  {{{-2.0964301148912687, 3.783156150320983, 10002.721654005583}, 
    {-7.2256, 2.9278559880040325, 2.0853019393969556, -3.6938456954089616}}, 
   {{2.149945007891115, 4.910528658510293, 10002.624212736726}, 
    {-7.2256, 2.9278618119575643, 2.0853018556008553, 2.5893373690035535}}}, 
  {{{-1.7827533270376021, 4.030337769383472, 10002.703222881824}, 
    {-7.2256, 2.919000236536619, 2.0848894736485897, -3.6962347923475325}}, 
   {{1.6508025715655332, 4.981349384407272, 10002.623915685157}, 
    {-7.2256, 2.919000730544127, 2.0848895814484494, 2.5869500576382607}}}, 
  {{{-3.7369323876265, 1.340089969011418, 10002.964930121872}, 
    {-7.223, 3.1138875498699106, 2.09112138856977, -3.6470345638632655}}, 
   {{5.696606518516268, 2.29946840243241, 10002.768503866453}, 
    {-7.223, 3.1139917236404586, 2.091098473044103, 2.636107530333843}}}, 
  {{{-3.664052135789502, 1.542253047732562, 10002.939908564456}, 
    {-7.223, 3.091400214420349, 2.0906062165348027, -3.652369825482135}}, 
   {{5.522221658059703, 2.595008755946763, 10002.746820532062}, 
    {-7.223, 3.091390934986536, 2.0906120264115966, 2.630809965413372}}}, 
  {{{-3.561730339161972, 1.7940818333197233, 10002.910920116865}, 
    {-7.223, 3.0661327056747765, 2.0899501318688753, -3.6584260943221367}}, 
   {{5.253378460769044, 2.98266117679434, 10002.723529997918}, 
    {-7.223, 3.0661253106183866, 2.0899426948138364, 2.6247621954006775}}}, 
  {{{-3.4468790881686555, 2.0455217328227118, 10002.885842787839}, 
    {-7.223, 3.0452949516816603, 2.0893069401606974, -3.6635052486638484}}, 
   {{4.964611327744155, 3.330263720961897, 10002.705263143396}, 
    {-7.223, 3.0452961034944654, 2.089306186420097, 2.619680950881202}}}, 
  {{{-3.3172153686663144, 2.296395680156273, 10002.862539048341}, 
    {-7.223, 3.026777636879937, 2.0886773268389827, -3.6680846684836665}}, 
   {{4.633360893636594, 3.664692362870958, 10002.69014459267}, 
    {-7.223, 3.0267632016851143, 2.088666864215461, 2.6151061755828695}}}, 
  {{{-3.1709915618213724, 2.5466871656107375, 10002.84028133097}, 
    {-7.223, 3.009870222797058, 2.0880643136832595, -3.6723215006308303}}, 
   {{4.290352005170875, 3.9536063196999605, 10002.677027672704}, 
    {-7.223, 3.009862305094671, 2.088062744207527, 2.6108631638704547}}}, 
  {{{-3.0063052246434685, 2.796416085356529, 10002.818741575074}, 
    {-7.223, 2.994262773244038, 2.0874714627665867, -3.6762806008386892}}, 
   {{3.9211077523380666, 4.2129329755104425, 10002.665845899997}, 
    {-7.223, 2.9942714736902656, 2.087476121682974, 2.6069015634117023}}}, 
  {{{-2.8208201795437375, 3.045615134657804, 10002.797765543777}, 
    {-7.223, 2.9798243847385537, 2.086902877740096, -3.6799850724050005}}, 
   {{3.507983674742417, 4.450617475748101, 10002.656773058368}, 
    {-7.223, 2.9798174811077485, 2.086900753351556, 2.6032011041975025}}}, 
  {{{-2.611479624881455, 3.2943138114818997, 10002.77727095809}, 
    {-7.223, 2.966507503712017, 2.086362930967861, -3.6834381575409663}}, 
   {{3.0844662987727833, 4.644200279456402, 10002.649307411335}, 
    {-7.223, 2.9665035353077323, 2.0863626483173583, 2.5997463409653467}}}, 
  {{{-2.373950541869177, 3.5423800779091494, 10002.75683062322}, 
    {-7.223, 2.9539665393368564, 2.0858460700844565, -3.6867157269033877}}, 
   {{2.6123989646047514, 4.807888238243819, 10002.643794343148}, 
    {-7.223, 2.9539715197821517, 2.0858403771956864, 2.5964681417767386}}}, 
  {{{-2.1026170514874334, 3.790171477011314, 10002.737341734117}, 
    {-7.223, 2.943116821808927, 2.085384301511303, -3.6895861635506346}}, 
   {{2.1379632062223664, 4.921926066213716, 10002.640480812679}, 
    {-7.223, 2.943116452565671, 2.0853807602181686, 2.593599774381003}}}, 
  {{{-1.7880577791599153, 4.037410372213221, 10002.718143401467}, 
    {-7.223, 2.933482957888121, 2.0849686429002654, -3.692153812817897}}, 
   {{1.6380160092180098, 4.991054488314837, 10002.63935639077}, 
    {-7.223, 2.933483388312963, 2.0849668899853366, 2.5910317803268548}}}, 
  {{{-3.478382977952518, 2.059271157548435, 10002.942686241844}, 
    {-7.22, 3.1013388132340567, 2.0894794363596723, -3.64981603395944}}, 
   {{4.999251463713036, 3.3369071490590096, 10002.764075767982}, 
    {-7.22, 3.101340011884413, 2.0894791848168777, 2.6333697698821594}}}, 
  {{{-3.339378267531896, 2.307563637142593, 10002.903547146529}, 
    {-7.22, 3.0671474932552227, 2.088818256953012, -3.6579769239045334}}, 
   {{4.664000159460549, 3.6659849472031487, 10002.732419934599}, 
    {-7.22, 3.0671512234323814, 2.0888139392626424, 2.6252133010497647}}}, 
  {{{-3.1885828482995864, 2.556843499594326, 10002.873871729225}, 
    {-7.22, 3.0428828997031583, 2.088192232745812, -3.663892885144366}}, 
   {{4.317663639229454, 3.9550651441008404, 10002.711534215832}, 
    {-7.22, 3.042887897709679, 2.0881963912060573, 2.619289234537004}}}, 
  {{{-3.02091740703474, 2.8060389786059297, 10002.847726911008}, 
    {-7.22, 3.02269827582871, 2.0875922107442655, -3.6688956798422563}}, 
   {{3.9350401072476995, 4.2226935104359535, 10002.695685160994}, 
    {-7.22, 3.022706738503002, 2.087593962691973, 2.6142898895736075}}}, 
  {{{-2.833163435339311, 3.054872576504484, 10002.823387412038}, 
    {-7.22, 3.004917196402658, 2.0870157838218355, -3.673363026736494}}, 
   {{3.5216622911488233, 4.459259729342606, 10002.683047357126}, 
    {-7.22, 3.0049161723051125, 2.087012461535538, 2.6098211772995183}}}, 
  {{{-2.6221576677974365, 3.30344713884795, 10002.800694435173}, 
    {-7.22, 2.989394796618787, 2.086475576098447, -3.677316875129748}}, 
   {{3.1029048952705187, 4.650451016767618, 10002.673140552162}, 
    {-7.22, 2.9893985709045223, 2.0864769433403842, 2.605867193351706}}}, 
  {{{-2.383061864887339, 3.5513109608221853, 10002.778178447328}, 
    {-7.22, 2.974789277979841, 2.0859503323429474, -3.6810673319303238}}, 
   {{2.61671910254901, 4.818963819767826, 10002.6656419176}, 
    {-7.22, 2.974797195937887, 2.0859424545767697, 2.602114313739554}}}, 
  {{{-2.1106380058802827, 3.7992663844116867, 10002.75776591434}, 
    {-7.22, 2.9629723390908174, 2.0854986659580454, -3.6841507908994133}}, 
   {{2.177432854067031, 4.925414197761751, 10002.660631600937}, 
    {-7.22, 2.962977766724529, 2.0854997623202625, 2.5990324823476416}}}, 
  {{{-1.7948107052719913, 4.046414273695989, 10002.737204917219}, 
    {-7.22, 2.951980423760011, 2.085073027203798, -3.687032345643722}}, 
   {{1.6489043378883048, 5.00072422115386, 10002.65854493324}, 
    {-7.22, 2.9519826402654914, 2.08507134495376, 2.596152029454716}}}, 
  {{{-4.948598719426671, 0., 10004.94462157241}, {-8., 5.072744841000713, 
     2.0943905529769653, -3.4058848208550647}}, 
   {{7.166411643757195, 0.006123571002356298, 10004.793740788804}, 
    {-8., 5.072744548393285, 2.0943878112284824, 2.87730050666585}}}, 
  {{{-4.9408256494663565, 0.3094283099042144, 10004.944540720526}, 
    {-8., 5.072824432187056, 2.094141244701659, -3.405877581894308}}, 
   {{7.14876407255349, 0.46422835028954934, 10004.79396204758}, 
    {-8., 5.072820225063147, 2.094147873464403, 2.8773073599860264}}}, 
  {{{-4.917440118439353, 0.6188460164225712, 10004.944289177525}, 
    {-8., 5.073052482740178, 2.0938926974260976, -3.4058567551869605}}, 
   {{7.092506634905842, 0.947661401439507, 10004.794647677008}, 
    {-8., 5.073032624085237, 2.0938943019220964, 2.8773290604438473}}}, 
  {{{-4.87825934187729, 0.9282410233157594, 10004.943863579128}, 
    {-8., 5.073426006743179, 2.0936456544204614, -3.405822662597689}}, 
   {{6.999957294658173, 1.416793582365618, 10004.795804587493}, 
    {-8., 5.073419851442461, 2.0936466355460697, 2.8773626567828177}}}, 
  {{{-4.8229717292506615, 1.2375989217986574, 10004.943258903182}, 
    {-8., 5.073941243226607, 2.093400898782609, -3.405775668159034}}, 
   {{6.870872108546251, 1.8776480350188238, 10004.79740488547}, 
    {-8., 5.073935125562829, 2.093401705021338, 2.8774096375390266}}}, 
  {{{-4.751123693609932, 1.5469014860279964, 10004.94246653755}, 
    {-8., 5.074591327572193, 2.093159183078757, -3.4057163476560297}}, 
   {{6.70569266315435, 2.3279807783917557, 10004.799458165742}, 
    {-8., 5.074591487841226, 2.0931597379826794, 2.8774687331339264}}}, 
  {{{-4.662103926757048, 1.8561258153528928, 10004.941477450197}, 
    {-8., 5.075370257815114, 2.092921242358414, -3.4056452344159314}}, 
   {{6.504609555515614, 2.7660359578187848, 10004.801952008236}, 
    {-8., 5.075366874109747, 2.0929217937355813, 2.8775399710271974}}}, 
  {{{-4.555113709030487, 2.165242005074408, 10004.940277235963}, 
    {-8., 5.076267283671791, 2.0926878940521334, -3.4055635380489404}}, 
   {{6.2668517794945675, 3.191312637814641, 10004.80490767105}, 
    {-8., 5.076269422576473, 2.092686810237216, 2.8776222983631214}}}, 
  {{{-4.429132871874656, 2.474212429536, 10004.938851237917}, 
    {-8., 5.07727400028739, 2.0924597852410787, -3.405471781876084}}, 
   {{6.000742308207886, 3.589614226107678, 10004.808234711061}, 
    {-8., 5.0772760319957015, 2.0924616612543594, 2.877712117545746}}}, 
  {{{-4.282861983334721, 2.782988157160716, 10004.937177928103}, 
    {-8., 5.078377049632908, 2.0922377866315736, -3.4053714316377315}}, 
   {{5.69203172880293, 3.9799280180907366, 10004.812076301927}, 
    {-8., 5.078376847906388, 2.0922375162923825, 2.877814116469629}}}, 
  {{{-4.114648143036942, 3.0915075467981086, 10004.935233306462}, 
    {-8., 5.079563054378836, 2.092022292595183, -3.405263384184837}}, 
   {{5.346385344002334, 4.349732536544927, 10004.816380937706}, 
    {-8., 5.079559815990429, 2.0920198692140457, 2.8779244214151976}}}, 
  {{{-3.9223679797471176, 3.3996917539780545, 10004.932987469923}, 
    {-8., 5.080820289575198, 2.091814349615901, -3.4051488705970128}}, 
   {{4.981991203715002, 4.680549572647091, 10004.820975083952}, 
    {-8., 5.080820834928114, 2.0918145729046604, 2.8780356138391294}}}, 
  {{{-3.703249036259505, 3.70743677719463, 10004.930396309086}, 
    {-8., 5.082125839111208, 2.0916150054680047, -3.405030395744496}}, 
   {{4.580999051881794, 4.988574868273985, 10004.82602992004}, 
    {-8., 5.082128820084321, 2.0916161889282114, 2.878152760547808}}}, 
  {{{-3.1683384099595004, 4.321035935385395, 10004.923966035589}, 
    {-8., 5.0848190385328635, 2.09124482802583, -3.404785862556159}}, 
   {{3.653664899682415, 5.525635675016074, 10004.8377190965}, 
    {-8., 5.08481903438822, 2.0912448122283553, 2.8783989519094755}}}, 
  {{{-4.507371566464242, 6.380864244164555*^-16, 10004.037816686181}, 
    {-7.5, 4.1715658794980435, 2.0943859622025984, -3.48035217433327}}, 
   {{6.766606663006594, -0.004895606306841662, 10003.865057335179}, 
    {-7.5, 4.171582807904556, 2.094390880561142, 2.8027983604839046}}}, 
  {{{-4.500194803227971, 0.2873691764201663, 10004.037710417871}, 
    {-7.5, 4.171642833091306, 2.09402314823147, -3.4803496996878467}}, 
   {{6.74809481028585, 0.45907423499098937, 10003.865330906681}, 
    {-7.5, 4.1716613571869035, 2.094028447679356, 2.802815899357199}}}, 
  {{{-4.478670678821036, 0.5747480285229215, 10004.037480116935}, 
    {-7.5, 4.1719783309888445, 2.093662645697167, -3.4803159627203177}}, 
   {{6.689441770121896, 0.9349078059595123, 10003.866228939005}, 
    {-7.5, 4.171947896442112, 2.0936575094806114, 2.80286937783371}}}, 
  {{{-4.442697580224071, 0.8621591080581196, 10004.037225671838}, 
    {-7.5, 4.172691235356528, 2.0933042830078556, -3.48022388100386}}, 
   {{6.595570785555477, 1.3866167820033903, 10003.867897743656}, 
    {-7.5, 4.172688766202071, 2.0933020843225663, 2.802961902736889}}}, 
  {{{-4.3919135762494985, 1.1496095447720398, 10004.036849709304}, 
    {-7.5, 4.173668838475186, 2.0929499581810362, -3.480097824869815}}, 
   {{6.465358705951869, 1.8296880828623205, 10003.87018317706}, 
    {-7.5, 4.17367275543792, 2.0929506127833446, 2.8030873548264084}}}, 
  {{{-4.32588456796723, 1.4371052159099973, 10004.036339841252}, 
    {-7.5, 4.174899779874007, 2.0926009552865077, -3.4799391034084715}}, 
   {{6.296808555263982, 2.2674750111862942, 10003.873105585586}, 
    {-7.5, 4.174889677577754, 2.0926002959855308, 2.8032462646357286}}}, 
  {{{-4.244023179365137, 1.7246455029480006, 10004.035677318969}, 
    {-7.5, 4.176366569276144, 2.0922585653267087, -3.4797501031594913}}, 
   {{6.089519343739501, 2.6960810017100285, 10003.876690547977}, 
    {-7.5, 4.176355152981625, 2.0922528992781215, 2.803437919127208}}}, 
  {{{-4.145566505411155, 2.0122219173140086, 10004.03483979504}, 
    {-7.5, 4.1780491098117105, 2.0919239751238266, -3.479533474204251}}, 
   {{5.8565121121734265, 3.091480341913248, 10003.880780804766}, 
    {-7.5, 4.178050145633871, 2.0919241738654066, 2.803651723679249}}}, 
  {{{-4.029541084667598, 2.299816276016093, 10004.033800793739}, 
    {-7.5, 4.17992538677833, 2.0915983763469774, -3.479292099710373}}, 
   {{5.586111999867478, 3.4749790264909843, 10003.885486826322}, 
    {-7.5, 4.179930611960612, 2.0915994815421435, 2.8038924633788516}}}, 
  {{{-3.894711353367592, 2.587397789403463, 10004.032526544064}, 
    {-7.5, 4.181968411082508, 2.0912829636935784, -3.4790295929981085}}, 
   {{5.27511913245835, 3.8456582945841498, 10003.890830237684}, 
    {-7.5, 4.181957912847134, 2.0912803363453665, 2.804157888481105}}}, 
  {{{-3.7395099673812675, 2.8749214200999997, 10004.030979056073}, 
    {-7.5, 4.184150671317691, 2.090978933362287, -3.478749623256413}}, 
   {{4.942200152419684, 4.180714945384106, 10003.89661802732}, 
    {-7.5, 4.184149896513586, 2.090978379134016, 2.8044362196073283}}}, 
  {{{-3.5619299190534885, 3.1623242692176983, 10004.029113814893}, 
    {-7.5, 4.186443684299454, 2.09068723542391, -3.4784556112859213}}, 
   {{4.572595404319542, 4.494652728182294, 10003.902996978102}, 
    {-7.5, 4.186448615321028, 2.090685929994423, 2.8047308278364675}}}, 
  {{{-3.3593565412461928, 3.4495174059346443, 10004.026868783832}, 
    {-7.5, 4.188807316587714, 2.0904092939915273, -3.4781531761121967}}, 
   {{4.165376464538401, 4.7836282158114924, 10003.909958067044}, 
    {-7.5, 4.188800018332426, 2.0904066997252224, 2.8050357647727377}}}, 
  {{{-3.128364659081651, 3.736424811138664, 10004.02426887856}, 
    {-7.5, 4.1913195727643755, 2.090139604905344, -3.4778254499425407}}, 
   {{3.714154118452525, 5.04612468763381, 10003.917698825648}, 
    {-7.5, 4.191312213137378, 2.0901331641048886, 2.805356188500993}}}, 
  {{{-2.864060594510576, 4.022784019896119, 10004.02098893161}, 
    {-7.5, 4.193662612602759, 2.089896364981316, -3.4775301322519}}, 
   {{3.264372152022892, 5.256068955916328, 10003.925403071198}, 
    {-7.5, 4.19366130520523, 2.0898939414340765, 2.805653874779948}}}, 
  {{{-2.5596827481320865, 4.308435262499988, 10004.017058362871}, 
    {-7.5, 4.195974887226184, 2.0896706884488547, -3.477237490631439}}, 
   {{2.7715921878854983, 5.433812908741319, 10003.933770768312}, 
    {-7.5, 4.19597415889698, 2.0896698579144806, 2.8059484889668584}}}, 
  {{{-2.204791874857208, 4.593055833142943, 10004.01230143637}, 
    {-7.5, 4.198210665943794, 2.089463964091442, -3.4769530544639036}}, 
   {{2.2230057502162173, 5.573472828210444, 10003.942991147038}, 
    {-7.5, 4.198207192990994, 2.0894632323576716, 2.8062340581813214}}}, 
  {{{-4.220228389134586, 6.062071277329147*^-16, 10003.500778032656}, 
    {-7.3, 3.6383407284137457, 2.0943803702619164, -3.5480275911501122}}, 
   {{6.5102372100968635, 0.0033790778365573736, 10003.31125773165}, 
    {-7.3, 3.638340488905157, 2.0943788910310968, 2.735157700095017}}}, 
  {{{-4.21359820400456, 0.27302140051588203, 10003.500883122098}, 
    {-7.3, 3.63866876578746, 2.093909940009998, -3.547972487911532}}, 
   {{6.491185028631991, 0.45607459111958326, 10003.311788027102}, 
    {-7.3, 3.63865554810073, 2.0939147399955176, 2.7352110464062536}}}, 
  {{{-4.193615293319033, 0.5460988843356409, 10003.501143333264}, 
    {-7.3, 3.639593588608068, 2.09344151394563, -3.5478160908754943}}, 
   {{6.431231315504692, 0.925985038878914, 10003.313404258724}, 
    {-7.3, 3.6395886152724755, 2.0934317176433024, 2.735368475017107}}}, 
  {{{-4.160071783753431, 0.8192801054085127, 10003.501500889126}, 
    {-7.3, 3.6410528038060948, 2.092977594866156, -3.5475718313878897}}, 
   {{6.337335137456197, 1.3638361072386296, 10003.31594124069}, 
    {-7.3, 3.6410529967130585, 2.0929790973586595, 2.7356131213440573}}}, 
  {{{-4.112687370673038, 1.0926127342323892, 10003.501971111804}, 
    {-7.3, 3.6430641657453515, 2.092520041489257, -3.5472343449734303}}, 
   {{6.2048700252892415, 1.8011293831982225, 10003.319485513704}, 
    {-7.3, 3.643073722467015, 2.092523408906023, 2.735950770621037}}}, 
  {{{-4.051012354077703, 1.3661335154613772, 10003.50250794506}, 
    {-7.3, 3.6455795315134947, 2.092070874500932, -3.546812711243405}}, 
   {{6.033025619778154, 2.232991041139069, 10003.323982054952}, 
    {-7.3, 3.6455715718957196, 2.0920696030504375, 2.736372367095689}}}, 
  {{{-3.9744544686220102, 1.6398700653699916, 10003.503069308763}, 
    {-7.3, 3.6485561838168095, 2.091632116028219, -3.546314614704617}}, 
   {{5.835192655488094, 2.6303834591734256, 10003.329282701598}, 
    {-7.3, 3.648566231668825, 2.091643219411709, 2.7368658234486696}}}, 
  {{{-3.88224704281126, 1.913837245364181, 10003.50360256229}, 
    {-7.3, 3.6519413840478507, 2.091205335897046, -3.5457490141254535}}, 
   {{5.588467851850082, 3.035938807995994, 10003.335594780847}, 
    {-7.3, 3.6519447385393278, 2.0912052735735185, 2.7374366322807866}}}, 
  {{{-3.7734201760555885, 2.188035947370816, 10003.504050024745}, 
    {-7.3, 3.655679630054046, 2.0907924244481704, -3.5451259437381806}}, 
   {{5.310874198946981, 3.414016892142069, 10003.342664933447}, 
    {-7.3, 3.655672897862746, 2.0907877463454114, 2.738062253851124}}}, 
  {{{-3.6467523845021192, 2.46245045668056, 10003.504346820575}, 
    {-7.3, 3.6597104275154475, 2.0903948237850245, -3.544455664575748}}, 
   {{5.018528388566694, 3.749204416564727, 10003.350260209903}, 
    {-7.3, 3.6597187314243613, 2.0904008158537826, 2.7387251282770655}}}, 
  {{{-3.5007032440703716, 2.7370462941121616, 10003.50442133514}, 
    {-7.3, 3.663971302188828, 2.0900140379080594, -3.543748844315472}}, 
   {{4.673587030641121, 4.082311101252557, 10003.35879794334}, 
    {-7.3, 3.663961238116189, 2.090013251927602, 2.7394364644862335}}}, 
  {{{-3.3333100112215277, 3.011765994700893, 10003.504190879728}, 
    {-7.3, 3.6683931394601954, 2.0896512327135097, -3.5430171227898013}}, 
   {{4.305164563747339, 4.380207742857411, 10003.367896025175}, 
    {-7.3, 3.668389351957756, 2.0896491318419352, 2.7401703845046095}}}, 
  {{{-3.1420443228488226, 3.2865332421366196, 10003.503582967965}, 
    {-7.3, 3.672928493865234, 2.0893071391407814, -3.542267642656749}}, 
   {{3.918011374666646, 4.641114186368946, 10003.377444268392}, 
    {-7.3, 3.6729347919102664, 2.0893080719148105, 2.7409147817543125}}}, 
  {{{-2.9236752759427986, 3.561346366589243, 10003.502766869762}, 
    {-7.3, 3.6778095690470716, 2.0889707032435645, -3.541450253417671}}, 
   {{3.429362374620787, 4.906581165370229, 10003.388848225815}, 
    {-7.3, 3.6778060255884677, 2.088953930626174, 2.7417300265615148}}}, 
  {{{-2.6731430642157177, 3.835647409141527, 10003.500654321624}, 
    {-7.3, 3.681905752057135, 2.088686120210026, -3.540792780704637}}, 
   {{3.029417766077004, 5.078500242812493, 10003.398401145672}, 
    {-7.3, 3.6819035033131207, 2.0886850247854736, 2.742394313274607}}}, 
  {{{-2.3843167464820674, 4.109588907307836, 10003.49800444955}, 
    {-7.3, 3.6861538895804693, 2.0884145628834014, -3.5400992305159837}}, 
   {{2.556542836930512, 5.23460206240384, 10003.409309982746}, 
    {-7.3, 3.6861535420247673, 2.088415507118003, 2.743087878919986}}}, 
  {{{-2.0470830687296093, 4.382777424972815, 10003.494402005104}, 
    {-7.3, 3.690258781773503, 2.088165611645225, -3.5394268759662557}}, 
   {{2.024600374396284, 5.354308557679859, 10003.421184143122}, 
    {-7.3, 3.690258989845112, 2.088165423648114, 2.7437587781858728}}}, 
  {{{-4.094198596581357, 5.92215009984782*^-16, 10003.278286644148}, 
    {-7.25, 3.4175843899803353, 2.094376714510943, -3.584632167479099}}, 
   {{6.3988088561407155, 0.007929534745899473, 10003.080671366753}, 
    {-7.25, 3.4175840556651425, 2.094370137959872, 2.698553137226806}}}, 
  {{{-4.087907573351873, 0.26672899855870763, 10003.278648399772}, 
    {-7.25, 3.418181973698439, 2.0938465882418438, -3.584517946152577}}, 
   {{6.379122149544733, 0.46035995361154064, 10003.081521026803}, 
    {-7.25, 3.418187564125289, 2.093844934667944, 2.6986683415112505}}}, 
  {{{-4.0688821922505545, 0.5335627359968038, 10003.279584328566}, 
    {-7.25, 3.4198188693220892, 2.093319397226727, -3.584205192892596}}, 
   {{6.3195824045210385, 0.9202652886904557, 10003.083897391813}, 
    {-7.25, 3.4198128310134246, 2.093310209004806, 2.6989807946555247}}}, 
  {{{-4.036920891857325, 0.8005960805040021, 10003.281051997861}, 
    {-7.25, 3.4224510549905873, 2.092798145207401, -3.583703001190993}}, 
   {{6.227161391347176, 1.3487134815008637, 10003.087707349376}, 
    {-7.25, 3.4224596388552113, 2.092809348043408, 2.6994807588332197}}}, 
  {{{-3.9916842729799242, 1.0679130803453665, 10003.282984192889}, 
    {-7.25, 3.4260089488951597, 2.0922856079837584, -3.583025478767495}}, 
   {{6.0906874181842925, 1.794748136444252, 10003.092977366221}, 
    {-7.25, 3.425995907579504, 2.092286121017594, 2.700157746147158}}}, 
  {{{-3.9326915804000517, 1.3355832230637825, 10003.285296338016}, 
    {-7.25, 3.430405524455666, 2.091784355275058, -3.5821902638900474}}, 
   {{5.917263847036041, 2.2244631666994956, 10003.0995931453}, 
    {-7.25, 3.4303981098218457, 2.091777944542585, 2.7009967908934858}}}, 
  {{{-3.8593067107228, 1.603657770793511, 10003.287887370654}, 
    {-7.25, 3.4355372420138064, 2.091296722311592, -3.581218257392429}}, 
   {{5.71571991538532, 2.622877498363826, 10003.107323001075}, 
    {-7.25, 3.4355458969790598, 2.0912994621411642, 2.7019668057504207}}}, 
  {{{-3.77072100556153, 1.8721675089901888, 10003.290645367542}, 
    {-7.25, 3.441291032316115, 2.09082483425671, -3.5801321402065773}}, 
   {{5.470191857353108, 3.019729988599837, 10003.116233467548}, 
    {-7.25, 3.4412726372346603, 2.0908195787669093, 2.7030539805965006}}}, 
  {{{-3.6659220341289442, 2.141119911899773, 10003.293447372995}, 
    {-7.25, 3.447543722670761, 2.0903705632303895, -3.5789564366344018}}, 
   {{5.202382424992312, 3.379786147759054, 10003.126001817918}, 
    {-7.25, 3.447544767044513, 2.09037168031174, 2.704228174705326}}}, 
  {{{-3.543583767151264, 2.410463454082188, 10003.296041784737}, 
    {-7.25, 3.454039665496261, 2.089937929579126, -3.577744627297208}}, 
   {{4.899942018027071, 3.721314220283786, 10003.136497116515}, 
    {-7.25, 3.4540330283177743, 2.0899409600130676, 2.705447629669988}}}, 
  {{{-3.4026452835760503, 2.6804325042245796, 10003.299220782126}, 
    {-7.25, 3.461630817579115, 2.0895095597033357, -3.576305441909953}}, 
   {{4.527442347432234, 4.071832773696775, 10003.149112586032}, 
    {-7.25, 3.4616406680995166, 2.089483630400239, 2.706868068109083}}}, 
  {{{-3.240064764747517, 2.950359078963964, 10003.300888627671}, 
    {-7.25, 3.468122413613943, 2.0891281824058567, -3.5751189348450483}}, 
   {{4.200511257676048, 4.3296400784666, 10003.160052996027}, 
    {-7.25, 3.468121473380394, 2.0891290283668584, 2.7080652599287953}}}, 
  {{{-3.054233218381026, 3.220674913785769, 10003.30261813398}, 
    {-7.25, 3.4752076737757163, 2.0887583568812245, -3.573808683146762}}, 
   {{3.8060212565772638, 4.590036988997588, 10003.172633050925}, 
    {-7.25, 3.4752082333910908, 2.088757991021523, 2.7093764261366986}}}, 
  {{{-2.841731761996546, 3.4912570305297774, 10003.304171808695}, 
    {-7.25, 3.482680651788389, 2.0883998947402915, -3.5724194897944126}}, 
   {{3.3443143903763692, 4.835670527277326, 10003.186702583214}, 
    {-7.25, 3.4826885101222866, 2.088386620452407, 2.710757763939974}}}, 
  {{{-2.59741711829977, 3.7614211354043268, 10003.30411739402}, 
    {-7.25, 3.4890876398662463, 2.0880913697046823, -3.5712566446119203}}, 
   {{2.921546896360804, 5.012377695242952, 10003.199282266962}, 
    {-7.25, 3.4890866381432164, 2.0880881275597374, 2.7119281687231616}}}, 
  {{{-2.315317331452217, 4.031350924688727, 10003.30334253837}, 
    {-7.25, 3.4954690807239683, 2.087802940795931, -3.570094003804827}}, 
   {{2.4556815409720585, 5.159451250317641, 10003.212667998312}, 
    {-7.25, 3.4954716865607303, 2.0878026487450527, 2.713089871470808}}}, 
  {{{-1.9856601728912617, 4.300880230521683, 10003.30190054489}, 
    {-7.25, 3.502042306587268, 2.0875227126915585, -3.568887552252307}}, 
   {{1.8307477463554864, 5.284597940340181, 10003.229027731559}, 
    {-7.25, 3.502043102353284, 2.0875148261543877, 2.714294946365692}}}, 
  {{{-4.056009124849689, 5.8797512690330505*^-16, 10003.212466487319}, 
    {-7.24, 3.3522957333607244, 2.09437542023558, -3.596754046494765}}, 
   {{6.365190542519465, 0.006638727893430224, 10003.01229909222}, 
    {-7.24, 3.352293216349838, 2.094370273509512, 2.686430878573107}}}, 
  {{{-4.049887116338867, 0.26482559496466906, 10003.213014765486}, 
    {-7.24, 3.3530830994643357, 2.0938254417169277, -3.596597324433304}}, 
   {{6.346620118787129, 0.44709812410741806, 10003.01334671345}, 
    {-7.24, 3.3530961918934565, 2.0938390816105366, 2.6865889613857385}}}, 
  {{{-4.03132946695934, 0.5297885450984327, 10003.214448357256}, 
    {-7.24, 3.3552273205063874, 2.0932789081304057, -3.59617083217068}}, 
   {{6.286239523025708, 0.9177491382133146, 10003.016264464055}, 
    {-7.24, 3.355212633081719, 2.0932710506440224, 2.6870134118182927}}}, 
  {{{-4.000110007726075, 0.7950112612203094, 10003.21669162805}, 
    {-7.24, 3.358650838131694, 2.0927392023925337, -3.5954911279597503}}, 
   {{6.191256696350132, 1.3559178722535343, 10003.020968068415}, 
    {-7.24, 3.3586574184277325, 2.0927402553964125, 2.687694993291463}}}, 
  {{{-3.9558581061492983, 1.0606000946641285, 10003.219635870986}, 
    {-7.24, 3.36324225308903, 2.09220943187689, -3.5945817769261046}}, 
   {{6.057601113496641, 1.79116540482526, 10003.027336632946}, 
    {-7.24, 3.363250612808358, 2.092210856027591, 2.6886043968305757}}}, 
  {{{-3.898051684068446, 1.3266392402900051, 10003.223140413731}, 
    {-7.24, 3.3688577477380246, 2.091692397910523, -3.5934732008863226}}, 
   {{5.883211273815754, 2.2224594033091574, 10003.035264443224}, 
    {-7.24, 3.368853253365439, 2.0916839234487092, 2.6897150838764508}}}, 
  {{{-3.8260139724679894, 1.59318768898787, 10003.227048856974}, 
    {-7.24, 3.375337877638924, 2.0911906101135833, -3.592198878461256}}, 
   {{5.681044649341196, 2.620960800435767, 10003.044456101175}, 
    {-7.24, 3.3753447146956113, 2.0911904998841613, 2.6909875644451877}}}, 
  {{{-3.738899478454295, 1.8602779567539953, 10003.231198572541}, 
    {-7.24, 3.382518467157471, 2.0907062187084238, -3.5907929729558887}}, 
   {{5.440462220172664, 3.0093215001055884, 10003.054850213966}, 
    {-7.24, 3.38250478867667, 2.0907051523486806, 2.6923909089237354}}}, 
  {{{-3.6356629515635985, 2.127913765584, 10003.235419617253}, 
    {-7.24, 3.390228667638088, 2.0902410368295254, -3.5892906743657234}}, 
   {{5.165545347797269, 3.3777866425084873, 10003.066293615986}, 
    {-7.24, 3.3902248542723012, 2.0902370096894125, 2.693897106628888}}}, 
  {{{-3.5150281041353164, 2.3960741624009803, 10003.239556235949}, 
    {-7.24, 3.3983158334732577, 2.0897964644631344, -3.5877226921840686}}, 
   {{4.865879829392348, 3.7147741246858756, 10003.078477723046}, 
    {-7.24, 3.398317563527439, 2.089797000215444, 2.695462397408771}}}, 
  {{{-3.375410624611792, 2.664708566540277, 10003.243447620798}, 
    {-7.24, 3.4066264420428047, 2.0893740653257957, -3.586119947497354}}, 
   {{4.527921903808796, 4.0340390463767255, 10003.091452212646}, 
    {-7.24, 3.4066158423285677, 2.089371567124779, 2.697066437291214}}}, 
  {{{-3.214830823106717, 2.9337411966949847, 10003.246946663297}, 
    {-7.24, 3.415026302393939, 2.088974581380697, -3.584508320718629}}, 
   {{4.167940186370271, 4.318919702217555, 10003.10490918053}, 
    {-7.24, 3.4150259355484933, 2.08897407372357, 2.698677271026141}}}, 
  {{{-3.030800735964556, 3.2031005519734195, 10003.249999885178}, 
    {-7.24, 3.423489540815076, 2.0885970047699645, -3.5828902199708894}}, 
   {{3.7706579841476584, 4.579462995859136, 10003.119046201722}, 
    {-7.24, 3.4234925451663267, 2.088593790846783, 2.7002930601331014}}}, 
  {{{-2.8199984484696348, 3.4726677189160173, 10003.252489716993}, 
    {-7.24, 3.4319366963967473, 2.088240709668512, -3.581280191420092}}, 
   {{3.3290436612093774, 4.813489303343065, 10003.133938421119}, 
    {-7.24, 3.431942135372126, 2.0882311302755494, 2.7018999884183414}}}, 
  {{{-2.5776791448932626, 3.7420740516621835, 10003.253791734312}, 
    {-7.24, 3.4397764654582565, 2.087918138245485, -3.5798013207005623}}, 
   {{2.8808648040850837, 4.999408747706805, 10003.148473038942}, 
    {-7.24, 3.4397820233338816, 2.087911445634838, 2.7033794329128322}}}, 
  {{{-2.2974106674547663, 4.01104667622528, 10003.253710979729}, 
    {-7.24, 3.4469015688459033, 2.0876326995341876, -3.5784694363867935}}, 
   {{2.430629139536552, 5.139484377441349, 10003.162498493593}, 
    {-7.24, 3.4469046055210373, 2.0876323388199896, 2.7047142176050354}}}, 
  {{{-1.9692130872839726, 4.278950783045299, 10003.251432002799}, 
    {-7.24, 3.4526111766296155, 2.0874058250607277, -3.577420243705131}}, 
   {{2.065461398631243, 5.221589088126686, 10003.17392379842}, 
    {-7.24, 3.4526102795447, 2.087418141284905, 2.705768556171924}}}, 
  {{{-4.001871394865017, 5.819646314703127*^-16, 10003.12032588061}, 
    {-7.23, 3.2609816266735456, 2.094373206683922, -3.6148032216901504}}, 
   {{6.317690849547669, 0.0009582973861243603, 10002.916568760666}, 
    {-7.23, 3.261122216746786, 2.094375217199035, 2.6683097245197804}}}, 
  {{{-3.995640040314276, 0.2621098443508358, 10003.120579572638}, 
    {-7.23, 3.2614601918538844, 2.093791671883296, -3.614718958961796}}, 
   {{6.297340861506362, 0.46326826274706034, 10002.917298006578}, 
    {-7.23, 3.2615579809755277, 2.0937845134577198, 2.668421517236367}}}, 
  {{{-3.9772997402947423, 0.5243583532538287, 10003.122008023362}, 
    {-7.23, 3.263575826303711, 2.0932172736303816, -3.6143030698863003}}, 
   {{6.2373828496610075, 0.9198256284097132, 10002.920194373351}, 
    {-7.23, 3.2635771197649466, 2.0932044682151103, 2.668884719675562}}}, 
  {{{-3.94799829650674, 0.7871050536789127, 10003.126787483085}, 
    {-7.23, 3.269546151558813, 2.0926510639781, -3.613046487397616}}, 
   {{6.147818485705548, 1.3386243718793154, 10002.927531878615}, 
    {-7.23, 3.2695602626701117, 2.0926705560948737, 2.670136432566386}}}, 
  {{{-3.9061268306846504, 1.0504487405686134, 10003.132828770935}, 
    {-7.23, 3.2772499606709693, 2.092097978903735, -3.611432351848465}}, 
   {{6.0079409139432, 1.7966157979865158, 10002.93729973826}, 
    {-7.23, 3.2772524251145163, 2.092088794573726, 2.6717566256646585}}}, 
  {{{-3.850987377489541, 1.3144872885846117, 10003.139733626245}, 
    {-7.23, 3.286285846076279, 2.091561004538345, -3.6095495463121203}}, 
   {{5.842301110914881, 2.2083587885741447, 10002.948773322161}, 
    {-7.23, 3.2862870410982983, 2.0915630422421003, 2.673635086024636}}}, 
  {{{-3.7817561437052163, 1.5792692457483948, 10003.147130258702}, 
    {-7.23, 3.2962788554317055, 2.0910425784400184, -3.6074804315995426}}, 
   {{5.638427124220617, 2.6123738643213152, 10002.961727990098}, 
    {-7.23, 3.296269936072467, 2.0910453695241173, 2.675701757892145}}}, 
  {{{-3.697485304194892, 1.844804281134448, 10003.154707206973}, 
    {-7.23, 3.3069155457511368, 2.0905445306745305, -3.60529293175822}}, 
   {{5.398132271806189, 3.0010921219761535, 10002.975857394185}, 
    {-7.23, 3.3069198310453753, 2.0905438464349735, 2.6778935673699076}}}, 
  {{{-3.5970603219859143, 2.1110661968159925, 10003.162191591002}, 
    {-7.23, 3.3179220135648846, 2.0900683108719385, -3.6030455627612072}}, 
   {{5.1279876301698435, 3.3638580545098256, 10002.990760890447}, 
    {-7.23, 3.3179234605069015, 2.0900687189104623, 2.6801396832236444}}}, 
  {{{-3.479168308991193, 2.3780042947299354, 10003.16937159695}, 
    {-7.23, 3.3290891400923024, 2.089614973439145, -3.600781792524509}}, 
   {{4.8262994005411795, 3.7032715180425435, 10003.006276540767}, 
    {-7.23, 3.3290819029704526, 2.0896159774564884, 2.6824014176076623}}}, 
  {{{-3.342209286665871, 2.645539765139744, 10003.176057297422}, 
    {-7.23, 3.3402338885640086, 2.089185508156434, -3.59853896043131}}, 
   {{4.495178029883676, 4.016197783177154, 10003.02223160868}, 
    {-7.23, 3.3402344748300647, 2.089187059838989, 2.6846448469927973}}}, 
  {{{-3.184199602593589, 2.913568921452051, 10003.182084063887}, 
    {-7.23, 3.3512048661158875, 2.0887809563461963, -3.5963470406681797}}, 
   {{4.13333665831022, 4.302353534884254, 10003.038496072359}, 
    {-7.23, 3.351207259044139, 2.0887815813929445, 2.6868378944504228}}}, 
  {{{-3.0027736217288066, 3.1820802162966078, 10003.187626862506}, 
    {-7.23, 3.3622104584258756, 2.0883960937572126, -3.5941563151807054}}, 
   {{3.718706451724514, 4.572169082215583, 10003.055645870372}, 
    {-7.23, 3.3622107285718323, 2.0883854986586616, 2.689028331810859}}}, 
  {{{-2.794144222439205, 3.450553637525845, 10003.191556998467}, 
    {-7.23, 3.3721244401741424, 2.0880493454710414, -3.5922100879661722}}, 
   {{3.3194037470297824, 4.783212099368622, 10003.071564139265}, 
    {-7.23, 3.372121723485527, 2.0880475026253453, 2.6909776880881853}}}, 
  {{{-2.554274933455588, 3.719133335851194, 10003.194672393594}, 
    {-7.23, 3.3818338328913002, 2.087724645343454, -3.590308792284254}}, 
   {{2.88364856069237, 4.9659333250146585, 10003.08796382791}, 
    {-7.23, 3.3818390875102784, 2.087725352746762, 2.692875381529951}}}, 
  {{{-2.2765737715693275, 3.987419857107816, 10003.196422717998}, 
    {-7.23, 3.390865105812831, 2.087429929294426, -3.5885509865474785}}, 
   {{2.3918841761062755, 5.11854467375192, 10003.104731876194}, 
    {-7.23, 3.390860178783959, 2.0874285812045468, 2.694636590249694}}}, 
  {{{-1.9512067942431137, 4.254942392324154, 10003.19632496075}, 
    {-7.23, 3.3988721989143973, 2.087172931844243, -3.5870038873934296}}, 
   {{1.9057802261876151, 5.2187572158565665, 10003.120612588824}, 
    {-7.23, 3.3988688349690515, 2.0871740536190444, 2.6961831883373755}}}, 
  {{{-3.9719119586651113, 0., 10003.070098222921}, 
    {-7.227, 3.211139619713997, 2.094372086277723, -3.625341048026942}}, 
   {{6.291426874323215, 0.00535528218855729, 10002.864203977537}, 
    {-7.227, 3.211209327233251, 2.0943685146009803, 2.657811040192321}}}, 
  {{{-3.9658358617207687, 0.2606177691600286, 10003.070537430707}, 
    {-7.227, 3.2118029057233373, 2.0937747968659823, -3.625215464021808}}, 
   {{6.271488306591485, 0.4585317447584245, 10002.865120701466}, 
    {-7.227, 3.2118208239628108, 2.0937734943366038, 2.6579662304916494}}}, 
  {{{-3.950068978802747, 0.5216215587500528, 10003.07598909395}, 
    {-7.227, 3.2179568917545436, 2.0931846293266467, -3.6238781743781727}}, 
   {{6.213645568290085, 0.9161321245090074, 10002.872277694676}, 
    {-7.227, 3.2179462228489566, 2.0931753637313872, 2.6593065696123874}}}, 
  {{{-3.923018218689159, 0.7833151631724433, 10003.08419383113}, 
    {-7.227, 3.2273384176075135, 2.0926067832391513, -3.6218448886948886}}, 
   {{6.121131848167702, 1.3524966431246632, 10002.883295608704}, 
    {-7.227, 3.2273544907435885, 2.092607864074572, 2.6613433822357178}}}, 
  {{{-3.883515251838576, 1.045833171364314, 10003.093793838605}, 
    {-7.227, 3.2385884172565613, 2.0920450101344783, -3.6194235752164086}}, 
   {{5.986176311420373, 1.796902159477459, 10002.89676116033}, 
    {-7.227, 3.2385897602809344, 2.0920334004113545, 2.6637660817580544}}}, 
  {{{-3.8306337923530585, 1.3092320154999977, 10003.104035647442}, 
    {-7.227, 3.2509520499535163, 2.091501752423104, -3.616783591612479}}, 
   {{5.824382246369553, 2.2028241148687493, 10002.911723340929}, 
    {-7.227, 3.2509561195917898, 2.091508092550094, 2.666399697294359}}}, 
  {{{-3.76345514876172, 1.5735138490995373, 10003.114402732359}, 
    {-7.227, 3.263910200594651, 2.090978976784681, -3.6140402456426344}}, 
   {{5.6190224426702, 2.6119470464743655, 10002.92785124164}, 
    {-7.227, 3.2638991799480648, 2.0909794451381734, 2.6691427187095003}}}, 
  {{{-3.6810117117493952, 1.8386492139298332, 10003.124556125778}, 
    {-7.227, 3.277121443099775, 2.0904778184846475, -3.6112675386185775}}, 
   {{5.384239538684101, 2.9936054641106202, 10002.944641147187}, 
    {-7.227, 3.2771194969861814, 2.0904820579079924, 2.6719146667686946}}}, 
  {{{-3.5822029085065425, 2.104581889968328, 10003.134246783355}, 
    {-7.227, 3.29033549583101, 2.0899995108469582, -3.608518661292588}}, 
   {{5.110708876770885, 3.3618784774503037, 10002.961955171135}, 
    {-7.227, 3.2903353269350326, 2.0899983240149984, 2.67466752724947}}}, 
  {{{-3.465745579775657, 2.371240537722005, 10003.143310044714}, 
    {-7.227, 3.3033900261114084, 2.0895447857025427, -3.6058263763999627}}, 
   {{4.811131927461319, 3.6993141931763542, 10002.97945935068}, 
    {-7.227, 3.3033825145943356, 2.0895456630182663, 2.677356845296438}}}, 
  {{{-3.330068699480093, 2.638530393859915, 10003.151599807494}, 
    {-7.227, 3.3161452707942285, 2.0891144464530584, -3.6032181016730647}}, 
   {{4.4817824551638665, 4.010874996913977, 10002.997117425977}, 
    {-7.227, 3.316148860378532, 2.089116528166502, 2.6799656269307803}}}, 
  {{{-3.173216856798901, 2.9063362037417444, 10003.158992020453}, 
    {-7.227, 3.328490392153229, 2.0887094021690062, -3.6007145323860077}}, 
   {{4.116546460471747, 4.299469397837862, 10003.014902804045}, 
    {-7.227, 3.3284872649349677, 2.088708095624921, 2.6824718476839617}}}, 
  {{{-2.9926938623705013, 3.174520396777879, 10003.165374793693}, 
    {-7.227, 3.340335386446067, 2.088330046427571, -3.598331162205739}}, 
   {{3.727927238512077, 4.553558885414902, 10003.032593391881}, 
    {-7.227, 3.3403321249163573, 2.0883290947955966, 2.6848549853631276}}}, 
  {{{-2.785361108730241, 3.4430411136084564, 10003.17095190577}, 
    {-7.227, 3.3519305524830085, 2.087971579628354, -3.596009153709195}}, 
   {{3.3000425995851694, 4.780310214282405, 10003.050723635215}, 
    {-7.227, 3.3519383954904303, 2.087966651140931, 2.687170949984392}}}, 
  {{{-2.5462747139174784, 3.711291552190246, 10003.174574797622}, 
    {-7.227, 3.3621513920388715, 2.087653035192958, -3.5939891325730935}}, 
   {{2.8709417762883795, 4.959324360327058, 10003.067601193765}, 
    {-7.227, 3.362153761485489, 2.087653410060225, 2.6891953597428326}}}, 
  {{{-2.269478517111362, 3.979374594771602, 10003.177026490894}, 
    {-7.227, 3.3719007109234003, 2.0873587117321133, -3.5920686324997457}}, 
   {{2.3846449156745226, 5.109907769312965, 10003.085076953954}, 
    {-7.227, 3.371896017766376, 2.0873576548186836, 2.6911183857368552}}}, 
  {{{-1.9450133086752401, 4.2466844115669895, 10003.177503828874}, 
    {-7.227, 3.3805030400409737, 2.087101909120227, -3.5903867285455613}}, 
   {{1.9036725384419815, 5.209125977267485, 10003.101536020755}, 
    {-7.227, 3.3805024251127307, 2.0871034365119217, 2.6927992636276143}}}, 
  {{{-3.930022021080882, 2.869938742811541*^-16, 10003.000598476416}, 
    {-7.2256, 3.1422059885021794, 2.0943703501847004, -3.6406880424551367}}, 
   {{6.254793160537736, 0.0033346556074000493, 10002.791692737535}, 
    {-7.2256, 3.1422197281882656, 2.0943695843753485, 2.6424907909317974}}}, 
  {{{-3.9368118030085517, 0.25916474881239004, 10003.02218957995}, 
    {-7.2256, 3.1638646321477486, 2.093756318341538, -3.635768060263675}}, 
   {{6.246100910467301, 0.45683666641508525, 10002.81469474216}, 
    {-7.2256, 3.1638504589918752, 2.093756931018845, 2.6474140452855965}}}, 
  {{{-3.927822324129612, 0.519385685829101, 10003.038677121598}, 
    {-7.2256, 3.1809729310550843, 2.0931571339736177, -3.631930312229069}}, 
   {{6.1952211741096175, 0.9079155703204838, 10002.833406618834}, 
    {-7.2256, 3.1809751817571486, 2.0931578005404887, 2.6512553804002055}}}, 
  {{{-3.905304044636674, 0.7806276303087862, 10003.054186822288}, 
    {-7.2256, 3.1976060792600562, 2.0925745458994163, -3.628242495011525}}, 
   {{6.105022472316311, 1.3518310770734556, 10002.852072811305}, 
    {-7.2256, 3.197624532627085, 2.092575562038348, 2.654946459427122}}}, 
  {{{-3.8690117321691053, 1.042872652808929, 10003.068898980458}, 
    {-7.2256, 3.213934014068862, 2.092010246284275, -3.62466304212218}}, 
   {{5.977352648145991, 1.7830913955244725, 10002.870809774362}, 
    {-7.2256, 3.2139253916363937, 2.092014545396902, 2.658518984411033}}}, 
  {{{-3.8184748348427844, 1.306092586170362, 10003.082817437291}, 
    {-7.2256, 3.229952338617309, 2.091465647055234, -3.6211899123193385}}, 
   {{5.813727072477659, 2.199434632057565, 10002.889691221631}, 
    {-7.2256, 3.2299589718961506, 2.0914747582496527, 2.661992702643451}}}, 
  {{{-3.753066096859449, 1.5702466434264162, 10003.095907204146}, 
    {-7.2256, 3.245619296644127, 2.0909422137712927, -3.617829412734467}}, 
   {{5.610700812909785, 2.6070674431631655, 10002.908680517554}, 
    {-7.2256, 3.2456274464441663, 2.090946610892479, 2.6653551070481973}}}, 
  {{{-3.67199980232376, 1.8352820729531325, 10003.10812831487}, 
    {-7.2256, 3.260889739889477, 2.090440726030331, -3.61458770988852}}, 
   {{5.3707966636851125, 2.997861923060716, 10002.92771394355}, 
    {-7.2256, 3.2608861138815377, 2.090438589261533, 2.668598323861998}}}, 
  {{{-3.574295781917205, 2.1011309370040196, 10003.119428683049}, 
    {-7.2256, 3.2757089531032966, 2.0899623461317614, -3.6114735150831323}}, 
   {{5.1024647823410545, 3.359682125780462, 10002.946656334028}, 
    {-7.2256, 3.275701967085386, 2.089961530411846, 2.671711136596082}}}, 
  {{{-3.4587485014491337, 2.3677146871437724, 10003.12976973912}, 
    {-7.2256, 3.290039393477752, 2.0895076954840412, -3.6084910083176633}}, 
   {{4.802012624215044, 3.6984677214407924, 10002.96554933938}, 
    {-7.2256, 3.290039872268487, 2.0895072293598793, 2.674694793319232}}}, 
  {{{-3.323840055196226, 2.634934284405938, 10003.139090364464}, 
    {-7.2256, 3.303826015074201, 2.089077525356563, -3.605648296916631}}, 
   {{4.474852033887087, 4.008190698387365, 10002.98426933074}, 
    {-7.2256, 3.3038299952663177, 2.0890798622243736, 2.6775352209933216}}}, 
  {{{-3.1676509283530248, 2.9026707461232806, 10003.147322452907}, 
    {-7.2256, 3.317012963588537, 2.0886727210612697, -3.6029534517497277}}, 
   {{4.117386473160613, 4.29146855401659, 10003.002847590853}, 
    {-7.2256, 3.3170195381982723, 2.0886756347444018, 2.680229425125837}}}, 
  {{{-2.987782407875021, 3.1708368059062684, 10003.154539799616}, 
    {-7.2256, 3.329699830766777, 2.0882915555780897, -3.600379796776133}}, 
   {{3.7215868785791946, 4.550695142648944, 10003.021539096033}, 
    {-7.2256, 3.32970427126183, 2.0882902041107974, 2.682802150865847}}}, 
  {{{-2.780847611425144, 3.439180551445746, 10003.160412418492}, 
    {-7.2256, 3.3415865121089, 2.0879381741550627, -3.597989399112979}}, 
   {{3.2992315793152036, 4.774633132533912, 10003.039913109218}, 
    {-7.2256, 3.341589862063116, 2.087935056486474, 2.6851934003060594}}}, 
  {{{-2.5423918709528337, 3.707485604819287, 10003.164830228783}, 
    {-7.2256, 3.3526186384406143, 2.0876137826900703, -3.595788589476598}}, 
   {{2.860946063125531, 4.957455297420716, 10003.057793303393}, 
    {-7.2256, 3.352625716359935, 2.0876128495629818, 2.6873921828482334}}}, 
  {{{-2.2660330048753474, 3.9754677511220056, 10003.167618969072}, 
    {-7.2256, 3.362710738697855, 2.0873206441980074, -3.593790056279011}}, 
   {{2.383143390798785, 5.105220095025641, 10003.075515985476}, 
    {-7.2256, 3.3627139334808223, 2.0873196648583923, 2.6893933439608175}}}, 
  {{{-1.9419254873693104, 4.2425673164924165, 10003.168150824906}, 
    {-7.2256, 3.3713679386059874, 2.087070102637855, -3.5920915481350426}}, 
   {{1.9218411725918056, 5.201447850100844, 10003.091728946898}, 
    {-7.2256, 3.3713692642676114, 2.087073388029872, 2.6910935468062283}}}, 
  {{{-3.524334858574943, 2.0793262024320387, 10003.026671831789}, 
    {-7.22, 3.184176362651671, 2.089718417749132, -3.6308493214478923}}, 
   {{5.049906790608935, 3.3464223410868508, 10002.850894277393}, 
    {-7.22, 3.1841929611405058, 2.0897192175438177, 2.6523389348833777}}}, 
  {{{-3.420722918058315, 2.34855347171505, 10003.056726746929}, 
    {-7.22, 3.218038043538043, 2.0892999773509584, -3.623405887721295}}, 
   {{4.759146998933782, 3.6870940460674952, 10002.890318268384}, 
    {-7.22, 3.218025843186388, 2.0892993206793355, 2.659777534347081}}}, 
  {{{-3.292411425046936, 2.616788956328984, 10003.076365279057}, 
    {-7.22, 3.242070704960027, 2.088885786712017, -3.618225627657266}}, 
   {{4.435084490666461, 3.9986235411515616, 10002.91988900871}, 
    {-7.22, 3.2420732337507587, 2.088885696274211, 2.6649583449611476}}}, 
  {{{-3.140781666588448, 2.8849759192502473, 10003.091301535704}, 
    {-7.22, 3.26192767475877, 2.088491351075468, -3.614010067315506}}, 
   {{4.086941066317192, 4.276963032526832, 10002.945428425935}, 
    {-7.22, 3.261928940980387, 2.0884957856219133, 2.669170092574804}}}, 
  {{{-2.9644020950784, 3.1533015713088, 10003.103273344414}, 
    {-7.22, 3.27935291758342, 2.088119651484837, -3.610356060059993}}, 
   {{3.693038232932337, 4.5360890573270005, 10002.969168182326}, 
    {-7.22, 3.279352948647452, 2.0881188260329653, 2.672830435966951}}}, 
  {{{-2.7604107146711483, 3.421700113329034, 10003.112872383146}, 
    {-7.22, 3.294966638107895, 2.0877722858100167, -3.607116728631243}}, 
   {{3.277852819746106, 4.757014574353971, 10002.99143224825}, 
    {-7.22, 3.2949695213091665, 2.0877708812018807, 2.676069281165441}}}, 
  {{{-2.5244824329548825, 3.6899308442780208, 10003.12014699322}, 
    {-7.22, 3.3088662833654365, 2.0874532826267798, -3.6042626407476983}}, 
   {{2.843920123525584, 4.938599310705677, 10003.012334473777}, 
    {-7.22, 3.308871560126761, 2.0874540492944846, 2.6789215698077147}}}, 
  {{{-2.2504471915170257, 3.9577950999248097, 10003.125282399928}, 
    {-7.22, 3.3213271891416203, 2.087162929219393, -3.6017254598039505}}, 
   {{2.358953008747664, 5.088246355944078, 10003.032739075728}, 
    {-7.22, 3.321322450923069, 2.087161886339554, 2.681461416860097}}}, 
  {{{-1.9280025685202988, 4.224003424693732, 10003.126187537726}, 
    {-7.22, 3.330357625402539, 2.0869415921988375, -3.5999218048184365}}, 
   {{2.0213819103072916, 5.16296681889648, 10003.04738760773}, 
    {-7.22, 3.330352272052885, 2.08695592165893, 2.683268194832749}}}, 
  {{{-3.7682418864043257, 1.348520371914068, 10003.018831552497}, 
    {-7.223, 3.167150153649947, 2.091237148623325, -3.6348560378504606}}, 
   {{5.733279143193865, 2.2898169201899523, 10002.82434344418}, 
    {-7.223, 3.167152032538193, 2.0912315970947515, 2.64833228773883}}}, 
  {{{-3.7259311196745513, 1.561713087888099, 10003.047883512554}, 
    {-7.223, 3.198132963497285, 2.0908438023835054, -3.6279564109444804}}, 
   {{5.582394148673487, 2.605660297942738, 10002.858920980227}, 
    {-7.223, 3.1981401651665493, 2.0908458149862574, 2.6552293194929333}}}, 
  {{{-3.6508949882739614, 1.8273966314960128, 10003.069839940357}, 
    {-7.223, 3.2230631167623, 2.09035215612069, -3.622510282106496}}, 
   {{5.342461479670329, 3.003244552171392, 10002.888196655647}, 
    {-7.223, 3.2230500912701783, 2.090339694823924, 2.6606805044237967}}}, 
  {{{-3.5568375512921966, 2.093511540495534, 10003.08684501758}, 
    {-7.223, 3.2435503531778527, 2.089878920734558, -3.618103550612487}}, 
   {{5.090124638052598, 3.3478933932521913, 10002.91295292608}, 
    {-7.223, 3.243563163094933, 2.089886087803215, 2.6650787751450875}}}, 
  {{{-3.443860502405985, 2.3602125758931325, 10003.101062432825}, 
    {-7.223, 3.2617379208303237, 2.0894276364704565, -3.6142420897785987}}, 
   {{4.784308265824069, 3.694942840188287, 10002.936010924494}, 
    {-7.223, 3.261740161377622, 2.0894261538684216, 2.668944998469794}}}, 
  {{{-3.310913746595638, 2.62747127665576, 10003.113212939565}, 
    {-7.223, 3.278344870085249, 2.0889999321104895, -3.6107570785006495}}, 
   {{4.4546107075640915, 4.00751119762201, 10002.957766340121}, 
    {-7.223, 3.278341214113623, 2.0889983667059098, 2.6724292179180877}}}, 
  {{{-3.156308288829406, 2.895201019399405, 10003.123610124509}, 
    {-7.223, 3.2936938784331997, 2.0885968966869615, -3.607570122728039}}, 
   {{4.0983301610875795, 4.289673745253756, 10002.978639372493}, 
    {-7.223, 3.2936948410604936, 2.0885969296497358, 2.675615299761467}}}, 
  {{{-2.977743327379698, 3.1633074955347733, 10003.13247430855}, 
    {-7.223, 3.3080277753630662, 2.088218393508512, -3.6046214920102657}}, 
   {{3.7051556767239084, 4.5468070684978965, 10002.999062721334}, 
    {-7.223, 3.3080267596144446, 2.088215491795482, 2.6785641384763097}}}, 
  {{{-2.7719418874012076, 3.431563154364435, 10003.139654470326}, 
    {-7.223, 3.321226093303975, 2.08786739344831, -3.6019323477199405}}, 
   {{3.292406863864511, 4.765821293366139, 10003.018705810471}, 
    {-7.223, 3.321227695085521, 2.08786584387621, 2.68125188293427}}}, 
  {{{-1.1094525865518812, -3.791002903884083, 10001.793880413079}, 
    {-8., 2.057910779806629, 2.1123173145161136, -4.13461415044018}}, 
   {{0.638875328302286, -4.419079698878584, 10001.735138422331}, 
    {-8., 2.057910486304203, 2.112317528550644, 2.148571400464864}}}, 
  {{{-1.4347334010986483, -3.5663112014648637, 10001.808279026016}, 
    {-8., 2.058814012418561, 2.1118394512978744, -4.133977853842096}}, 
   {{1.1130995629692673, -4.455056644634801, 10001.723054394688}, 
    {-8., 2.0588142298899905, 2.1118392103954378, 2.1492070657745725}}}, 
  {{{-1.7070427304706037, -3.341632357673987, 10001.82151468412}, 
    {-8., 2.0599068400113767, 2.1112430471743, -4.13320926462794}}, 
   {{1.5648551496933711, -4.441265844844988, 10001.71264704787}, 
    {-8., 2.0599073826651444, 2.1112425292704886, 2.1499757233283883}}}, 
  {{{-1.940082200719871, -3.117104039867999, 10001.833830544068}, 
    {-8., 2.061134098251696, 2.1105469230737914, -4.132347715030424}}, 
   {{2.0013930925708703, -4.383053781838923, 10001.703465433731}, 
    {-8., 2.0611343721256397, 2.1105461930294473, 2.150836347532179}}}, 
  {{{-2.1420630955287043, -2.8928043900131915, 10001.845347082384}, 
    {-8., 2.062454498983251, 2.1097624543220688, -4.13142287896295}}, 
   {{2.428244155154076, -4.281790140629124, 10001.69519355151}, 
    {-8., 2.062457084524119, 2.109757570325953, 2.151757490903256}}}, 
  {{{-2.3183699358644585, -2.668777451898344, 10001.85612085142}, 
    {-8., 2.063833016048304, 2.1088979288400114, -4.130459516460202}}, 
   {{2.8243925523105196, -4.145884411551136, 10001.688173699366}, 
    {-8., 2.0638263409116107, 2.108904329833303, 2.15272466289877}}}, 
  {{{-2.472755597784019, -2.445045498469192, 10001.866172306556}, 
    {-8., 2.0652382912312475, 2.107959551722205, -4.129479812286679}}, 
   {{3.218513716794335, -3.966392602923535, 10001.681618899285}, 
    {-8., 2.0652394857079934, 2.107960539397802, 2.1537088825502178}}}, 
  {{{-2.607950868151981, -2.2216154695559998, 10001.875497885525}, 
    {-8., 2.0666405791344173, 2.1069527868694253, -4.128504510850121}}, 
   {{3.596254302505546, -3.7471003168635666, 10001.67573156148}, 
    {-8., 2.0666494508700954, 2.1069435455089427, 2.154683846560244}}}, 
  {{{-2.726005817475718, -1.9984832600508045, 10001.88408006677}, 
    {-8., 2.068011628062259, 2.105882569952794, -4.12755321345201}}, 
   {{3.944515512346105, -3.496430662873065, 10001.670662348342}, 
    {-8., 2.0680131478474544, 2.1058801285155937, 2.1556319208122567}}}, 
  {{{-2.828493790553388, -1.7756362628255917, 10001.891891078823}, 
    {-8., 2.069324141577951, 2.1047537469173423, -4.1266446833904675}}, 
   {{4.270964143750986, -3.2093321307678133, 10001.666169567843}, 
    {-8., 2.0693268344758287, 2.1047518060951322, 2.1565429255701285}}}, 
  {{{-2.9166401559402395, -1.5530552664732, 10001.898897382001}, 
    {-8., 2.0705517909682345, 2.103571354415542, -4.125796782079616}}, 
   {{4.569841698468497, -2.889270687707773, 10001.662255575193}, 
    {-8., 2.0705539626127067, 2.1035706941598646, 2.157391166582017}}}, 
  {{{-2.991407203995145, -1.3307160029831995, 10001.905062627342}, 
    {-8., 2.0716697692275177, 2.1023406469354873, -4.125026239082443}}, 
   {{4.834953728226844, -2.542667197861083, 10001.65894689767}, 
    {-8., 2.0716664230164965, 2.1023537969843624, 2.158162243832242}}}, 
  {{{-3.053551373158795, -1.1085901976219996, 10001.910349409418}, 
    {-8., 2.072654859763996, 2.1010673428120707, -4.124348648731259}}, 
   {{5.073839353785553, -2.155603341835795, 10001.656032263034}, 
    {-8., 2.0726593535631936, 2.1010553398335015, 2.1588370481317964}}}, 
  {{{-3.103663402269885, -0.8866465791635637, 10001.914722660604}, 
    {-8., 2.073486327517604, 2.099757472681939, -4.123777751755391}}, 
   {{5.264767197194817, -1.7636257383674463, 10001.653826317723}, 
    {-8., 2.073484425394359, 2.0997782895194015, 2.1594128024252814}}}, 
  {{{-3.142196119086842, -0.6648515505234202, 10001.918150455578}, 
    {-8., 2.0741461329510584, 2.0984175604561726, -4.123325519217458}}, 
   {{5.423781575704559, -1.3320462617889177, 10001.651973848047}, 
    {-8., 2.074146701240945, 2.0984124503390067, 2.15985915242925}}}, 
  {{{-3.1694843944232938, -0.4431698562190776, 10001.920606374908}, 
    {-8., 2.074619728312106, 2.0970544846391426, -4.1230014952271254}}, 
   {{5.536755213037965, -0.8911528110567463, 10001.650700637963}, 
    {-8., 2.074627836875872, 2.097041236028865, 2.1601922245145957}}}, 
  {{{-3.1857585379224975, -0.2215650565311998, 10001.922070120469}, 
    {-8., 2.0748962386743064, 2.0956754471085195, -4.122812910040824}}, 
   {{5.6028670235526965, -0.4566322454346869, 10001.649951577234}, 
    {-8., 2.074903782710194, 2.0957063524276105, 2.1603848700557373}}}, 
  {{{-1.5803971996419983, -3.7605295995226635, 10002.162629465478}, 
    {-7.5, 2.397145403397639, 2.107790148759958, -3.8984266890443036}}, 
   {{1.220900224987727, -4.684927416499292, 10002.082441178833}, 
    {-7.5, 2.397167563764384, 2.1077987522459742, 2.384756526100295}}}, 
  {{{-1.8693809538387052, -3.525706600807723, 10002.175991947674}, 
    {-7.5, 2.3994995519285824, 2.1072289658568755, -3.897406541024849}}, 
   {{1.8312822976133458, -4.640343622194904, 10002.071320433217}, 
    {-7.5, 2.399505332489334, 2.1072255535461295, 2.3857755537910674}}}, 
  {{{-2.1170114035553604, -3.2905293471774404, 10002.188127359354}, 
    {-7.5, 2.401747660077453, 2.106661128445306, -3.8964080127888567}}, 
   {{2.2709779918329374, -4.557066836026311, 10002.064617303515}, 
    {-7.5, 2.4017471200132663, 2.106661285292298, 2.3867770947907703}}}, 
  {{{-2.332015349644328, -3.055277619837036, 10002.199557805368}, 
    {-7.5, 2.404134680299452, 2.106030758311018, -3.8953505701994002}}, 
   {{2.7022049486057185, -4.431140327362689, 10002.058677463108}, 
    {-7.5, 2.40413356289924, 2.106031476540795, 2.387835036545499}}}, 
  {{{-2.520016025619295, -2.820012019214471, 10002.210314333393}, 
    {-7.5, 2.406601279231376, 2.1053445478578925, -3.8942609550642993}}, 
   {{3.1159843867624106, -4.265556026992599, 10002.053546989493}, 
    {-7.5, 2.406601035281032, 2.1053447333865765, 2.3889244264160454}}}, 
  {{{-2.684922814726863, -2.584768807759591, 10002.220397990235}, 
    {-7.5, 2.409094576098903, 2.1046076846967816, -3.8931627151035126}}, 
   {{3.49933087161382, -4.068425664264513, 10002.049336866814}, 
    {-7.5, 2.4090845064389588, 2.1046182251707792, 2.3900281449432086}}}, 
  {{{-2.8295711053678927, -2.3495679731704753, 10002.22978961128}, 
    {-7.5, 2.41156458276265, 2.1038247757374564, -3.892077865861103}}, 
   {{3.879400129075516, -3.824804799991831, 10002.045404832967}, 
    {-7.5, 2.4115641211102083, 2.103825315936106, 2.391107671744793}}}, 
  {{{-2.956082068589124, -2.1144194330032797, 10002.238459149205}, 
    {-7.5, 2.413964453628809, 2.102999858262667, -3.8910267877851514}}, 
   {{4.223548947670785, -3.5547732472090843, 10002.042248694468}, 
    {-7.5, 2.4139607226734547, 2.103005025144355, 2.3921605849153966}}}, 
  {{{-3.0660766995109867, -1.8793259451233058, 10002.246368757435}, 
    {-7.5, 2.416249184406817, 2.1021368162888447, -3.8900288588955334}}, 
   {{4.547038887208768, -3.2472837024593715, 10002.039479777386}, 
    {-7.5, 2.416250151939394, 2.102135864650347, 2.393156405799371}}}, 
  {{{-3.160812424763554, -1.6442859272463792, 10002.253477049355}, 
    {-7.5, 2.4183764146646225, 2.1012394640879934, -3.8891020979701185}}, 
   {{4.832426025455081, -2.9196703749055324, 10002.037299067317}, 
    {-7.5, 2.4183701603007877, 2.1012528400034176, 2.394087789151129}}}, 
  {{{-3.2412715238033716, -1.4092946962910398, 10002.25974057674}, 
    {-7.5, 2.4203059718208024, 2.100311635422041, -3.8882634751610445}}, 
   {{5.099532608657798, -2.546335182289059, 10002.035261909168}, 
    {-7.5, 2.420299905125158, 2.1003017487140934, 2.3949117823178576}}}, 
  {{{-3.3082229351445145, -1.1743461121768881, 10002.265117394007}, 
    {-7.5, 2.4220012601367715, 2.099357244587252, -3.887528268711639}}, 
   {{5.315261108017603, -2.175160507004688, 10002.033887393434}, 
    {-7.5, 2.421995642347731, 2.0993792402872278, 2.395663202102399}}}, 
  {{{-3.362264001471198, -0.9394332054319972, 10002.269567903775}, 
    {-7.5, 2.423429252752481, 2.0983803588866774, -3.8869101406123763}}, 
   {{5.510077921374462, -1.7513678105536272, 10002.032570910116}, 
    {-7.5, 2.4234496210570193, 2.0983658219456407, 2.3962843814008306}}}, 
  {{{-3.403740117107515, -0.7045320960509843, 10002.272842180673}, 
    {-7.5, 2.4243948884280777, 2.097391893939228, -3.8864549627811646}}, 
   {{5.653079214955041, -1.34041080143405, 10002.031563328954}, 
    {-7.5, 2.4244734938020733, 2.097406819916018, 2.396708259616354}}}, 
  {{{-3.433319307444994, -0.46968626267632096, 10002.275557001118}, 
    {-7.5, 2.425376093964276, 2.096376010940519, -3.8860693766594467}}, 
   {{5.764307215315764, -0.883538189197348, 10002.030966916844}, 
    {-7.5, 2.4253813869932124, 2.096352108995105, 2.3971155723765305}}}, 
  {{{-3.4508532394360056, -0.23483639115636765, 10002.2769556912}, 
    {-7.5, 2.4257855627315057, 2.0953581172184768, -3.8858769653852194}}, 
   {{5.826727826994383, -0.4461394968327356, 10002.030542877575}, 
    {-7.5, 2.4258293656239323, 2.09535640139816, 2.3973041763154477}}}, 
  {{{-1.3350142200705453, -4.154962071465782, 10002.446399966168}, 
    {-7.3, 2.6810305252510704, 2.1056777143040244, -3.7730230373200513}}, 
   {{0.9850849051256535, -4.860386659485879, 10002.387552183807}, 
    {-7.3, 2.6810309793792046, 2.105678470916361, 2.510162293649487}}}, 
  {{{-1.6946133662239944, -3.9128178216319913, 10002.460985293692}, 
    {-7.3, 2.684339172302363, 2.1053116182941842, -3.7719248450739387}}, 
   {{1.5045511466857224, -4.854031887808097, 10002.38020058799}, 
    {-7.3, 2.684338761946353, 2.1053134225154033, 2.511261074636528}}}, 
  {{{-1.996719455255824, -3.6700948895534413, 10002.474927066145}, 
    {-7.3, 2.688218095774885, 2.1048726454130287, -3.770643929177396}}, 
   {{2.0062301731131904, -4.794274692529242, 10002.374430849204}, 
    {-7.3, 2.6882175381720232, 2.1048735362832502, 2.5125415041367853}}}, 
  {{{-2.2561671510252443, -3.426929262409517, 10002.488236151494}, 
    {-7.3, 2.692427146694163, 2.1043809384717256, -3.769257536000438}}, 
   {{2.460966793611822, -4.693059510177959, 10002.37042855311}, 
    {-7.3, 2.692419500047029, 2.104385213753663, 2.5139309286198617}}}, 
  {{{-2.4818428632152747, -3.1834306662943312, 10002.500966563468}, 
    {-7.3, 2.696867301406997, 2.103842266588266, -3.767799911274027}}, 
   {{2.916287635199205, -4.543594572150063, 10002.367049173392}, 
    {-7.3, 2.6968736335319305, 2.10384092937063, 2.515383121843173}}}, 
  {{{-2.67953249513131, -2.939649371348483, 10002.513082682386}, 
    {-7.3, 2.7014175108975897, 2.1032637786070056, -3.7663098887757775}}, 
   {{3.321629354791207, -4.3663543045676025, 10002.365020087349}, 
    {-7.3, 2.7014188005793254, 2.103270149587882, 2.516875530545837}}}, 
  {{{-2.853321532928475, -2.6956682507858396, 10002.524702807348}, 
    {-7.3, 2.7061190966096746, 2.102640603558243, -3.7647844317519428}}, 
   {{3.733056110850553, -4.137899530529641, 10002.363299694258}, 
    {-7.3, 2.7061271387299404, 2.1026355851391862, 2.5183979512376484}}}, 
  {{{-3.0060270127467783, -2.4514448387957746, 10002.535580209538}, 
    {-7.3, 2.710720128925522, 2.1019887518743836, -3.7632936729926527}}, 
   {{4.089516658366567, -3.894213416624087, 10002.362620463917}, 
    {-7.3, 2.710714537717231, 2.1019982527684995, 2.5198990441848887}}}, 
  {{{-3.139764529950729, -2.2069776240625507, 10002.545571309996}, 
    {-7.3, 2.715066500732024, 2.101314415267215, -3.761880238386945}}, 
   {{4.4389957826146915, -3.604926911726871, 10002.361944444001}, 
    {-7.3, 2.715093903239994, 2.1013191305514254, 2.5212988899446636}}}, 
  {{{-3.2563928024599758, -1.9623867020502344, 10002.555052249727}, 
    {-7.3, 2.719462828819955, 2.1005998778307204, -3.7604778852686227}}, 
   {{4.755584415172428, -3.2892860437041604, 10002.36194819757}, 
    {-7.3, 2.719456944765911, 2.1006078565124326, 2.5227110462787623}}}, 
  {{{-3.356953267896696, -1.7175704931386402, 10002.563501655304}, 
    {-7.3, 2.723442265977112, 2.099869377703386, -3.7592034583093663}}, 
   {{5.046616534659117, -2.9393781515036546, 10002.36199586382}, 
    {-7.3, 2.7234321615995976, 2.099869793368219, 2.523977583667673}}}, 
  {{{-3.4424980184945104, -1.472577501230467, 10002.570996976296}, 
    {-7.3, 2.7270599209190363, 2.0991187794257136, -3.7580488620162322}}, 
   {{5.299013762544719, -2.5714362077077118, 10002.362332619048}, 
    {-7.3, 2.7270598831956185, 2.099122487752458, 2.5251384806739083}}}, 
  {{{-3.513784853962547, -1.22742197139, 10002.57746679642}, 
    {-7.3, 2.7302448679339215, 2.098351093981845, -3.7570354892474755}}, 
   {{5.519280602072721, -2.176622371748893, 10002.362703500268}, 
    {-7.3, 2.730248499909973, 2.0983513245001957, 2.5261515006615944}}}, 
  {{{-3.5710553386506554, -0.9820525586655856, 10002.582220042077}, 
    {-7.3, 2.7323832872329947, 2.097582033040656, -3.7563050769867194}}, 
   {{5.698794352000619, -1.7707339779155786, 10002.362640019752}, 
    {-7.3, 2.7325348486220373, 2.0975906808869778, 2.526838604609828}}}, 
  {{{-3.615778679925519, -0.7367018491677577, 10002.587079219635}, 
    {-7.3, 2.735072319366988, 2.096775799255562, -3.7555051043120082}}, 
   {{5.844237387015077, -1.339363191753662, 10002.363485168047}, 
    {-7.3, 2.73507543345194, 2.0967808313209684, 2.5276828158676286}}}, 
  {{{-3.647250147404927, -0.49118712107731094, 10002.590117943937}, 
    {-7.3, 2.73661530180166, 2.095973756596897, -3.7550174236435114}}, 
   {{5.947651774705006, -0.9012946518792133, 10002.363755274559}, 
    {-7.3, 2.7366134307427505, 2.0959823650029796, 2.5281685301535504}}}, 
  {{{-3.665913532024171, -0.24560287230906053, 10002.591715732276}, 
    {-7.3, 2.737342745071761, 2.0951668638486725, -3.754770044988932}}, 
   {{6.0106389982107675, -0.45055491924984725, 10002.363736976258}, 
    {-7.3, 2.737403044547014, 2.0951706474476275, 2.5284032096251865}}}, 
  {{{-1.3788237044523497, -4.225651679530115, 10002.583612737923}, 
    {-7.25, 2.813352137231518, 2.104753507774686, -3.7278389462318766}}, 
   {{1.0832950087701152, -4.943069992935753, 10002.524366781601}, 
    {-7.25, 2.8133522800025936, 2.1047530988755945, 2.5553461272208766}}}, 
  {{{-1.7453729220532652, -3.9804972294043526, 10002.599279838047}, 
    {-7.25, 2.8181079859047578, 2.10441335153267, -3.7264326038415496}}, 
   {{1.558922791609525, -4.9303647767902845, 10002.519961337843}, 
    {-7.25, 2.818105906062455, 2.104417080059765, 2.556754407391236}}}, 
  {{{-2.0538065052686276, -3.734825519874664, 10002.614908834692}, 
    {-7.25, 2.823977726725335, 2.1039904324427394, -3.724713465154361}}, 
   {{2.091883331217357, -4.860539318433939, 10002.516127035187}, 
    {-7.25, 2.8239828236109745, 2.1039906442479674, 2.5584700019630975}}}, 
  {{{-2.319056832069501, -3.48857347990952, 10002.630065267565}, 
    {-7.25, 2.830326678954752, 2.1035230431762733, -3.7228604719121203}}, 
   {{2.549169746145765, -4.752501614761077, 10002.514717846372}, 
    {-7.25, 2.8303247590031835, 2.103526863969725, 2.5603263749179725}}}, 
  {{{-2.5501588819559693, -3.2418638987146777, 10002.644844349255}, 
    {-7.25, 2.8370916301858093, 2.1030129752357225, -3.7208967628265373}}, 
   {{2.994958782663003, -4.600968377707953, 10002.514313488537}, 
    {-7.25, 2.8370901093399516, 2.103018110113481, 2.5622900845235344}}}, 
  {{{-2.752897597470316, -2.9946731981027366, 10002.659017919392}, 
    {-7.25, 2.8439755792622576, 2.102473282119982, -3.718903030606366}}, 
   {{3.415790626587974, -4.411834190239637, 10002.514769222964}, 
    {-7.25, 2.843988342284601, 2.1024804115764333, 2.564275255574862}}}, 
  {{{-2.9314343509307834, -2.747109663773885, 10002.672770409461}, 
    {-7.25, 2.8510815806268903, 2.101897211176531, -3.7168597887847503}}, 
   {{3.8140629398308254, -4.18618467728993, 10002.516098354547}, 
    {-7.25, 2.8511145403623392, 2.101905501437716, 2.566316368978068}}}, 
  {{{-3.088865876369292, -2.4992718790075954, 10002.686370205533}, 
    {-7.25, 2.8586115261258964, 2.1012779037882665, -3.7147265823228914}}, 
   {{4.196248339342817, -3.9197346779322433, 10002.518314901163}, 
    {-7.25, 2.858612858973832, 2.1012800323020406, 2.56845976188783}}}, 
  {{{-3.2266757914610977, -2.2507724920561936, 10002.698335279982}, 
    {-7.25, 2.865189864949185, 2.100664132581373, -3.712836468082477}}, 
   {{4.527997849760618, -3.6401431818526198, 10002.520511155064}, 
    {-7.25, 2.8652525816141696, 2.1006824197438045, 2.57033346623317}}}, 
  {{{-3.3475261596809442, -2.0021605599359997, 10002.710631087713}, 
    {-7.25, 2.872580777825946, 2.0999957444686164, -3.710778481196891}}, 
   {{4.860109791877552, -3.3038895952851908, 10002.523616707547}, 
    {-7.25, 2.872581684082785, 2.099996409825971, 2.572407675783575}}}, 
  {{{-3.451762034915488, -1.752994116402237, 10002.721376123654}, 
    {-7.25, 2.879050825561855, 2.0993270132327115, -3.708964633240748}}, 
   {{5.148473644176104, -2.9509413311984662, 10002.526519891337}, 
    {-7.25, 2.8790560163075223, 2.099322651079758, 2.5742196150788557}}}, 
  {{{-3.5406227269899917, -1.5034362944375383, 10002.731030585706}, 
    {-7.25, 2.885003419888628, 2.0986434151254043, -3.7073042436001407}}, 
   {{5.3951974090281904, -2.58614047079078, 10002.529528705894}, 
    {-7.25, 2.8849964184266867, 2.098652847757639, 2.5758838049451787}}}, 
  {{{-3.614822207808416, -1.253509703975994, 10002.739462131447}, 
    {-7.25, 2.8903041158208262, 2.0979476163042503, -3.705832371045162}}, 
   {{5.6171892154578575, -2.1829639870886997, 10002.532235452287}, 
    {-7.25, 2.8903081601266956, 2.0979461019729264, 2.577353632440006}}}, 
  {{{-3.674898107156813, -1.0032493750254226, 10002.74654502933}, 
    {-7.25, 2.894826381973233, 2.0972420116767894, -3.704581605160756}}, 
   {{5.793163074166715, -1.7810548261529258, 10002.534764088654}, 
    {-7.25, 2.8948236290968326, 2.0972598686595325, 2.578609000365442}}}, 
  {{{-3.721246915324497, -0.7527031229424674, 10002.752165033948}, 
    {-7.25, 2.8984558024669664, 2.0965287375285246, -3.7035811176461784}}, 
   {{5.939457977519167, -1.3414035994959506, 10002.536743140294}, 
    {-7.25, 2.898459330142516, 2.0965312000199146, 2.579606003125454}}}, 
  {{{-3.7541508647722557, -0.5019310474205612, 10002.75622511309}, 
    {-7.25, 2.9010954952584758, 2.095809800065818, -3.702855329627107}}, 
   {{6.041972639515331, -0.9011954227304504, 10002.538243090994}, 
    {-7.25, 2.9010962967846807, 2.0958139728379903, 2.580330938043852}}}, 
  {{{-3.773557322736946, -0.25099180222246337, 10002.758235204683}, 
    {-7.25, 2.9022851088812223, 2.0950882502759707, -3.702509787302359}}, 
   {{6.1037648637040585, -0.4526583347229282, 10002.538758914216}, 
    {-7.25, 2.902351892426915, 2.0950931557898125, 2.580657589849464}}}, 
  {{{-1.3905337195666105, -4.244546592139457, 10002.620848002114}, 
    {-7.24, 2.8493373729555076, 2.1045316914530936, -3.716645431221074}}, 
   {{1.0745858758345468, -4.964312923075858, 10002.562257705293}, 
    {-7.24, 2.849339102051564, 2.1045322411697738, 2.5665392949202688}}}, 
  {{{-1.7590699216832124, -3.9987598955776154, 10002.637197960117}, 
    {-7.24, 2.854847333361067, 2.1041895296670154, -3.715066711740981}}, 
   {{1.5953856548748293, -4.94899939873908, 10002.557842259577}, 
    {-7.24, 2.854856771985198, 2.104191495453129, 2.5681152856151424}}}, 
  {{{-2.069308246587652, -3.7524028423397753, 10002.653543827908}, 
    {-7.24, 2.8615141142195197, 2.1037733199545703, -3.7131714204735946}}, 
   {{2.1012549010454493, -4.881098810430779, 10002.555500001617}, 
    {-7.24, 2.8615252376445346, 2.10377565436847, 2.5700101685112795}}}, 
  {{{-2.3360419629701505, -3.505222238276871, 10002.668960715166}, 
    {-7.24, 2.8682545636823695, 2.103336639642602, -3.7112467372480276}}, 
   {{2.520008339807782, -4.784021001201317, 10002.555288041822}, 
    {-7.24, 2.868282391698276, 2.1033539783278288, 2.5719303362727794}}}, 
  {{{-2.5690517813999065, -3.258023698490074, 10002.685324410711}, 
    {-7.24, 2.8766103515063293, 2.1028080814567636, -3.7089132418505497}}, 
   {{3.024412140674788, -4.613633193939812, 10002.555597400247}, 
    {-7.24, 2.876635864582337, 2.102811075591757, 2.5742623400638194}}}, 
  {{{-2.773532251797718, -3.0101491888482883, 10002.700824018511}, 
    {-7.24, 2.884859477746893, 2.102266485565274, -3.706610570914113}}, 
   {{3.4358898874919364, -4.427843771638693, 10002.557738994898}, 
    {-7.24, 2.884875536726705, 2.1022770695690425, 2.5765708432741077}}}, 
  {{{-2.953765387162802, -2.761815829632968, 10002.715928367086}, 
    {-7.24, 2.893362255261792, 2.101693895465911, -3.704253970326161}}, 
   {{3.84325763625115, -4.196063099490117, 10002.560453208664}, 
    {-7.24, 2.8933838573392294, 2.1017014531820792, 2.578924385585922}}}, 
  {{{-3.112644129864485, -2.513000260063904, 10002.730481579249}, 
    {-7.24, 2.9019331263670036, 2.1010960995105394, -3.7018939717283277}}, 
   {{4.221534680088181, -3.931149493550887, 10002.563910531971}, 
    {-7.24, 2.9019612047383228, 2.1011009832800385, 2.581281775303979}}}, 
  {{{-3.252494019531495, -2.263782381344683, 10002.744707792684}, 
    {-7.24, 2.910747729870564, 2.100468068859348, -3.6994952274211483}}, 
   {{4.576968556285173, -3.629233242361065, 10002.5681281608}, 
    {-7.24, 2.9107526359807747, 2.1004634108327607, 2.5836875100814227}}}, 
  {{{-3.3745957181411814, -2.0139746838096255, 10002.757810171815}, 
    {-7.24, 2.91904702022422, 2.0998301973850224, -3.697241299065591}}, 
   {{4.88986566028669, -3.309624819673359, 10002.572572616946}, 
    {-7.24, 2.919048401732651, 2.099830645454442, 2.585944816730732}}}, 
  {{{-3.480323867267818, -1.763665741197931, 10002.769959087247}, 
    {-7.24, 2.9269667209491237, 2.0991765454088402, -3.695104213201052}}, 
   {{5.182432291658696, -2.9498947446410915, 10002.576995483987}, 
    {-7.24, 2.9269780954397806, 2.0991644888752288, 2.588076918396781}}}, 
  {{{-3.569941377869763, -1.5126565835826606, 10002.779805282804}, 
    {-7.24, 2.933229744519484, 2.098527835799774, -3.6933811255700446}}, 
   {{5.417746853567135, -2.600989763087143, 10002.580583939845}, 
    {-7.24, 2.933344903642509, 2.0985527384349694, 2.5897643689916108}}}, 
  {{{-3.6452014411977256, -1.2613535883084834, 10002.789142593561}, 
    {-7.24, 2.939494026331418, 2.0978523648614744, -3.691694751523136}}, 
   {{5.640689082837686, -2.197395660652464, 10002.584326387807}, 
    {-7.24, 2.9396451678522073, 2.0978681415603337, 2.591426148216103}}}, 
  {{{-3.7072901844485253, -1.00986138011488, 10002.798951531828}, 
    {-7.24, 2.9466758331285487, 2.097148108156453, -3.6898430983129646}}, 
   {{5.8244331219882, -1.7797333997035227, 10002.58952921596}, 
    {-7.24, 2.9466623120784465, 2.0971608192257163, 2.5933424132739016}}}, 
  {{{-3.7545740788228787, -0.7577594042508139, 10002.805544673956}, 
    {-7.24, 2.9513037525913117, 2.09645718789957, -3.6886194456415287}}, 
   {{5.970999212681172, -1.3371428583406582, 10002.592579474813}, 
    {-7.24, 2.9512921212222247, 2.0964513991956926, 2.5945608187926474}}}, 
  {{{-3.788175265452095, -0.5053506283530381, 10002.810337195267}, 
    {-7.24, 2.9546946664199973, 2.095761990216, -3.6877257007643864}}, 
   {{6.071078387217456, -0.9068821448753355, 10002.594943934373}, 
    {-7.24, 2.954693860481519, 2.0957735020435204, 2.595461263698069}}}, 
  {{{-3.8082491100962885, -0.25272856390107257, 10002.813212121337}, 
    {-7.24, 2.9567312391029335, 2.0950639709856107, -3.687190127936008}}, 
   {{6.134095066492594, -0.45115360504537255, 10002.59632394616}, 
    {-7.24, 2.956738660162107, 2.0950657633304033, 2.595997571036771}}}, 
  {{{-1.404363216829412, -4.266861434576639, 10002.665164721784}, 
    {-7.23, 2.892171185010087, 2.104263442049877, -3.703877863221771}}, 
   {{1.112913976742276, -4.990096875407319, 10002.606321547571}, 
    {-7.23, 2.8921715304885174, 2.1042633409550766, 2.579307217260456}}}, 
  {{{-1.77511507779869, -4.020153437064919, 10002.681919220264}, 
    {-7.23, 2.8982298279903147, 2.1039469166337907, -3.7021930865900874}}, 
   {{1.553990459135735, -4.978006869386058, 10002.604199215322}, 
    {-7.23, 2.898239242234429, 2.1039544945002424, 2.5809901549494803}}}, 
  {{{-2.087769985361498, -3.7733364864392476, 10002.69992117188}, 
    {-7.23, 2.9065931145212756, 2.1035185715976152, -3.699905605572419}}, 
   {{2.1121845520036615, -4.905635791051467, 10002.602743781992}, 
    {-7.23, 2.9066035719030805, 2.103523591790496, 2.5832765153507067}}}, 
  {{{-2.357019884140896, -3.5257847139306646, 10002.717526451275}, 
    {-7.23, 2.9155247401302025, 2.1030578892441776, -3.697472324270567}}, 
   {{2.582278828301072, -4.79408509594814, 10002.604017548876}, 
    {-7.23, 2.9155334437116203, 2.103066674071667, 2.5857111577173315}}}, 
  {{{-2.5922570020288624, -3.2778719870082322, 10002.735522794486}, 
    {-7.23, 2.9255988999124494, 2.102543907983811, -3.6947587282067813}}, 
   {{3.06848362168813, -4.625740890237228, 10002.606592873475}, 
    {-7.23, 2.925609128209726, 2.1025420967212765, 2.5884223913278177}}}, 
  {{{-2.799052436787041, -3.029289327590281, 10002.753017737883}, 
    {-7.23, 2.9359067585847907, 2.1020100272345843, -3.6919946622818407}}, 
   {{3.4836950146723096, -4.4355145485386975, 10002.610937178533}, 
    {-7.23, 2.935907090491151, 2.102012758183538, 2.5911880456959544}}}, 
  {{{-2.981734247988757, -2.7802348005182664, 10002.77050671039}, 
    {-7.23, 2.946844443472696, 2.101443174727701, -3.6890900708509946}}, 
   {{3.8753956430688854, -4.211239408010673, 10002.616570316435}, 
    {-7.23, 2.9468302596417413, 2.1014527616529834, 2.594102526943702}}}, 
  {{{-3.1430401668604384, -2.530549420205816, 10002.78747460333}, 
    {-7.23, 2.9578918747484253, 2.1008580819390366, -3.6861746626980385}}, 
   {{4.257015898024685, -3.9431985575928037, 10002.62267162351}, 
    {-7.23, 2.957895609852086, 2.1008637924518196, 2.597010284249935}}}, 
  {{{-3.285384147382155, -2.2803558239858512, 10002.804321517011}, 
    {-7.23, 2.969392794610148, 2.100246733033867, -3.683173038788833}}, 
   {{4.607873501781311, -3.6451059103005004, 10002.629879049546}, 
    {-7.23, 2.9693914932860133, 2.1002499426483077, 2.600014775536261}}}, 
  {{{-3.410169938453346, -2.0295005464162474, 10002.820484910859}, 
    {-7.23, 2.9807972621886853, 2.0996215930418507, -3.68021918088564}}, 
   {{4.927941899443236, -3.318324168328808, 10002.637564128094}, 
    {-7.23, 2.9807997532683985, 2.099623015093918, 2.6029679784050033}}}, 
  {{{-3.518125291003166, -1.7777895763171365, 10002.834932477317}, 
    {-7.23, 2.9911053759387727, 2.0989959882045586, -3.677547449669207}}, 
   {{5.2085484318425115, -2.974540820486701, 10002.644761884412}, 
    {-7.23, 2.9911694194438327, 2.099008934729657, 2.605614367808368}}}, 
  {{{-3.6103003837289043, -1.5253489037428534, 10002.847816307454}, 
    {-7.23, 3.0004350066071757, 2.098362046391663, -3.675132604324644}}, 
   {{5.45198152183831, -2.6161942856015634, 10002.651506415827}, 
    {-7.23, 3.0005848654121228, 2.098400786188016, 2.6079897268885324}}}, 
  {{{-3.6881298911188614, -1.2724376664166874, 10002.860326677848}, 
    {-7.23, 3.0099033215029283, 2.097706778450266, -3.672722797072282}}, 
   {{5.676669257336866, -2.212159830749172, 10002.658674428447}, 
    {-7.23, 3.010101075246755, 2.0977381513816047, 2.610378129456533}}}, 
  {{{-3.753785467439913, -1.0193521900128137, 10002.875152527982}, 
    {-7.23, 3.0220840652730456, 2.0970197787976916, -3.669736667690562}}, 
   {{5.868955147206389, -1.778995839883571, 10002.669095285544}, 
    {-7.23, 3.0220881793625254, 2.0970267588855562, 2.6134521740610426}}}, 
  {{{-3.8033798646355814, -0.7651640482900794, 10002.884766345696}, 
    {-7.23, 3.029752382957262, 2.0963575370905634, -3.667825229438565}}, 
   {{6.015214590168196, -1.3384335822637987, 10002.675385279583}, 
    {-7.23, 3.029741728258192, 2.0963510983120726, 2.6153555534304225}}}, 
  {{{-3.838810894388673, -0.5104397005411075, 10002.891977658275}, 
    {-7.23, 3.035576221675802, 2.0956943619538215, -3.6663808617829665}}, 
   {{6.116425671543043, -0.9048202437071199, 10002.680333502809}, 
    {-7.23, 3.0355773159632444, 2.095700446170844, 2.6168057373919487}}}, 
  {{{-3.8600537183239725, -0.25532203818399885, 10002.89640480845}, 
    {-7.23, 3.0391736916603747, 2.0950309148895236, -3.665491861958131}}, 
   {{6.179428469394362, -0.45007248927509574, 10002.683379534205}, 
    {-7.23, 3.039180507266813, 2.0950299897571365, 2.6176952043185393}}}, 
  {{{-1.4089378464934412, -4.2742429133261135, 10002.67986113075}, 
    {-7.227, 2.9064178341041584, 2.1041951667435312, -3.6997432520671714}}, 
   {{1.0574262227649207, -4.99762660992606, 10002.622354414647}, 
    {-7.227, 2.9064220906092895, 2.104197283796526, 2.5834409385972923}}}, 
  {{{-1.7809019049919905, -4.0278692066559865, 10002.698195999226}, 
    {-7.227, 2.9139735855594084, 2.1038333487765506, -3.697687479899141}}, 
   {{1.6330568074327805, -4.980192524365029, 10002.61918519483}, 
    {-7.227, 2.9139766365216038, 2.103835027714878, 2.5854966940578703}}}, 
  {{{-2.094353274919955, -3.7808012351451357, 10002.716587586521}, 
    {-7.227, 2.922770725981536, 2.103414807235437, -3.695309471077928}}, 
   {{2.1538070135553036, -4.906770646893576, 10002.618992945398}, 
    {-7.227, 2.9227735515440276, 2.1034145371094763, 2.587874675522708}}}, 
  {{{-2.3644978518015654, -3.5331145883596324, 10002.734960166055}, 
    {-7.227, 2.9324869016229544, 2.102953941830686, -3.692699561900707}}, 
   {{2.622942038432735, -4.791819437316154, 10002.62117421949}, 
    {-7.227, 2.932487113685249, 2.1029547365892953, 2.5904871113586765}}}, 
  {{{-2.6002976925088035, -3.2847494887171336, 10002.752994161954}, 
    {-7.227, 2.942680959109858, 2.102466170918707, -3.689972650843161}}, 
   {{3.053855491676103, -4.642370346200648, 10002.624874727946}, 
    {-7.227, 2.9426919935732263, 2.1024742781528882, 2.593209693944228}}}, 
  {{{-2.8079712316639407, -3.0359784237479555, 10002.77133981062}, 
    {-7.227, 2.953863190037069, 2.1019358914448842, -3.687011680239157}}, 
   {{3.4800731370982714, -4.448946753350658, 10002.629984179792}, 
    {-7.227, 2.953886308637424, 2.101946469789117, 2.5961658548403785}}}, 
  {{{-2.991920095879302, -2.7869427189031275, 10002.790512879177}, 
    {-7.227, 2.9664639049534554, 2.1013576776284193, -3.6837250391457714}}, 
   {{3.887823299902787, -4.216284198680324, 10002.63712677279}, 
    {-7.227, 2.966446016992371, 2.1013673691295445, 2.5994662968317455}}}, 
  {{{-3.1543786473484206, -2.537095694967754, 10002.808887986397}, 
    {-7.227, 2.9789278353489017, 2.1007734312511155, -3.6804886536752077}}, 
   {{4.274849088450292, -3.9440097892918113, 10002.644675468631}, 
    {-7.227, 2.9789361713266542, 2.1007750659230537, 2.602694597806695}}}, 
  {{{-3.297997352497192, -2.2867116591606047, 10002.827365243804}, 
    {-7.227, 2.992068842466187, 2.1001644465435896, -3.677115471271626}}, 
   {{4.621219795548136, -3.649765572916592, 10002.653705008823}, 
    {-7.227, 2.992061968231453, 2.1001688435144183, 2.606071774495445}}}, 
  {{{-3.424221057199282, -2.035632957392634, 10002.845450699786}, 
    {-7.227, 3.0054015887110164, 2.099541853961412, -3.6737242957292557}}, 
   {{4.943914809945146, -3.3206794590607096, 10002.663417575424}, 
    {-7.227, 3.0054032136352116, 2.0995423163416667, 2.609461833669005}}}, 
  {{{-3.534337978716236, -1.783847161071132, 10002.863128392186}, 
    {-7.227, 3.0188932831909816, 2.0989069042053647, -3.6703271433064493}}, 
   {{5.2349600361191655, -2.9640415506414044, 10002.67383529698}, 
    {-7.227, 3.0188964167888774, 2.0989024156244214, 2.6128561318831265}}}, 
  {{{-3.6292457233774327, -1.5313069374268833, 10002.88020637959}, 
    {-7.227, 3.03234652683365, 2.0982630805863463, -3.6669735992540273}}, 
   {{5.486921337618845, -2.591665945255104, 10002.684829657024}, 
    {-7.227, 3.0323517423687427, 2.098264691976677, 2.616214003838522}}}, 
  {{{-3.709565536349106, -1.2779723262161513, 10002.896422595888}, 
    {-7.227, 3.045495579000369, 2.0976137549680187, -3.663728040648826}}, 
   {{5.7139714815714315, -2.1790199974165616, 10002.695859167272}, 
    {-7.227, 3.045500339518946, 2.0975960874114423, 2.6194507698218974}}}, 
  {{{-3.7756588918018803, -1.0238170840639957, 10002.911399077433}, 
    {-7.227, 3.0579602822700727, 2.0969618856139727, -3.6606803093648406}}, 
   {{5.890170453704599, -1.7779411182960383, 10002.706866470311}, 
    {-7.227, 3.0579468969357713, 2.096965510194552, 2.6225027244818997}}}, 
  {{{-3.827617870605285, -0.7688413542372887, 10002.924573049208}, 
    {-7.227, 3.069177613540299, 2.0963102315157416, -3.657961233000567}}, 
   {{6.037956139101235, -1.3363789729974869, 10002.71695335651}, 
    {-7.227, 3.069189491129962, 2.096299546448977, 2.625224447926674}}}, 
  {{{-3.8652514134676776, -0.5130970726940558, 10002.935135263417}, 
    {-7.227, 3.078339766068076, 2.0956606551984596, -3.655756826464564}}, 
   {{6.1401290478349315, -0.903870256852875, 10002.725412094203}, 
    {-7.227, 3.0783412936499834, 2.0956642338955302, 2.627429480028665}}}, 
  {{{-3.8881053476482155, -0.2567263761712079, 10002.942028309593}, 
    {-7.227, 3.084392814392362, 2.095013819352641, -3.654308525305067}}, 
   {{6.20425328878626, -0.44701530894099517, 10002.731055189992}, 
    {-7.227, 3.084403134840212, 2.0950080124350463, 2.6288789187515764}}}, 
  {{{-1.4112866767431897, -4.278032912046878, 10002.687446800095}, 
    {-7.2256, 2.9137494148326466, 2.1041479481539622, -3.6976479961675968}}, 
   {{1.07501351026999, -5.0022509268400945, 10002.62966543349}, 
    {-7.2256, 2.9137524144196782, 2.104149653539979, 2.5855363850961997}}}, 
  {{{-1.78365516816799, -4.031540224223986, 10002.705933449985}, 
    {-7.2256, 2.9214791551332273, 2.1037903038431556, -3.695555987400221}}, 
   {{1.6300589180808482, -4.984859859943015, 10002.627119033526}, 
    {-7.2256, 2.921480314779193, 2.1037926043043353, 2.5876295434567678}}}, 
  {{{-2.097225372397017, -3.784057887573182, 10002.7238031844}, 
    {-7.2256, 2.929835519163994, 2.1034002111135828, -3.6932951932530282}}, 
   {{2.0882667867067477, -4.9239596194914, 10002.627628033275}, 
    {-7.2256, 2.929847066966944, 2.1034111679487046, 2.589887799108574}}}, 
  {{{-2.367982657933446, -3.536530381595853, 10002.743062853566}, 
    {-7.2256, 2.940404426847293, 2.102921989580125, -3.6904808615266584}}, 
   {{2.6124047725373774, -4.799817065826459, 10002.629698969826}, 
    {-7.2256, 2.940413662269861, 2.1029268158666095, 2.592701247184212}}}, 
  {{{-2.6045954842906607, -3.2884255499208277, 10002.762395887701}, 
    {-7.2256, 2.9518427924603556, 2.102410295731422, -3.6874596691202033}}, 
   {{3.0838432198622043, -4.635479873742559, 10002.634033948418}, 
    {-7.2256, 2.9518474203270215, 2.1024089808515796, 2.595724943536731}}}, 
  {{{-2.8126263501682818, -3.0394697626262115, 10002.780948972839}, 
    {-7.2256, 2.963265529297634, 2.1018903931335267, -3.684449449359969}}, 
   {{3.4933089443390895, -4.447933668346696, 10002.639706532875}, 
    {-7.2256, 2.9632948931467, 2.1018969787289454, 2.5987283664266934}}}, 
  {{{-2.997133574477128, -2.7903760696964266, 10002.80078202774}, 
    {-7.2256, 2.9765357338641483, 2.101314273569887, -3.6810118052191974}}, 
   {{3.9142357400940924, -4.205625051520674, 10002.647365279921}, 
    {-7.2256, 2.9765407980088736, 2.101309721933019, 2.6021692671591685}}}, 
  {{{-3.160314683655863, -2.540522867127775, 10002.82013913849}, 
    {-7.2256, 2.9899777021839054, 2.1007279732038002, -3.677552676193308}}, 
   {{4.280771728216971, -3.947146665766412, 10002.656270589257}, 
    {-7.2256, 2.9899684472025077, 2.100730782530945, 2.605632388497001}}}, 
  {{{-3.3046469692343434, -2.2900624227112765, 10002.839554176742}, 
    {-7.2256, 3.0040649478663033, 2.1001216569078562, -3.673965388902335}}, 
   {{4.634929460253594, -3.645792234980553, 10002.666207930868}, 
    {-7.2256, 3.004065419713245, 2.1001189595416117, 2.609217480230935}}}, 
  {{{-3.4317975092469046, -2.038939592155247, 10002.858961916285}, 
    {-7.2256, 3.0187187304415275, 2.0994994919843646, -3.6702739231346992}}, 
   {{4.9548457400688815, -3.319266537315424, 10002.677374833063}, 
    {-7.2256, 3.0187259083974154, 2.0994960296471685, 2.6129107477171423}}}, 
  {{{-3.5430460212846597, -1.7871007675571868, 10002.878307167914}, 
    {-7.2256, 3.0338739602528633, 2.0988651759463584, -3.666498374715699}}, 
   {{5.242202265366029, -2.968043783537799, 10002.689614599005}, 
    {-7.2256, 3.0338746467141844, 2.0988639886810327, 2.616686344035085}}}, 
  {{{-3.6393746250133585, -1.5344923296261597, 10002.897536019105}, 
    {-7.2256, 3.0494698902138655, 2.0982222871761564, -3.662657052589785}}, 
   {{5.498723766905111, -2.590064323180029, 10002.70282047955}, 
    {-7.2256, 3.0494746166912385, 2.098220142806213, 2.62052835836396}}}, 
  {{{-3.7215303775390556, -1.2810616349273973, 10002.916592276273}, 
    {-7.2256, 3.065444897207601, 2.097574346248392, -3.6587677246853305}}, 
   {{5.722554368410471, -2.1862373453890047, 10002.71689856395}, 
    {-7.2256, 3.065444818958366, 2.0975651464844023, 2.624413546477308}}}, 
  {{{-3.790072537846032, -1.0267592572424338, 10002.935423135494}, 
    {-7.2256, 3.081741298991652, 2.096924615153657, -3.654846591318459}}, 
   {{5.904963714617759, -1.7750828877703495, 10002.731888332562}, 
    {-7.2256, 3.0817290156490054, 2.096923010009604, 2.6283350609509304}}}, 
  {{{-3.845404329939303, -0.771539853972396, 10002.953979740942}, 
    {-7.2256, 3.098305435472848, 2.0962763879999917, -3.6509080954940214}}, 
   {{6.0544530373734, -1.335550733701583, 10002.747603345755}, 
    {-7.2256, 3.0982977559313545, 2.0962637635736834, 2.6322721617081943}}}, 
  {{{-3.887821940111202, -0.5153654959727616, 10002.97226209382}, 
    {-7.2256, 3.1151313487300407, 2.095632714292687, -3.6469550410869678}}, 
   {{6.159702673394107, -0.9068958025861151, 10002.764168919803}, 
    {-7.2256, 3.1151328995798866, 2.0956395125616547, 2.6362317495303724}}}, 
  {{{-3.9148745687629454, -0.2580665134468319, 10002.985914689272}, 
    {-7.2256, 3.127912933309129, 2.0949986780129617, -3.643970841195885}}, 
   {{6.226984324476778, -0.45551335708453455, 10002.776914535378}, 
    {-7.2256, 3.1279610623676803, 2.095004260937333, 2.63919910791116}}}, 
  {{{-1.788989811153863, -4.038653081538483, 10002.720938828523}, 
    {-7.223, 2.9360514044017343, 2.1037148969827957, -3.691457705861375}}, 
   {{1.6276711443984917, -4.993575406383536, 10002.642443804201}, 
    {-7.223, 2.9360586346990964, 2.1037180715573616, 2.5917249708806986}}}, 
  {{{-2.1036825632908585, -3.7913796538331135, 10002.740217731443}, 
    {-7.223, 2.9457755254128464, 2.1033005827686373, -3.688871918906775}}, 
   {{2.147511558890505, -4.921577365554671, 10002.643292607001}, 
    {-7.223, 2.9457890685489616, 2.103303531529898, 2.594308112064671}}}, 
  {{{-2.375373519759793, -3.5437748752293188, 10002.760362936426}, 
    {-7.223, 2.957250124441959, 2.102824793036014, -3.6858546626802875}}, 
   {{2.636915589873647, -4.8022779720554265, 10002.647010214589}, 
    {-7.223, 2.9572458236917507, 2.1028259753983094, 2.597331459452825}}}, 
  {{{-2.612791727278532, -3.2954361014768514, 10002.780308055648}, 
    {-7.223, 2.9693496185951056, 2.1023273324175094, -3.6826911412212353}}, 
   {{3.0900618379404388, -4.6436259202223455, 10002.652398295982}, 
    {-7.223, 2.9693583895839026, 2.102327839619086, 2.6004923152699746}}}, 
  {{{-2.822288429184635, -3.046716321888476, 10002.800971186221}, 
    {-7.223, 2.9828420468308408, 2.101789293181162, -3.6792033112968916}}, 
   {{3.515673612626772, -4.448454753154594, 10002.660012601635}, 
    {-7.223, 2.9828427830722144, 2.101790714760504, 2.6039843092296056}}}, 
  {{{-3.0077416274770323, -2.797362032427294, 10002.821724462525}, 
    {-7.223, 2.99708836439227, 2.101230981890491, -3.6755516276530065}}, 
   {{3.9116467529176013, -4.221132978237278, 10002.669141617198}, 
    {-7.223, 2.997094648512338, 2.1012374195658015, 2.6076328886480153}}}, 
  {{{-3.172659262406481, -2.547650012992477, 10002.843599222231}, 
    {-7.223, 3.013031329390487, 2.100638379880597, -3.6715218531772087}}, 
   {{4.2954778298181955, -3.951776384650847, 10002.68044905334}, 
    {-7.223, 3.0130302700969516, 2.100640901708807, 2.6116658152459666}}}, 
  {{{-3.3190047161594727, -2.297297338191098, 10002.86596850292}, 
    {-7.223, 3.030064568478701, 2.1000304803595022, -3.667264126144663}}, 
   {{4.644514729700832, -3.6565021568095553, 10002.69359322437}, 
    {-7.223, 3.030057399355834, 2.1000353774664102, 2.6159235983499083}}}, 
  {{{-3.4488305005131723, -2.0463733989923134, 10002.889463484727}, 
    {-7.223, 3.0487862905797845, 2.099405768559073, -3.6626460753980226}}, 
   {{4.970479006980894, -3.326425546669852, 10002.708993999307}, 
    {-7.223, 3.0487875400035653, 2.0994064164839545, 2.620540074713191}}}, 
  {{{-3.5639550546933645, -1.7949130590315512, 10002.914932457346}, 
    {-7.223, 3.070026129157779, 2.0987668938682438, -3.6574833003879523}}, 
   {{5.258439020824924, -2.9792871909490977, 10002.727687248444}, 
    {-7.223, 3.0700194990687626, 2.098775309670035, 2.6257057409411586}}}, 
  {{{-3.666962373768377, -1.5431682752359135, 10002.945027181659}, 
    {-7.223, 3.096402508097246, 2.098113827631763, -3.6511819833920076}}, 
   {{5.5241747166556125, -2.597079825616912, 10002.75219805075}, 
    {-7.223, 3.096405879795838, 2.0981161966835824, 2.6320054280054936}}}, 
  {{{-3.744306217173331, -1.3420754480654382, 10002.977666005747}, 
    {-7.223, 3.12641493208125, 2.0975839707887474, -3.644132993365632}}, 
   {{5.711189877243079, -2.2852922305133965, 10002.781615487085}, 
    {-7.223, 3.126466416375563, 2.097593743997505, 2.639020951160466}}}, 
  {{{-1.4215019778358051, -4.2945160010557055, 10002.720509576939}, 
    {-7.22, 2.9457540703837433, 2.103966031009389, -3.688668885520272}}, 
   {{1.0655902548576253, -5.020764488928351, 10002.663317002005}, 
    {-7.22, 2.9457564514948653, 2.1039685509472443, 2.59451603419739}}}, 
  {{{-1.7958716382810092, -4.047828851041345, 10002.740379445535}, 
    {-7.22, 2.9549136154537843, 2.1036073538968068, -3.686252153576714}}, 
   {{1.6482920688912592, -5.0025113204061515, 10002.661824593619}, 
    {-7.22, 2.954921454397743, 2.1036096014237105, 2.59692980909897}}}, 
  {{{-2.1119211841251904, -3.8007213717790274, 10002.761220509448}, 
    {-7.22, 2.966184407274481, 2.1031790377734136, -3.683307645183118}}, 
   {{2.174613252718423, -4.927907869718772, 10002.66425036379}, 
    {-7.22, 2.966184338817808, 2.1031795364965604, 2.599877873294813}}}, 
  {{{-2.384492012247355, -3.5527127856280027, 10002.78171677934}, 
    {-7.22, 2.978099538598403, 2.1027314233127408, -3.6802068667702366}}, 
   {{2.623348083228023, -4.818918530984499, 10002.669198225236}, 
    {-7.22, 2.978108748900031, 2.102739326438364, 2.602975794239755}}}, 
  {{{-2.623649262392431, -3.304722955197508, 10002.804135115095}, 
    {-7.22, 2.9926356439857797, 2.10221574528429, -3.676480858348072}}, 
   {{3.1035372738271754, -4.652198311731545, 10002.676722158143}, 
    {-7.22, 2.992642152073068, 2.102216725142953, 2.6067019302954626}}}, 
  {{{-2.8349675467940685, -3.056225660095551, 10002.827311490502}, 
    {-7.22, 3.0086365584812045, 2.101673623763692, -3.6724216241993886}}, 
   {{3.5327741373504704, -4.455663251524206, 10002.686959439712}, 
    {-7.22, 3.0086324393544386, 2.10167473714385, 2.610763984274537}}}, 
  {{{-3.02284560820212, -2.807308800833726, 10002.851713961081}, 
    {-7.22, 3.0265032337396556, 2.1011052313043175, -3.667943250162025}}, 
   {{3.942551009163002, -4.220251788786093, 10002.69974224176}, 
    {-7.22, 3.026512689231189, 2.1011030309245293, 2.615242055926016}}}, 
  {{{-3.1908011196867987, -2.558124219176868, 10002.878261761749}, 
    {-7.22, 3.047101804478419, 2.1005096744473506, -3.6628534790838096}}, 
   {{4.321097465295285, -3.9553146806667887, 10002.716091768609}, 
    {-7.22, 3.047110635332387, 2.100508427247304, 2.6203329269384916}}}, 
  {{{-3.342138795819457, -2.308954676345631, 10002.908803568167}, 
    {-7.22, 3.0722373206736617, 2.0998873163233602, -3.6567462529090027}}, 
   {{4.669650277445738, -3.6644105021866413, 10002.737834989555}, 
    {-7.22, 3.072228710051441, 2.0998932171231504, 2.6264421221167775}}}, 
  {{{-3.483306294710287, -2.0614198691401224, 10002.951736421992}, 
    {-7.22, 3.1101897285601274, 2.0992223885458228, -3.6477335189920246}}, 
   {{5.012713900241048, -3.328590389016822, 10002.773359379185}, 
    {-7.22, 3.110200432711403, 2.0992163160688007, 2.63544976662606}}}, 
  {{{-2.4578556524768143, -4.930474203302418, 10004.915131231868}, 
    {-8., 5.08730856078875, 2.0978529846293803, -3.404559858135127}}, 
   {{2.5739169820818835, -5.9095653545611, 10004.851325156416}, 
    {-8., 5.0873090937650645, 2.097852819200824, 2.878624906762078}}}, 
  {{{-2.840107918199555, -4.626407517369211, 10004.919855273936}, 
    {-8., 5.086024129666523, 2.0976994524728885, -3.404675952247761}}, 
   {{3.127435119979655, -5.741555526379235, 10004.844277281401}, 
    {-8., 5.08602238920778, 2.097699901505943, 2.8785098931727138}}}, 
  {{{-3.1682879182223393, -4.320986443583625, 10004.923871849987}, 
    {-8., 5.084696331288644, 2.097532265748074, -3.404795949426589}}, 
   {{3.6500090666458602, -5.527268399201169, 10004.837668199072}, 
    {-8., 5.084695167187437, 2.0975327341711685, 2.878388785734453}}}, 
  {{{-3.453546445259742, -4.014564890740359, 10004.92731861699}, 
    {-8., 5.083344249248875, 2.097352305428742, -3.4049191793974902}}, 
   {{4.132267834590545, -5.275780630392648, 10004.831580006818}, 
    {-8., 5.083343786768627, 2.097352539244105, 2.8782659684163634}}}, 
  {{{-3.703197540468116, -3.707398155351087, 10004.930311371894}, 
    {-8., 5.08201588067072, 2.097162893697699, -3.405039430226977}}, 
   {{4.569227313679231, -4.996753093446285, 10004.82606798548}, 
    {-8., 5.082013352738112, 2.0971641758102115, 2.878146327697156}}}, 
  {{{-3.9223171670375887, -3.399658291127233, 10004.932907566092}, 
    {-8., 5.080717443162877, 2.0969638903250067, -3.405157415172427}}, 
   {{4.982534290298715, -4.680034167638693, 10004.82089576133}, 
    {-8., 5.080718858401415, 2.096963973542269, 2.8780264301672625}}}, 
  {{{-4.114596826129888, -3.091477918968006, 10004.935155864554}, 
    {-8., 5.079463690731321, 2.0967560505846663, -3.4052721370042947}}, 
   {{5.356943593947879, -4.339275655733213, 10004.816207343096}, 
    {-8., 5.07946646743764, 2.096755483365345, 2.8779124425434848}}}, 
  {{{-4.282813780025374, -2.782963867356, 10004.937107466476}, 
    {-8., 5.078286357695603, 2.0965411491994943, -3.4053793074499765}}, 
   {{5.693121454271216, -3.978598511138887, 10004.811999808302}, 
    {-8., 5.078285799506442, 2.096541379434403, 2.8778062134383307}}}, 
  {{{-4.429088172976736, -2.4741929213376, 10004.938787801291}, 
    {-8., 5.077192912692585, 2.0963195193319977, -3.405478929774502}}, 
   {{5.998663746673777, -3.5924059967175697, 10004.80819801315}, 
    {-8., 5.077196771577162, 2.096319608977579, 2.877706217565749}}}, 
  {{{-4.555073465543926, -2.165226968805593, 10004.940221463286}, 
    {-8., 5.076196139941509, 2.0960917949535154, -3.4055697813396426}}, 
   {{6.267852656411859, -3.189619568652899, 10004.80484626151}, 
    {-8., 5.076197993852025, 2.0960927815199057, 2.8776160115269205}}}, 
  {{{-4.662068143590589, -1.8561145620676485, 10004.941428792868}, 
    {-8., 5.075308318167342, 2.0958587803847264, -3.4056507620931713}}, 
   {{6.50437137477109, -2.766440854783213, 10004.801908513626}, 
    {-8., 5.075303246177776, 2.095859204941087, 2.8775349966351955}}}, 
  {{{-4.751093386461824, -1.546893660756002, 10004.942426025402}, 
    {-8., 5.074539882894289, 2.095621195686187, -3.405720893645167}}, 
   {{6.705368386896138, -2.3287040844511515, 10004.799423358792}, 
    {-8., 5.0745390380695286, 2.0956217214681603, 2.8774646595525843}}}, 
  {{{-4.822946876624959, -1.2375938487776785, 10004.943226085485}, 
    {-8., 5.073899681272696, 2.0953797449251397, -3.4057793317091227}}, 
   {{6.872078316450223, -1.8738680557957317, 10004.797370118185}, 
    {-8., 5.073903024240312, 2.0953781224781083, 2.8774053311723002}}}, 
  {{{-4.878240651520723, -0.9282381876798799, 10004.943839118485}, 
    {-8., 5.073395021962294, 2.095135199595146, -3.4058254214771844}}, 
   {{7.000165776311766, -1.4158615436280964, 10004.79578061248}, 
    {-8., 5.073389378721603, 2.0951346221950247, 2.8773599806986736}}}, 
  {{{-4.917427920046284, -0.6188447904379392, 10004.944273234569}, 
    {-8., 5.073032490281081, 2.0948883373493796, -3.4058585076458527}}, 
   {{7.092315758887096, -0.9488136301589896, 10004.794634065913}, 
    {-8., 5.073011093377637, 2.09488817990972, 2.8773274794432044}}}, 
  {{{-4.940819427804868, -0.30942799843155544, 10004.944532660196}, 
    {-8., 5.0728144979408105, 2.0946398425314725, -3.40587849045415}}, 
   {{7.148651612387454, -0.465631312822267, 10004.793954502984}, 
    {-8., 5.0728081460465635, 2.0946348476468533, 2.8773066944579577}}}, 
  {{{-1.7818037113898428, -4.875887562242418, 10004.005988086261}, 
    {-7.5, 4.199780528451324, 2.0994689600397827, -3.4767561308542967}}, 
   {{1.715600083455096, -5.651735259886133, 10003.951301941526}, 
    {-7.5, 4.199781585895538, 2.0994671662301507, 2.806430301512577}}}, 
  {{{-2.204685619819812, -4.59291415975975, 10004.012033939343}, 
    {-7.5, 4.197892946754203, 2.099299789977492, -3.476991129924919}}, 
   {{2.2147863329856827, -5.574946276760083, 10003.942842242732}, 
    {-7.5, 4.19788951917199, 2.0993010795383666, 2.806195238479048}}}, 
  {{{-2.559552211689611, -4.3082872480869225, 10004.01676281965}, 
    {-7.5, 4.1956243018141475, 2.099090677314036, -3.4772817993884115}}, 
   {{2.7745396951627597, -5.432726465896858, 10003.933442265123}, 
    {-7.5, 4.195621421942268, 2.0990912022371, 2.8059054135728427}}}, 
  {{{-2.8639172271682964, -4.022643491792253, 10004.020690540843}, 
    {-7.5, 4.193309490744053, 2.098864857260271, -3.4775759151647057}}, 
   {{3.27947722402165, -5.249642092097329, 10003.924920534744}, 
    {-7.5, 4.193311869205097, 2.0988654393574224, 2.8056083436665475}}}, 
  {{{-3.1283031052640364, -3.7363721618684425, 10004.024148473469}, 
    {-7.5, 4.191178616119741, 2.098634823637631, -3.4778322277674247}}, 
   {{3.672405171720574, -5.06747402243059, 10003.9181099646}, 
    {-7.5, 4.191164718717212, 2.098650684043331, 2.8053430366266725}}}, 
  {{{-3.3593471494246776, -3.449510362068508, 10004.026850405555}, 
    {-7.5, 4.188787852434546, 2.0983712702731845, -3.4781367578727025}}, 
   {{4.13012709247228, -4.806068418103234, 10003.910386393878}, 
    {-7.5, 4.188785897223708, 2.098386248242146, 2.805030602738524}}}, 
  {{{-3.561801182915156, -3.162239489676672, 10004.028888347215}, 
    {-7.5, 4.186178576858932, 2.0980791655124307, -3.4784883276799823}}, 
   {{4.573169746061957, -4.494048100019852, 10003.902772423342}, 
    {-7.5, 4.186182516854275, 2.0980809601387564, 2.804697958337456}}}, 
  {{{-3.739383361603293, -2.8748483242200042, 10004.030766144786}, 
    {-7.5, 4.1839008652255485, 2.097788051350105, -3.47878085672539}}, 
   {{4.945782186663471, -4.177250723060508, 10003.896371494837}, 
    {-7.5, 4.1839013105103025, 2.097787774430637, 2.8044041702552884}}}, 
  {{{-3.894591088621776, -2.5873371876059994, 10004.032331099705}, 
    {-7.5, 4.181739469431818, 2.097484798160208, -3.479058332801202}}, 
   {{5.275600045128786, -3.844974564883672, 10003.89063593395}, 
    {-7.5, 4.18172703594778, 2.0974882487746402, 2.804129811099779}}}, 
  {{{-4.029429027053885, -2.2997673700639933, 10004.033624059452}, 
    {-7.5, 4.179718587529682, 2.0971702203877385, -3.4793180578165868}}, 
   {{5.586498207421906, -3.4743204076341474, 10003.885312697852}, 
    {-7.5, 4.179722923608521, 2.097170138018374, 2.8038672306766905}}}, 
  {{{-4.145464963916962, -2.0121839781260076, 10004.034683555623}, 
    {-7.5, 4.1778664109998305, 2.0968454045148466, -3.4795564138518804}}, 
   {{5.857187811593552, -3.0902796069748, 10003.880622585575}, 
    {-7.5, 4.1778661579233844, 2.0968459117962035, 2.803629194178905}}}, 
  {{{-4.243933270519107, -1.7246172279240048, 10004.03554178274}, 
    {-7.5, 4.17620822578896, 2.0965115035108517, -3.4797700099544366}}, 
   {{6.090095563110968, -2.694853948411284, 10003.876552844271}, 
    {-7.5, 4.176194791552766, 2.096517975942511, 2.803418330114876}}}, 
  {{{-4.325807613802114, -1.4370853464300013, 10004.036225704765}, 
    {-7.5, 4.17476668822863, 2.096169658599126, -3.479955837648595}}, 
   {{6.298157782575735, -2.264214331254559, 10003.87298133034}, 
    {-7.5, 4.1747566675650765, 2.0961698185491326, 2.8032293188409074}}}, 
  {{{-4.3918506671509245, -1.1495967035060655, 10004.036757711343}, 
    {-7.5, 4.173561726455985, 2.0958211786484204, -3.480111306707589}}, 
   {{6.465976915796939, -1.8277122436607227, 10003.870087373723}, 
    {-7.5, 4.173564336742097, 2.095820980842005, 2.803074002335029}}}, 
  {{{-4.442649258457963, -0.8621517768478654, 10004.037155729462}, 
    {-7.5, 4.1726098818202155, 2.095467245491351, -3.4802341911482033}}, 
   {{6.596252369274507, -1.383746145722942, 10003.867822496353}, 
    {-7.5, 4.172606155445479, 2.0954692963875376, 2.802951506920669}}}, 
  {{{-4.478638259090404, -0.5747447702173963, 10004.037433544303}, 
    {-7.5, 4.171924212637685, 2.095109166984812, -3.480322775459397}}, 
   {{6.690248087763385, -0.9299639967949448, 10003.866192952715}, 
    {-7.5, 4.171915201239478, 2.095112842561504, 2.8028628667197655}}}, 
  {{{-4.500180062132884, -0.2873684384423618, 10004.037689306495}, 
    {-7.5, 4.171618298740253, 2.0947488059359127, -3.480352536720796}}, 
   {{6.748295724106448, -0.45644184424984524, 10003.865308005465}, 
    {-7.5, 4.171636094365402, 2.094743580467685, 2.802812538585359}}}, 
  {{{-1.6444405624260192, -4.654242699269135, 10003.488581496182}, 
    {-7.3, 3.6931068807688003, 2.1007940429236567, -3.538960154964235}}, 
   {{1.4503416976114119, -5.420909296706051, 10003.432849787823}, 
    {-7.3, 3.6931059761212697, 2.1007943558724658, 2.7442254865905356}}}, 
  {{{-2.046815771526669, -4.382421028702224, 10003.493680901734}, 
    {-7.3, 3.68946690149612, 2.1005810102774602, -3.5395541114932856}}, 
   {{2.03159701439601, -5.352713289591668, 10003.42035949134}, 
    {-7.3, 3.6894669601240992, 2.1005808599110067, 2.74363071311874}}}, 
  {{{-2.384050104584304, -4.109286563814724, 10003.497356795755}, 
    {-7.3, 3.685444024656458, 2.1003359730937294, -3.5402114172116175}}, 
   {{2.5551612482118595, -5.234607232417241, 10003.408689875923}, 
    {-7.3, 3.68544460676838, 2.100335634606867, 2.7429729412437447}}}, 
  {{{-2.6728452595720116, -3.8353555022034667, 10003.49998912067}, 
    {-7.3, 3.6811774252644978, 2.100063539329255, -3.5409096920952057}}, 
   {{3.0461292409073586, -5.071773072307649, 10003.397501577158}, 
    {-7.3, 3.681182268607258, 2.100062398338899, 2.742271949170544}}}, 
  {{{-2.9233375570020934, -3.5610575030149483, 10003.502062528509}, 
    {-7.3, 3.6770388775307175, 2.099777233019746, -3.5415771793233675}}, 
   {{3.4606772359050053, -4.891229595275959, 10003.387708303248}, 
    {-7.3, 3.677048148589653, 2.0997870468326263, 2.7415967038072435}}}, 
  {{{-3.141733013999116, -3.2862997604993365, 10003.5029692862}, 
    {-7.3, 3.6722581736829114, 2.099444743314987, -3.5423758479210825}}, 
   {{3.9108592231479955, -4.645047054730943, 10003.376931544015}, 
    {-7.3, 3.672256958468534, 2.099447139939955, 2.740809376692339}}}, 
  {{{-3.3329965005418787, -3.0115595313730985, 10003.503601661861}, 
    {-7.3, 3.6677500458236336, 2.099101559412856, -3.543121603875721}}, 
   {{4.3116255523393825, -4.375082895613329, 10003.367226424294}, 
    {-7.3, 3.667750421296769, 2.099101762234159, 2.7400636637414366}}}, 
  {{{-3.5005801766929503, -2.736975241128678, 10003.504197716744}, 
    {-7.3, 3.66372977174265, 2.098751128583551, -3.5437692528521363}}, 
   {{4.655919301583587, -4.097578425894784, 10003.35884949216}, 
    {-7.3, 3.6637522780135514, 2.098766752013033, 2.7393953558053212}}}, 
  {{{-3.646457784789579, -2.462302006925057, 10003.503833235562}, 
    {-7.3, 3.659151131267015, 2.0983601989460627, -3.544547192825111}}, 
   {{5.012917939541286, -3.754661459912266, 10003.349818191198}, 
    {-7.3, 3.6591487904057347, 2.0983601814703876, 2.738637899987681}}}, 
  {{{-3.773143080370419, -2.1879150128991935, 10003.503580900006}, 
    {-7.3, 3.6551690841306046, 2.0979636399044117, -3.545209762639762}}, 
   {{5.31734892906509, -3.4056081583043922, 10003.342115675205}, 
    {-7.3, 3.6551641994378468, 2.097963838133541, 2.7379752552449115}}}, 
  {{{-3.8819927032115924, -1.9137422158595998, 10003.503182455881}, 
    {-7.3, 3.6514846266903853, 2.097551748707758, -3.5458242425161495}}, 
   {{5.5908496989945755, -3.0320115946945174, 10003.335148515278}, 
    {-7.3, 3.65148918030744, 2.0975512121301967, 2.7373611566649974}}}, 
  {{{-3.974227141016028, -1.6397985741452943, 10003.502701473615}, 
    {-7.3, 3.648156462017863, 2.097125920047865, -3.5463804576983495}}, 
   {{5.832852560755273, -2.634193487789341, 10003.328942020298}, 
    {-7.3, 3.648158733179893, 2.0971211412398145, 2.736802592175945}}}, 
  {{{-4.050817002274611, -1.3660830758427072, 10003.502197140355}, 
    {-7.3, 3.6452420263242287, 2.0966879398183544, -3.5468684374684365}}, 
   {{6.034150110569291, -2.230115474982944, 10003.323669810869}, 
    {-7.3, 3.645245355284238, 2.0966899667856884, 2.7363180579579973}}}, 
  {{{-4.112526592221926, -1.0925799154684837, 10003.501718741405}, 
    {-7.3, 3.6427902342795657, 2.096239454984308, -3.547279636695545}}, 
   {{6.206049304033378, -1.7973429953566953, 10003.319199517422}, 
    {-7.3, 3.642777045810748, 2.096235592533191, 2.73590307779321}}}, 
  {{{-4.1599479476569305, -0.8192613174267485, 10003.50130851575}, 
    {-7.3, 3.6408440384091874, 2.0957824039778536, -3.547606470505615}}, 
   {{6.337881292464197, -1.3613280235426664, 10003.31574248278}, 
    {-7.3, 3.640842990756022, 2.095782138213497, 2.7355786625008927}}}, 
  {{{-4.193522343270484, -0.5460895425042681, 10003.500999985199}, 
    {-7.3, 3.639438073560186, 2.0953188089933668, -3.5478428569060365}}, 
   {{6.432196328101909, -0.9199272229502343, 10003.313241076676}, 
    {-7.3, 3.639423420368866, 2.0953262792709015, 2.7353421424209947}}}, 
  {{{-4.213556008323367, -0.2730192880896366, 10003.500818337488}, 
    {-7.3, 3.6385985495179303, 2.094850742991091, -3.547984141295774}}, 
   {{6.491363300025208, -0.4536559461362739, 10003.311737946522}, 
    {-7.3, 3.638603341833843, 2.094847444207025, 2.7352013953219827}}}, 
  {{{-1.5906266663890694, -4.567410286768824, 10003.29521078797}, 
    {-7.25, 3.5042148757277456, 2.1013725799481193, -3.5685213861807323}}, 
   {{1.61365845274554, -5.309951133439862, 10003.234684950023}, 
    {-7.25, 3.5042139788769053, 2.101363214262011, 2.7146669959578107}}}, 
  {{{-1.9850422424787963, -4.300056323305061, 10003.30019028011}, 
    {-7.25, 3.5002284487642914, 2.1011982613203117, -3.5692245918446903}}, 
   {{1.9305479103684404, -5.269435241913747, 10003.22566992918}, 
    {-7.25, 3.500230387469637, 2.101199391216752, 2.7139593097290065}}}, 
  {{{-2.314821785206231, -4.03078902806158, 10003.302106368783}, 
    {-7.25, 3.4941609829898, 2.10093634886066, -3.5703309316533276}}, 
   {{2.466605110103628, -5.155914646655503, 10003.211257788069}, 
    {-7.25, 3.4941646677714835, 2.100935537295633, 2.712852649060313}}}, 
  {{{-2.5967150068324685, -3.760732928511226, 10003.302506750952}, 
    {-7.25, 3.4873834925431555, 2.100636575013911, -3.5715783310126414}}, 
   {{2.9731990055232584, -4.992549321530364, 10003.19685776813}, 
    {-7.25, 3.4873762047151846, 2.1006288701594586, 2.7116112375941466}}}, 
  {{{-2.841022751956867, -3.4906505878652228, 10003.302651851007}, 
    {-7.25, 3.4810744055550598, 2.1003321637717076, -3.572723717346647}}, 
   {{3.3862428881786277, -4.815197556974965, 10003.184537025492}, 
    {-7.25, 3.481080760972123, 2.1003333786413676, 2.7104580272704792}}}, 
  {{{-3.053751769866861, -3.2203138274001453, 10003.301641312215}, 
    {-7.25, 3.474178528910345, 2.0999896164951455, -3.573992059472068}}, 
   {{3.798851278488611, -4.593630535303555, 10003.171760231759}, 
    {-7.25, 3.4741786960827854, 2.0999942309480573, 2.709189484972781}}}, 
  {{{-3.2397420299340425, -2.950146541057251, 10003.300262893941}, 
    {-7.25, 3.467465578139326, 2.0996281773414553, -3.575223256709923}}, 
   {{4.1800860313396075, -4.343767733907996, 10003.159747113885}, 
    {-7.25, 3.4674871509284113, 2.0996413099311235, 2.7079475342057155}}}, 
  {{{-3.4022880561874445, -2.680226258895605, 10003.298555753716}, 
    {-7.25, 3.460932661634629, 2.0992448910532477, -3.5764205004572514}}, 
   {{4.537937721326211, -4.062552869049904, 10003.148338573363}, 
    {-7.25, 3.4609908987104134, 2.0992673207964025, 2.7067279208672534}}}, 
  {{{-3.54325266626382, -2.4102966112656614, 10003.295446001495}, 
    {-7.25, 3.453415351703359, 2.09881699900087, -3.5778461410783207}}, 
   {{4.890639192508548, -3.7303542819031197, 10003.136051568095}, 
    {-7.25, 3.4534306370432617, 2.0988257398792936, 2.705330778766036}}}, 
  {{{-3.6654128858356927, -2.1408977013670314, 10003.292558965377}, 
    {-7.25, 3.446610986668587, 2.0983785802465165, -3.5791299323134096}}, 
   {{5.213011118230288, -3.3661036561124877, 10003.124967025864}, 
    {-7.25, 3.4466232650689927, 2.0983678669745816, 2.704049070807294}}}, 
  {{{-3.7702452024691793, -1.8719897335584308, 10003.28983510102}, 
    {-7.25, 3.4404410840692754, 2.097925216888985, -3.58029097186745}}, 
   {{5.474133694049982, -3.013275244721037, 10003.115378974817}, 
    {-7.25, 3.44044190678884, 2.0979280426047766, 2.702896237479269}}}, 
  {{{-3.8588758171909427, -1.6035222610468034, 10003.287168192517}, 
    {-7.25, 3.4347836107996303, 2.0974541882565685, -3.581359596615827}}, 
   {{5.715794930022972, -2.621960594675993, 10003.106578257584}, 
    {-7.25, 3.434774700824438, 2.0974542572278643, 2.701824478870711}}}, 
  {{{-3.9323149575358833, -1.3354859794583993, 10003.284678163765}, 
    {-7.25, 3.4297581370428185, 2.096967351773091, -3.5823120531375654}}, 
   {{5.918869530639667, -2.2202046409630047, 10003.098948821838}, 
    {-7.25, 3.429753981787845, 2.0969735546253223, 2.700875313804719}}}, 
  {{{-3.99137003187212, -1.0678489361478387, 10003.28247518233}, 
    {-7.25, 3.425476162821908, 2.0964667141313256, -3.5831259997082796}}, 
   {{6.091978316372137, -1.7903892915151862, 10003.092465321068}, 
    {-7.25, 3.425484900116092, 2.096466218951096, 2.700060419432283}}}, 
  {{{-4.036676893598552, -0.8005590619369948, 10003.280660763763}, 
    {-7.25, 3.422041717340716, 2.095954641989003, -3.5837804500571098}}, 
   {{6.227208425308111, -1.3476975045998825, 10003.087295676509}, 
    {-7.25, 3.422035253584863, 2.095947109341182, 2.699402075159798}}}, 
  {{{-4.068715830856261, -0.5335460160475769, 10003.279319364394}, 
    {-7.25, 3.419541760278244, 2.095433743845031, -3.5842577522174346}}, 
   {{6.320017551144383, -0.9169717908536469, 10003.083618018769}, 
    {-7.25, 3.4195307384068134, 2.095444267804635, 2.698927608028823}}}, 
  {{{-4.087822988080642, -0.26672476399863304, 10003.278514316233}, 
    {-7.25, 3.418041809527057, 2.0949067848017355, -3.5845445611387774}}, 
   {{6.379280047123021, -0.45761470471266746, 10003.081363808404}, 
    {-7.25, 3.4180276580231146, 2.0949104277628003, 2.698638912446673}}}, 
  {{{-1.577322846734235, -4.545943661209784, 10003.248024154815}, 
    {-7.24, 3.4583117968440584, 2.101592049010441, -3.5763339085678356}}, 
   {{1.3415700820951744, -5.303093357660937, 10003.191591375551}, 
    {-7.24, 3.458312954904174, 2.101592942926921, 2.7068506398683287}}}, 
  {{{-1.969019689449486, -4.27869291926598, 10003.250889880439}, 
    {-7.24, 3.4520462158246663, 2.1013608775217767, -3.5775069129194303}}, 
   {{1.9403843410622585, -5.24216592285352, 10003.175461545869}, 
    {-7.24, 3.4520466809160335, 2.101359383665328, 2.7056784631889483}}}, 
  {{{-2.2968212489768813, -4.010378338492151, 10003.252230388709}, 
    {-7.24, 3.4453502043682582, 2.1011044741421565, -3.578759136919614}}, 
   {{2.433051725129969, -5.138026771474659, 10003.160970688448}, 
    {-7.24, 3.4453493894018923, 2.1011046303867364, 2.704426510095464}}}, 
  {{{-2.577007963033436, -3.7414161618484285, 10003.252240173564}, 
    {-7.24, 3.438152331401461, 2.1008179250846233, -3.580108408437559}}, 
   {{2.897837577388418, -4.992498786275113, 10003.146644778233}, 
    {-7.24, 3.4381565386528345, 2.100821481758543, 2.703073656562913}}}, 
  {{{-2.8192931185482646, -3.4720644239935634, 10003.250965677058}, 
    {-7.24, 3.4303432824525544, 2.100497110790743, -3.581583263698058}}, 
   {{3.345990357700603, -4.804748166784741, 10003.132141404176}, 
    {-7.24, 3.430347021665614, 2.1005021578467056, 2.7015972773490273}}}, 
  {{{-3.030084195815661, -3.2025631468617455, 10003.248536056963}, 
    {-7.24, 3.4219612886224233, 2.1001431148018845, -3.583182066324838}}, 
   {{3.7788623008040316, -4.573773470000444, 10003.117442872448}, 
    {-7.24, 3.421959848843229, 2.100143695547412, 2.700003669828969}}}, 
  {{{-3.214211550089172, -2.9333333727313544, 10003.245739103435}, 
    {-7.24, 3.4137678873462685, 2.0997714949521558, -3.5847437719757114}}, 
   {{4.166858880597532, -4.318896775648116, 10003.103712609161}, 
    {-7.24, 3.413773236248625, 2.0997742977860607, 2.6984385273736313}}}, 
  {{{-3.3747346548563204, -2.664318295219991, 10003.24218132766}, 
    {-7.24, 3.405307892344761, 2.099371066773521, -3.5863716026967407}}, 
   {{4.538124768150315, -4.024477598244392, 10003.090032102951}, 
    {-7.24, 3.405307152862629, 2.0993680564477932, 2.696810521832027}}}, 
  {{{-3.5143615541860767, -2.395738285708698, 10003.238349172396}, 
    {-7.24, 3.3970606555236658, 2.098949647455795, -3.5879636642855806}}, 
   {{4.8647627386988095, -3.71499135503882, 10003.077269571122}, 
    {-7.24, 3.397059957773728, 2.098952256526289, 2.6952238415155323}}}, 
  {{{-3.6350189292066135, -2.1276326911839876, 10003.234286287547}, 
    {-7.24, 3.3890514762851645, 2.098506101513126, -3.5895178457577477}}, 
   {{5.169398904431022, -3.3722071214102645, 10003.065095489445}, 
    {-7.24, 3.389054257429161, 2.0985081669454466, 2.6936694237521306}}}, 
  {{{-3.7382908521633444, -1.8600505542772305, 10003.23015304563}, 
    {-7.24, 3.381433680308419, 2.0980418012197, -3.5910034838587364}}, 
   {{5.4397476145530375, -3.009382691086936, 10003.053797147926}, 
    {-7.24, 3.3814187729317515, 2.098046834284659, 2.692182723470334}}}, 
  {{{-3.8254554740156337, -1.5930120493501876, 10003.226108356004}, 
    {-7.24, 3.3743631740594804, 2.097558131217489, -3.5923888937754103}}, 
   {{5.682496820373607, -2.6174021806689036, 10003.04346269279}, 
    {-7.24, 3.3743533735912146, 2.0975585878083276, 2.69079510858668}}}, 
  {{{-3.8975569646448127, -1.3265115042840852, 10003.222320859102}, 
    {-7.24, 3.3680091139206265, 2.0970570364692276, -3.5936393494864523}}, 
   {{5.888258549506106, -2.210526850889616, 10003.034363341489}, 
    {-7.24, 3.3680089067732486, 2.097056975159235, 2.689545900860992}}}, 
  {{{-3.955441384893451, -1.060515031793978, 10003.218954411092}, 
    {-7.24, 3.3625371289652266, 2.0965405345845087, -3.5947203091308526}}, 
   {{6.056781462774191, -1.7923462342933107, 10003.026628720183}, 
    {-7.24, 3.362520949618401, 2.0965453370706437, 2.6884639833887882}}}, 
  {{{-3.9997842032881215, -0.7949618313043819, 10003.21616415181}, 
    {-7.24, 3.3581053956137574, 2.0960111773689127, -3.5955986078008095}}, 
   {{6.194254656901515, -1.343480579354236, 10003.020375281103}, 
    {-7.24, 3.3580988891429584, 2.0960007752608685, 2.687583064168607}}}, 
  {{{-4.031104708955819, -0.52976595606915, 10003.214087008526}, 
    {-7.24, 3.354853844549932, 2.095471721669248, -3.5962446412445463}}, 
   {{6.287702326784003, -0.9083809863405997, 10003.015892120497}, 
    {-7.24, 3.3548563719433306, 2.0954740329850394, 2.6869414530712477}}}, 
  {{{-4.049772346401145, -0.2648198492811836, 10003.212831046463}, 
    {-7.24, 3.352893283671528, 2.0949253448361755, -3.5966349104248283}}, 
   {{6.3463019179909645, -0.4495307163829491, 10003.01313590124}, 
    {-7.24, 3.3528786262765444, 2.0949202599146832, 2.6865475718770315}}}, 
  {{{-1.5615715377524626, -4.520527843741635, 10003.192742911762}, 
    {-7.23, 3.404430748715378, 2.101793182203882, -3.5859258723535543}}, 
   {{1.3189798279906848, -5.275045309524239, 10003.136104242463}, 
    {-7.23, 3.404429329541271, 2.101793912204046, 2.697260024206529}}}, 
  {{{-1.9505813834909207, -4.254108511321227, 10003.194566608192}, 
    {-7.23, 3.3970497106410886, 2.101563953823213, -3.587352712299445}}, 
   {{1.9035100877399524, -5.218112402198051, 10003.118885569182}, 
    {-7.23, 3.397045977918334, 2.101563123354976, 2.695834546950734}}}, 
  {{{-2.275877860051077, -3.9866307676170445, 10003.19466020796}, 
    {-7.23, 3.3890404480914644, 2.1013080357817575, -3.5889019681947465}}, 
   {{2.395384750273781, -5.116684561234317, 10003.102902890358}, 
    {-7.23, 3.389037011847163, 2.101309352911569, 2.694284501474414}}}, 
  {{{-2.553542554291413, -3.718415460680907, 10003.19296444103}, 
    {-7.23, 3.3800683220375167, 2.10101571269304, -3.5906490998406357}}, 
   {{2.8798837615786486, -4.966281584838524, 10003.086301310157}, 
    {-7.23, 3.3800715517329425, 2.10101644944877, 2.6925336320983058}}}, 
  {{{-2.793424219980273, -3.4499377926361454, 10003.189986568977}, 
    {-7.23, 3.370503948292957, 2.1006948233340834, -3.5925210068073508}}, 
   {{3.3099835386782814, -4.786605718757008, 10003.070128221098}, 
    {-7.23, 3.3705026833078624, 2.100700621751609, 2.6906629899997188}}}, 
  {{{-3.0017480814680795, -3.1813110611010593, 10003.185512960317}, 
    {-7.23, 3.360030365952125, 2.100339112799031, -3.5945923850741}}, 
   {{3.7347099855390278, -4.561691813127657, 10003.05324513467}, 
    {-7.23, 3.360016787668962, 2.1003433147553996, 2.6885967197690093}}}, 
  {{{-3.1832955147798137, -2.912973531914259, 10003.180304760435}, 
    {-7.23, 3.349373706779944, 2.099961182860092, -3.5967094096634686}}, 
   {{4.132369538674402, -4.301867332942925, 10003.036702570225}, 
    {-7.23, 3.3493729859952963, 2.099962338066664, 2.6864771715126867}}}, 
  {{{-3.3412792222865946, -2.645002792220004, 10003.174297827112}, 
    {-7.23, 3.338426155741868, 2.0995575983445063, -3.5988994886091734}}, 
   {{4.494500269540887, -4.015540225390653, 10003.02044905554}, 
    {-7.23, 3.3384232210951588, 2.0995582468616334, 2.6842860074302757}}}, 
  {{{-3.4782249653039763, -2.3775289407707776, 10003.167645415466}, 
    {-7.23, 3.327318605680591, 2.0991291453619354, -3.601137564175359}}, 
   {{4.8265658855985, -3.701708825063731, 10003.004520697972}, 
    {-7.23, 3.3273190347549653, 2.099130033301162, 2.6820485997405243}}}, 
  {{{-3.5961189807961853, -2.1106553618391626, 10003.160516872955}, 
    {-7.23, 3.3162071183910804, 2.098676684759626, -3.6033927855874235}}, 
   {{5.128489339872289, -3.361871379598091, 10002.989040456026}, 
    {-7.23, 3.316206718221123, 2.098677983887213, 2.679793426672578}}}, 
  {{{-3.6965611303318795, -1.8444589798739954, 10003.15310121292}, 
    {-7.23, 3.305273796289742, 2.098201129124274, -3.60562794993782}}, 
   {{5.40241240238917, -2.9934626244825164, 10002.974147875795}, 
    {-7.23, 3.305275212210108, 2.0981979903505708, 2.677555630600131}}}, 
  {{{-3.780873534430377, -1.5789916779725244, 10003.145625993775}, 
    {-7.23, 3.294743711923386, 2.097703585917594, -3.6077959522034146}}, 
   {{5.642133077883, -2.604345451327319, 10002.960150457815}, 
    {-7.23, 3.294754452910807, 2.0976967009412975, 2.6753876470199933}}}, 
  {{{-3.8501701966151725, -1.3142762933901257, 10003.138362728632}, 
    {-7.23, 3.284888898695552, 2.0971855201003424, -3.6098386439126453}}, 
   {{5.843087881290373, -2.2049515969204094, 10002.947350737299}, 
    {-7.23, 3.2848890161742457, 2.097184770111655, 2.6733463670214985}}}, 
  {{{-3.9054074032787662, -1.0503018880643302, 10003.13163680714}, 
    {-7.23, 3.2760370331280577, 2.096648793722802, -3.6116849076710116}}, 
   {{6.0129157374474715, -1.781113272276493, 10002.9360029282}, 
    {-7.23, 3.276041616742581, 2.0966449772887623, 2.67149996439277}}}, 
  {{{-3.947410318492256, -0.7870158476999964, 10003.125822407308}, 
    {-7.23, 3.2685652143876736, 2.096095721918542, -3.6132518067458808}}, 
   {{6.143651414968165, -1.352275670915482, 10002.926582004946}, 
    {-7.23, 3.268567268076559, 2.0960990679009934, 2.6699347227499803}}}, 
  {{{-3.976880880431482, -0.524316256253641, 10003.121325000859}, 
    {-7.23, 3.262882246470148, 2.0955294827620343, -3.6144488586026577}}, 
   {{6.238567608428655, -0.9110813823765691, 10002.91945965882}, 
    {-7.23, 3.2628717657382675, 2.0955375594942343, 2.668735769963003}}}, 
  {{{-3.995511027187119, -0.2621033856160066, 10003.120369805509}, 
    {-7.23, 3.261247513034548, 2.0949549470873077, -3.61476106663637}}, 
   {{6.2974184253848176, -0.46120181136808597, 10002.917089087145}, 
    {-7.23, 3.261354166719362, 2.094965920568617, 2.668375954068205}}}, 
  {{{-1.5562383930452584, -4.511922448941343, 10003.17413324891}, 
    {-7.227, 3.3862940993542727, 2.101859931104914, -3.5892525274101326}}, 
   {{1.3431373131892996, -5.264399571722284, 10003.116868017065}, 
    {-7.227, 3.3862952090792833, 2.101859779515665, 2.6939323904315104}}}, 
  {{{-1.9444072604000098, -4.245876347200012, 10003.175795032605}, 
    {-7.227, 3.378739689516882, 2.101639492040596, -3.5907249964008954}}, 
   {{1.8775671548503547, -5.211971020097637, 10003.100264857996}, 
    {-7.227, 3.378739077751381, 2.1016401817072965, 2.692460634117583}}}, 
  {{{-2.268753021908874, -3.978551960535963, 10003.175183811974}, 
    {-7.227, 3.3700011704964985, 2.101380681135335, -3.592437014665276}}, 
   {{2.380528154514481, -5.1098831420099255, 10003.083293394113}, 
    {-7.227, 3.3699998185241964, 2.1013828258052487, 2.6907486973412382}}}, 
  {{{-2.5454814406208364, -3.7105139888313103, 10003.17271946192}, 
    {-7.227, 3.360241702108462, 2.101087370168949, -3.594361716893484}}, 
   {{2.8608527057573996, -4.961801952965868, 10003.065890977972}, 
    {-7.227, 3.360242574199198, 2.1010897946351537, 2.688823105496331}}}, 
  {{{-2.784360057089682, -3.4421848768977132, 10003.168763213933}, 
    {-7.227, 3.349679993355179, 2.1007641317174586, -3.5964583490616344}}, 
   {{3.3057039598454825, -4.7764148863195635, 10003.048410261274}, 
    {-7.227, 3.34967805981767, 2.1007675976905658, 2.68672625398119}}}, 
  {{{-2.991723328962931, -3.1737924967221978, 10003.163367010031}, 
    {-7.227, 3.338275197214016, 2.100410439305456, -3.598741757803482}}, 
   {{3.7350818842878635, -4.54820070280987, 10003.030450386732}, 
    {-7.227, 3.338275880359332, 2.1004094313393233, 2.684442117450296}}}, 
  {{{-3.1721924570571893, -2.9056615824500525, 10003.15696907885}, 
    {-7.227, 3.3264182988077806, 2.10003229827721, -3.601130874584343}}, 
   {{4.115622289747616, -4.298796892153583, 10003.012863619024}, 
    {-7.227, 3.3264183982508246, 2.1000354520441187, 2.682058232621034}}}, 
  {{{-3.328997843420833, -2.6379121348258368, 10003.149566568065}, 
    {-7.227, 3.3140666620833716, 2.0996282176800585, -3.6036394194938093}}, 
   {{4.47739131340143, -4.013145672549506, 10002.995103721458}, 
    {-7.227, 3.3140628211832692, 2.0996310419382143, 2.6795481632805886}}}, 
  {{{-3.464638080768502, -2.3706824653620067, 10003.14127551818}, 
    {-7.227, 3.3013141780030653, 2.0991988657514433, -3.6062508204313426}}, 
   {{4.812377875523906, -3.6965339193780893, 10002.977361038751}, 
    {-7.227, 3.301306265090663, 2.0991987649465305, 2.676933013117758}}}, 
  {{{-3.5810697576886303, -2.1040873424067197, 10003.132222209324}, 
    {-7.227, 3.288274042753888, 2.0987449718436135, -3.608943972725272}}, 
   {{5.113489590782507, -3.3568889940096605, 10002.959840917572}, 
    {-7.227, 3.2882755006342586, 2.0987449440659915, 2.6742415749134807}}}, 
  {{{-3.6798630362304054, -1.838220031586086, 10003.122550873664}, 
    {-7.227, 3.2750839142760104, 2.0982672571773873, -3.6116918658374666}}, 
   {{5.383823297774753, -2.992356441304081, 10002.94259406509}, 
    {-7.227, 3.27508964950419, 2.0982662814562087, 2.671493877907804}}}, 
  {{{-3.7623133714287116, -1.5731547767400045, 10003.112447028376}, 
    {-7.227, 3.261927360018706, 2.097766559632067, -3.6144569458536275}}, 
   {{5.619806452096069, -2.608521966287335, 10002.925823290816}, 
    {-7.227, 3.2619152938623746, 2.097767151688344, 2.6687263782339694}}}, 
  {{{-3.8295218395386907, -1.3089449105178752, 10003.102160004655}, 
    {-7.227, 3.2490544244927437, 2.097243873990307, -3.617186071936068}}, 
   {{5.827317972820099, -2.1941651002853204, 10002.909746037132}, 
    {-7.227, 3.2490614214893045, 2.0972327469103424, 2.6659957992474483}}}, 
  {{{-3.8824730234895926, -1.0456204273934406, 10003.092056665815}, 
    {-7.227, 3.236834507052421, 2.0967006203303686, -3.6197987488883987}}, 
   {{5.988169317310103, -1.7888063354625263, 10002.894935439737}, 
    {-7.227, 3.2368380816041658, 2.0967082534437655, 2.6633898622944274}}}, 
  {{{-3.922101490938193, -0.7831760804271535, 10003.0826792827}, 
    {-7.227, 3.2258121385936036, 2.0961385126702887, -3.6221739496455023}}, 
   {{6.120949634780889, -1.3500738752779589, 10002.881712311777}, 
    {-7.227, 3.2258151874013192, 2.0961407480714724, 2.661012532673822}}}, 
  {{{-3.9493640310048113, -0.5215507088305813, 10003.074831389195}, 
    {-7.227, 3.2167921655585627, 2.0955602409919476, -3.6241309642693285}}, 
   {{6.214242531551061, -0.9093489875554767, 10002.871079735469}, 
    {-7.227, 3.2167956638396946, 2.0955674239183617, 2.6590562396761905}}}, 
  {{{-3.96565161303518, -0.2606085451885695, 10003.070235596078}, 
    {-7.227, 3.2114999460366995, 2.094969713997909, -3.625277827456835}}, 
   {{6.2721952538163706, -0.4487118770991502, 10002.864808822234}, 
    {-7.227, 3.2115296725162685, 2.0949650369669715, 2.6578984320392545}}}, 
  {{{-1.5536259653466373, -4.507707117655942, 10003.165035928036}, 
    {-7.2256, 3.3774292916585313, 2.101892912556365, -3.5908967298256522}}, 
   {{1.3438001813721017, -5.259588409132616, 10003.107656988932}, 
    {-7.2256, 3.3774290569793926, 2.1018925030343483, 2.692288730699994}}}, 
  {{{-1.9412400352992434, -4.24165338039899, 10003.166216075417}, 
    {-7.2256, 3.369374876079603, 2.101667600267483, -3.5924790394563413}}, 
   {{1.9201328473852932, -5.200630840599394, 10003.089815240792}, 
    {-7.2256, 3.369378258988156, 2.101664660531596, 2.6907047777439597}}}, 
  {{{-2.265226154514413, -3.9745528688076, 10003.165567232982}, 
    {-7.2256, 3.3605994760606954, 2.1014159312850005, -3.5942043936529733}}, 
   {{2.3813821300464593, -5.1044967148528375, 10003.073476408488}, 
    {-7.2256, 3.3606006459579163, 2.1014174017741114, 2.6889799652842012}}}, 
  {{{-2.5415141927749083, -3.7066253081283715, 10003.16277481372}, 
    {-7.2256, 3.350507088291264, 2.10112438088659, -3.5962054558434}}, 
   {{2.8617301245923326, -4.955998643218451, 10003.055707784784}, 
    {-7.2256, 3.3505166418600405, 2.1011258117131524, 2.6869756086268515}}}, 
  {{{-2.77979431203525, -3.4382796252912, 10003.158105907687}, 
    {-7.2256, 3.339220197404902, 2.1007975395388137, -3.5984646350461293}}, 
   {{3.3056499582934604, -4.770319654482182, 10003.037467167354}, 
    {-7.2256, 3.3392144080274826, 2.100798949240335, 2.6847221607542817}}}, 
  {{{-2.98687880121644, -3.17015910091233, 10003.152666963064}, 
    {-7.2256, 3.3277831784674428, 2.100452555519636, -3.600758974498969}}, 
   {{3.7155438300225194, -4.552998736757545, 10003.019740261563}, 
    {-7.2256, 3.3277950266148117, 2.100458058613155, 2.6824187213643103}}}, 
  {{{-3.1665538008699494, -2.90194822977576, 10003.145152170706}, 
    {-7.2256, 3.314795306443713, 2.1000688317722185, -3.603402514990767}}, 
   {{4.118782741553101, -4.2890666149191095, 10003.000609675402}, 
    {-7.2256, 3.314793912360798, 2.1000662064930355, 2.6797793850146077}}}, 
  {{{-3.3230397048243843, -2.6344722019033084, 10003.137566678453}, 
    {-7.2256, 3.3022740204414016, 2.099671892165663, -3.6059514283130722}}, 
   {{4.470307576903665, -4.010966803258529, 10002.982814146748}, 
    {-7.2256, 3.302308193185235, 2.0996760645428263, 2.6772156997022094}}}, 
  {{{-3.457532276402522, -2.36710182737806, 10003.127530890288}, 
    {-7.2256, 3.28776152019862, 2.09923582668768, -3.6089610615115597}}, 
   {{4.803438594550439, -3.6953580797857675, 10002.963236223339}, 
    {-7.2256, 3.287761492706936, 2.0992368118830527, 2.674225111548571}}}, 
  {{{-3.5730276437600113, -2.100577476137638, 10003.11715782976}, 
    {-7.2256, 3.2734037557078595, 2.0987820111928954, -3.6119539420183084}}, 
   {{5.104914509164226, -3.354896032380369, 10002.944297787526}, 
    {-7.2256, 3.273405516453798, 2.0987819310013043, 2.671231626424753}}}, 
  {{{-3.6706793726908, -1.834788717714636, 10003.10581737001}, 
    {-7.2256, 3.258549543622748, 2.0983042111998635, -3.6150806043352928}}, 
   {{5.374435182336842, -2.990541869364922, 10002.925284136756}, 
    {-7.2256, 3.2585488042804935, 2.0983030639148894, 2.668103831923753}}}, 
  {{{-3.7517012926891056, -1.5698174323713563, 10003.093562786475}, 
    {-7.2256, 3.243251397488596, 2.0978031987143027, -3.618333440393226}}, 
   {{5.611156218571077, -2.603782463470834, 10002.906234361164}, 
    {-7.2256, 3.2432419738053744, 2.097800024540273, 2.6648483382173507}}}, 
  {{{-3.817067292412376, -1.3057291602775576, 10003.080435379385}, 
    {-7.2256, 3.2275529199085797, 2.097279805732328, -3.621706428617839}}, 
   {{5.816120204960912, -2.1913081134417496, 10002.887186753098}, 
    {-7.2256, 3.227557747354333, 2.097266557318636, 2.661474138984655}}}, 
  {{{-3.867563814596216, -1.042577097871996, 10003.06647616466}, 
    {-7.2256, 3.2115005086255732, 2.096735083820486, -3.62519286004249}}, 
   {{5.975605095647174, -1.7841700350749903, 10002.868331793157}, 
    {-7.2256, 3.211506216769453, 2.096738373030899, 2.657994748354019}}}, 
  {{{-3.9038155414357494, -0.780401799781306, 10003.051715971022}, 
    {-7.2256, 3.1951317859463595, 2.0961702576555283, -3.628787537000165}}, 
   {{6.107510208718154, -1.3375135711536772, 10002.849454183217}, 
    {-7.2256, 3.1951433613024744, 2.09615741193271, 2.6543970344325896}}}, 
  {{{-3.9262895395991873, -0.5192316351875287, 10003.036145060389}, 
    {-7.2256, 3.178445461515492, 2.0955867911828405, -3.6324938530805047}}, 
   {{6.193190429279559, -0.911682116245386, 10002.830787736737}, 
    {-7.2256, 3.1784469074001755, 2.0955981728122595, 2.6506936736430107}}}, 
  {{{-3.9359053946077758, -0.2591193716353841, 10003.02069469058}, 
    {-7.2256, 3.1623777653617906, 2.0949860921878893, -3.6361004351024895}}, 
   {{6.2463998700284815, -0.44440533724218967, 10002.813132396685}, 
    {-7.2256, 3.162372109866499, 2.094976085836359, 2.647076494332744}}}, 
  {{{-1.5484852775739497, -4.4994122653206485, 10003.147179456235}, 
    {-7.223, 3.360024287750393, 2.1019546175103043, -3.5941628743090175}}, 
   {{1.3783848240401368, -5.248720847896023, 10003.088989520154}, 
    {-7.223, 3.3600250012079056, 2.101952689143637, 2.689022340947614}}}, 
  {{{-1.9349342609699451, -4.233245681293259, 10003.14720129857}, 
    {-7.223, 3.35077605353419, 2.1017183382783875, -3.5960083276876045}}, 
   {{1.9753262438706707, -5.18184026678756, 10003.069551712097}, 
    {-7.223, 3.350770630513154, 2.1017094214513827, 2.687180896350386}}}, 
  {{{-2.2582351631609603, -3.9666258297194408, 10003.146556308886}, 
    {-7.223, 3.3420092165571007, 2.101483169419141, -3.5977435476496846}}, 
   {{2.3818779436236195, -5.0941129542708, 10003.054082235378}, 
    {-7.223, 3.3420092677454467, 2.1014831517869426, 2.685441658499304}}}, 
  {{{-2.5335372622689674, -3.69880635228497, 10003.142846504388}, 
    {-7.223, 3.3309873723769496, 2.1011928370754895, -3.5999560231223917}}, 
   {{2.850585711078586, -4.948843923971942, 10003.03548599191}, 
    {-7.223, 3.330987864043139, 2.1011940350791374, 2.6832287613014887}}}, 
  {{{-2.7709227452454526, -3.430691444163016, 10003.137415389927}, 
    {-7.223, 3.3189398115408126, 2.1008734656921244, -3.6023914065424925}}, 
   {{3.2892809987430356, -4.76591961744083, 10003.016488248164}, 
    {-7.223, 3.318943886608886, 2.1008768666091924, 2.6807914328000715}}}, 
  {{{-2.976520717350753, -3.162390538013064, 10003.129933000318}, 
    {-7.223, 3.3054379001363037, 2.1005205369169033, -3.605150890966792}}, 
   {{3.713881966201587, -4.540251627282898, 10002.996343262499}, 
    {-7.223, 3.3054382298467493, 2.1005204631312293, 2.6780344054816974}}}, 
  {{{-3.1550276939859003, -2.8943576801127184, 10003.121068117212}, 
    {-7.223, 3.2911095412637827, 2.100144399712841, -3.6081019742268725}}, 
   {{4.101015697145267, -4.286144880859914, 10002.97600625117}, 
    {-7.223, 3.291111062378086, 2.1001440826627045, 2.6750832169794108}}}, 
  {{{-3.309520505960452, -2.6266668887999898, 10003.110552375178}, 
    {-7.223, 3.27564654540708, 2.0997426174688525, -3.611318335106676}}, 
   {{4.454942600541769, -4.005385242173408, 10002.955038355514}, 
    {-7.223, 3.275642059156332, 2.0997454089729, 2.6718690533391736}}}, 
  {{{-3.4423315359289557, -2.3594421247011406, 10003.098235743}, 
    {-7.223, 3.25887900864121, 2.0993160439502323, -3.614843693502821}}, 
   {{4.7848492698399525, -3.6922784781320384, 10002.933094948026}, 
    {-7.223, 3.258875459872975, 2.0993186405501874, 2.6683432435330032}}}, 
  {{{-3.5551287664484823, -2.092765765648609, 10003.083769910685}, 
    {-7.223, 3.2404499402321343, 2.0988658553786976, -3.6187644372081875}}, 
   {{5.084135714124019, -3.352469780535754, 10002.90985962201}, 
    {-7.223, 3.240449267637086, 2.0988677381630434, 2.6644221669467667}}}, 
  {{{-3.648886979407333, -1.8266463744065256, 10003.0663047159}, 
    {-7.223, 3.219511995745417, 2.0983936688946945, -3.623278572898775}}, 
   {{5.347582134793208, -2.992761445142771, 10002.88447783823}, 
    {-7.223, 3.2195124538947906, 2.098399494788096, 2.659910587012237}}}, 
  {{{-3.7232152565532077, -1.560858988449484, 10003.043182964542}, 
    {-7.223, 3.1934337448038295, 2.0979039814338516, -3.62899167960849}}, 
   {{5.578998846866046, -2.6065230127198067, 10002.854061486458}, 
    {-7.223, 3.1934175253189565, 2.097908622711804, 2.654192662554521}}}, 
  {{{-3.7623916739766603, -1.3469451423589325, 10003.008794583306}, 
    {-7.223, 3.1571845085497765, 2.0975209428977717, -3.637098831968306}}, 
   {{5.729651657483945, -2.285171836773596, 10002.8139264358}, 
    {-7.223, 3.15720318966361, 2.09752764799782, 2.646079688735585}}}, 
  {{{-1.5419147819155865, -4.488810319887321, 10003.124453166229}, 
    {-7.22, 3.337855248093945, 2.1020233451882238, -3.5984002109497673}}, 
   {{1.4588265853331825, -5.23241616733906, 10003.064574635751}, 
    {-7.22, 3.337854109101505, 2.1020175963661445, 2.6847863803684486}}}, 
  {{{-1.9261024912859097, -4.221469988381213, 10003.120798004513}, 
    {-7.22, 3.3248504966285135, 2.1017393695293687, -3.601064522380242}}, 
   {{2.1985265630370163, -5.126257777804416, 10003.03890168459}, 
    {-7.22, 3.324818170839885, 2.1017051547153605, 2.6821418810382847}}}, 
  {{{-2.247733343381941, -3.9547178853841958, 10003.118346041172}, 
    {-7.22, 3.3142478034802507, 2.1015001325903095, -3.603219538128235}}, 
   {{2.6262100772899144, -5.012060603962555, 10003.02122879932}, 
    {-7.22, 3.3142147939787665, 2.1014564888135125, 2.679987575119048}}}, 
  {{{-2.759104672972013, -3.4205830072745083, 10003.109992209795}, 
    {-7.22, 3.292042195402121, 2.100965960870179, -3.60771873450728}}, 
   {{3.2846348686319473, -4.752222421434011, 10002.988394304164}, 
    {-7.22, 3.292042420500957, 2.1009656987104086, 2.6754661762573555}}}, 
  {{{-2.9631172115073783, -3.152337908630533, 10003.10059046531}, 
    {-7.22, 3.276636677532963, 2.10062401626629, -3.6109153232454614}}, 
   {{3.6807357946113806, -4.541403458149733, 10002.966627243663}, 
    {-7.22, 3.2766353969771522, 2.1006314605650114, 2.672270162878673}}}, 
  {{{-3.1391359050261043, -2.883892098407861, 10003.088018875962}, 
    {-7.22, 3.258613366622824, 2.1002506077591887, -3.6147073559679157}}, 
   {{4.0766564355211745, -4.28195976894728, 10002.942224235027}, 
    {-7.22, 3.2586082478669116, 2.1002533204610216, 2.6684803070091254}}}, 
  {{{-3.290431512377686, -2.61564585321642, 10003.072563255211}, 
    {-7.22, 3.2382451340519283, 2.0998576789862944, -3.6190428618260153}}, 
   {{4.445522680966792, -3.9872801816555654, 10002.9158336027}, 
    {-7.22, 3.238257103329704, 2.099850623233612, 2.66413749047831}}}, 
  {{{-3.4182227943323458, -2.3472936512194797, 10003.052072892238}, 
    {-7.22, 3.2133763454149395, 2.09944663073418, -3.624418011913199}}, 
   {{4.758791738036276, -3.6839684178097647, 10002.885534461038}, 
    {-7.22, 3.2133758321944295, 2.0994483951452505, 2.658768776227669}}}, 
  {{{-3.5196542107742026, -2.0772834002560074, 10003.018167241858}, 
    {-7.22, 3.1757168237926066, 2.0990377901140334, -3.6327338454648648}}, 
   {{5.046705694682901, -3.3431846601474633, 10002.84208682978}, 
    {-7.22, 3.175706138913431, 2.099038793694226, 2.6504498928409195}}}}}

